Spoken English Intelligibility Remediation with PocketSphinx Alignment and Feature Extraction Improves Substantially over the State of the Art

We use automatic speech recognition to assess spoken English learner pronunciation based on the authentic intelligibility of the learners' spoken responses determined from support vector machine (SVM) classifier or deep learning neural network model predictions of transcription correctness. Using numeric features produced by PocketSphinx alignment mode and many recognition passes searching for the substitution and deletion of each expected phoneme and insertion of unexpected phonemes in sequence, the SVM models achieve 82 percent agreement with the accuracy of Amazon Mechanical Turk crowdworker transcriptions, up from 75 percent reported by multiple independent researchers. Using such features with SVM classifier probability prediction models can help computer-aided pronunciation teaching (CAPT) systems provide intelligibility remediation.

==> anc/combo.dict <==
a EY
aa	AA
aa1	AA
aa2	AA
aa3	AA
aa4	AA
aa5	AA
about AH B AW T
ae	AE
ae1	AE
ae2	AE
ae3	AE
ae4	AE
ae5	AE
afternoon	AE F T ER N UW N
ah	AH
ah1	AH
ah2	AH
ah3	AH
ah4	AH
ah5	AH
an AE N
and	AE N D
any EH N IY
ao	AO
ao1	AO
ao2	AO
ao3	AO
ao4	AO
ao5	AO
are AA R
aw	AW
aw1	AW
aw2	AW
aw3	AW
aw4	AW
aw5	AW
ay	AY
ay1	AY
ay2	AY
ay3	AY
ay4	AY
ay5	AY
b	B
b1	B
b2	B
b3	B
b4	B
b5	B
because B IH K AH Z
but B AH T
can K AE N
ch	CH
ch1	CH
ch2	CH
ch3	CH
ch4	CH
ch5	CH
come K AH M
d	D
d1	D
d2	D
d3	D
d4	D
d5	D
dh	DH
dh1	DH
dh2	DH
dh3	DH
dh4	DH
dh5	DH
does D AH Z
down D AW N
drank	D R AE NG K
eh	EH
eh1	EH
eh2	EH
eh3	EH
eh4	EH
eh5	EH
er	ER
er1	ER
er2	ER
er3	ER
er4	ER
er5	ER
ey	EY
ey1	EY
ey2	EY
ey3	EY
ey4	EY
ey5	EY
f	F
f1	F
f2	F
f3	F
f4	F
f5	F
five F AY V
for F AO R
from F R AH M
g	G
g1	G
g2	G
g3	G
g4	G
g5	G
get G EH T
go G OW
good G UH D
had HH AE D
has HH AE Z
have HH AE V
he HH IY
here HH IY R
hh	HH
hh1	HH
hh2	HH
hh3	HH
hh4	HH
hh5	HH
him HH IH M
his HH IH Z
i AY
ih	IH
ih1	IH
ih2	IH
ih3	IH
ih4	IH
ih5	IH
in	IH N
is IH Z
it IH T
iy	IY
iy1	IY
iy2	IY
iy3	IY
iy4	IY
iy5	IY
jh	JH
jh1	JH
jh2	JH
jh3	JH
jh4	JH
jh5	JH
just JH AH S T
k	K
k1	K
k2	K
k3	K
k4	K
k5	K
l	L
l1	L
l2	L
l3	L
l4	L
l5	L
like L AY K
m	M
m1	M
m2	M
m3	M
m4	M
m5	M
me M IY
mean M IY N
my M AY
n	N
n1	N
n2	N
n3	N
n4	N
n5	N
ng	NG
ng1	NG
ng2	NG
ng3	NG
ng4	NG
ng5	NG
no N OW
not N AA T
now N AW
of AH V
on AA N
one W AH N
or OW R
other AH DH ER
out AW T
ow	OW
ow1	OW
ow2	OW
ow3	OW
ow4	OW
ow5	OW
oy	OY
oy1	OY
oy2	OY
oy3	OY
oy4	OY
oy5	OY
p	P
p1	P
p2	P
p3	P
p4	P
p5	P
people P IY P AH L
put P UH T
r	R
r1	R
r2	R
r3	R
r4	R
r5	R
really R IH L IY
right R AY T
s	S
s1	S
s2	S
s3	S
s4	S
s5	S
said S EH D
say S EY
see S IY
sh	SH
sh1	SH
sh2	SH
sh3	SH
sh4	SH
sh5	SH
she SH IY
sil	SIL
sil1	SIL
sil2	SIL
sil3	SIL
sil4	SIL
sil5	SIL
so S OW
some S AH M
ss	S
ss1	S
ss2	S
ss3	S
ss4	S
ss5	S
t	T
t1	T
t2	T
t3	T
t4	T
t5	T
tea	T IY
th	TH
th1	TH
th2	TH
th3	TH
th4	TH
th5	TH
that DH AE T
the	DH IY
them DH EH M
then DH EH N
there DH EH R
these DH IY Z
they DH EY
think TH IH NG K
this DH IH S
three TH R IY
time T AY M
to T UW
tv	T IY V IY
two T UW
uh	UH
uh1	UH
uh2	UH
uh3	UH
uh4	UH
uh5	UH
up AH P
uw	UW
uw1	UW
uw2	UW
uw3	UW
uw4	UW
uw5	UW
v	V
v1	V
v2	V
v3	V
v4	V
v5	V
very V EH R IY
w	W
w1	W
w2	W
w3	W
w4	W
w5	W
want W AA N T
was W AH Z
watched	W AA CH T
we	W IY
well W EH L
what W AH T
when W EH N
where W EH R
which W IH CH
who HH UW
will W IH L
with W IH DH
y	Y
y1	Y
y2	Y
y3	Y
y4	Y
y5	Y
yes Y EH S
you Y UW
your Y UH R
z	Z
z1	Z
z2	Z
z3	Z
z4	Z
z5	Z
zh	ZH
zh1	ZH
zh2	ZH
zh3	ZH
zh4	ZH
zh5	ZH


==> anc/example-for-fig3.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Sun Aug 20

@author: jsalsman
"""

from keras.models import Sequential
from keras.layers import Dense, Dropout
from keras.utils.np_utils import to_categorical
from numpy import asarray
from scipy.stats import rankdata

lines = []
with open('featex-tran.txt', 'r') as f: # or, phrase-sliced.txt which has some
                                        # overlapping words so maybe rename
                                        # one of them if you want to use the
                                        # same server for the phrase as for
                                        # the 82 words
    lines.extend(f.readlines())

X = [] # testing data independents
y = [] # testing data dependents
word = '' # word name
model = {}
n = 0
layers = 4
units = 32
epochs = 1000
drop = 0.25
features = None

for line in lines + ['.']:
    tokens = line.strip().split()
    if line[0] != ' ': # new word
        if word != '': # not the first word
            print ("word:", word, n, "transcripts,", features, "features")

            y_cat = to_categorical(y)
            model[word].fit(X, y_cat, epochs=epochs, verbose=0)

            # now you can get the probability of intelligibility for some
            # featex vector Z this way:
            # pi = model[word].predict(asarray(Z).reshape(1, -1))[0][1]

        if line != '.': # not the last line
            word = tokens[2]
            features = int(tokens[4]) * int(tokens[6]) + int(tokens[8])
            X = []; y = []; n = 0

            model[word] = Sequential() # DNN
            model[word].add(Dense(units, input_dim=features,
                            activation='softmax',
                            kernel_initializer='glorot_uniform'))
            model[word].add(Dropout(drop))
            for i in range(layers):
                model[word].add(Dense(units,
                                      kernel_initializer='glorot_uniform'))
                model[word].add(Dropout(drop))
            model[word].add(Dense(2, activation='softmax',
                            kernel_initializer='glorot_uniform'))
            model[word].compile(optimizer='adam',
                                loss='categorical_crossentropy')

    else: # read a transcription's word data observation
        if len(tokens) > features + 1: # ignore incomplete recognition results
            fvec = []
            for i in range(features):
                fvec.append(float(tokens[i + 2]))
            if tokens[1] == "<-":
                X.append(fvec)
                y.append(float(tokens[0]))
                n += 1


because_00766t_2 = [0.22, 0.178, 0.929, 0.744, 0.05, 0.200, 0.381, 0.981,
                    0.05, 0.182, 0.548, 0.000, 0.25, 0.161, 0.786, 0.512,
                    0.43, 0.150, 0.929, 0.869, 0.725]
# unintelligible, pronounced "cuz" without the "bee-"
# 0.049262498

because_01004t_5 = [0.08, 0.277, 1.000, 0.000, 0.09, 0.275, 0.976, 0.000,
                    0.11, 0.261, 0.952, 0.988, 0.06, 0.198, 0.929, 1.000,
                    0.05, 0.181, 0.333, 0.919, 0.569]
# intelligible, pronounced "because-ah" as in a typical Chinese primary ESL student accent
# 0.57494467

def perturb(V, word):
    print(model[word].predict(asarray(V).reshape(1, -1))[0][1])
    phonemes = (len(V) - 1) // 4
    pbs = []
    for n in range(phonemes):
        Z = list(V)
        Z[n*4 + 1] *= 1.5
        Z[n*4 + 2] *= 1.5
        Z[n*4 + 3] *= 1.5
        p_i = model[word].predict(asarray(Z).reshape(1, -1))[0][1]
        print(p_i)
        pbs.append(p_i)
    return [int(i) for i in rankdata(pbs)]

model['because'].predict(asarray([because_00766t_2]).reshape(1, -1))[0][1]
# 0.049262498

model['because'].predict(asarray([because_01004t_5]).reshape(1, -1))[0][1]
# 0.57494467

perturb(because_00766t_2, 'because')


==> anc/featex-tran.txt <==
word 1: a phonemes: 1 featuresPer: 4 plus: 1
 1 <- 0.32 0.183 0.929 0.863 0.181 a-00101t-5
 0 <- 0.32 0.183 0.929 0.863 0.181 a-00101t-5
 0 <- 0.32 0.183 0.929 0.863 0.181 a-00101t-5
 0 <- 0.32 0.183 0.929 0.863 0.181 a-00101t-5
 0 <- 0.40 0.169 0.810 0.700 0.588 a-00111t-5
 0 <- 0.40 0.169 0.810 0.700 0.588 a-00111t-5
 0 <- 0.40 0.169 0.810 0.700 0.588 a-00111t-5
 0 <- 0.40 0.169 0.810 0.700 0.588 a-00111t-5
 0 <- 0.51 0.157 0.524 0.525 0.675 a-00132t-4
 1 <- 0.51 0.157 0.524 0.525 0.675 a-00132t-4
 0 <- 0.51 0.157 0.524 0.525 0.675 a-00132t-4
 1 <- 0.51 0.157 0.524 0.525 0.675 a-00132t-4
 1 <- 0.05 0.236 0.167 0.619 0.000 a-00221t-5
 1 <- 0.05 0.236 0.167 0.619 0.000 a-00221t-5
 1 <- 0.05 0.236 0.167 0.619 0.000 a-00221t-5
 0 <- 0.05 0.236 0.167 0.619 0.000 a-00221t-5
 1 <- 0.31 0.177 0.905 0.588 0.931 a-00291t-2
 1 <- 0.31 0.177 0.905 0.588 0.931 a-00291t-2
 0 <- 0.31 0.177 0.905 0.588 0.931 a-00291t-2
 1 <- 0.31 0.177 0.905 0.588 0.931 a-00291t-2
 1 <- 0.09 0.209 0.881 0.844 0.000 a-00294t-5
 1 <- 0.09 0.209 0.881 0.844 0.000 a-00294t-5
 0 <- 0.09 0.209 0.881 0.844 0.000 a-00294t-5
 0 <- 0.09 0.209 0.881 0.844 0.000 a-00294t-5
 0 <- 0.12 0.195 0.429 0.825 0.544 a-00329t-5
 0 <- 0.12 0.195 0.429 0.825 0.544 a-00329t-5
 0 <- 0.12 0.195 0.429 0.825 0.544 a-00329t-5
 0 <- 0.12 0.195 0.429 0.825 0.544 a-00329t-5
 0 <- 0.58 0.151 0.833 0.738 0.769 a-00336t-6
 0 <- 0.58 0.151 0.833 0.738 0.769 a-00336t-6
 1 <- 0.58 0.151 0.833 0.738 0.769 a-00336t-6
 0 <- 0.58 0.151 0.833 0.738 0.769 a-00336t-6
 0 <- 0.46 0.185 0.976 0.681 0.931 a-00351t-5
 0 <- 0.46 0.185 0.976 0.681 0.931 a-00351t-5
 0 <- 0.46 0.185 0.976 0.681 0.931 a-00351t-5
 0 <- 0.46 0.185 0.976 0.681 0.931 a-00351t-5
 0 <- 0.15 0.167 0.762 0.000 0.825 a-00378t-6
 0 <- 0.15 0.167 0.762 0.000 0.825 a-00378t-6
 0 <- 0.15 0.167 0.762 0.000 0.825 a-00378t-6
 1 <- 0.15 0.167 0.762 0.000 0.825 a-00378t-6
 1 <- 0.08 0.177 0.381 0.863 0.000 a-00510d-62
 0 <- 0.08 0.177 0.381 0.863 0.000 a-00510d-62
 0 <- 0.08 0.177 0.381 0.863 0.000 a-00510d-62
 1 <- 0.08 0.177 0.381 0.863 0.000 a-00510d-62
 0 <- 0.06 0.211 0.810 0.688 0.881 a-00554d-68
 0 <- 0.06 0.211 0.810 0.688 0.881 a-00554d-68
 0 <- 0.06 0.211 0.810 0.688 0.881 a-00554d-68
 0 <- 0.06 0.211 0.810 0.688 0.881 a-00554d-68
 0 <- 0.18 0.199 0.571 0.713 0.000 a-00612d-76
 0 <- 0.18 0.199 0.571 0.713 0.000 a-00612d-76
 0 <- 0.18 0.199 0.571 0.713 0.000 a-00612d-76
 0 <- 0.18 0.199 0.571 0.713 0.000 a-00612d-76
 0 <- 0.26 0.166 0.524 0.787 0.000 a-00624d-76
 0 <- 0.26 0.166 0.524 0.787 0.000 a-00624d-76
 0 <- 0.26 0.166 0.524 0.787 0.000 a-00624d-76
 0 <- 0.26 0.166 0.524 0.787 0.000 a-00624d-76
 0 <- 0.45 0.169 0.333 0.831 0.537 a-00634d-77
 0 <- 0.45 0.169 0.333 0.831 0.537 a-00634d-77
 0 <- 0.45 0.169 0.333 0.831 0.537 a-00634d-77
 0 <- 0.45 0.169 0.333 0.831 0.537 a-00634d-77
 1 <- 0.14 0.195 0.714 0.787 0.000 a-00635d-77
 0 <- 0.14 0.195 0.714 0.787 0.000 a-00635d-77
 0 <- 0.14 0.195 0.714 0.787 0.000 a-00635d-77
 0 <- 0.14 0.195 0.714 0.787 0.000 a-00635d-77
 0 <- 0.20 0.161 0.452 0.775 0.619 a-00671d-78
 1 <- 0.20 0.161 0.452 0.775 0.619 a-00671d-78
 0 <- 0.20 0.161 0.452 0.775 0.619 a-00671d-78
 0 <- 0.20 0.161 0.452 0.775 0.619 a-00671d-78
 0 <- 0.05 0.221 0.190 0.494 0.000 a-00764d-82
 1 <- 0.05 0.221 0.190 0.494 0.000 a-00764d-82
 0 <- 0.05 0.221 0.190 0.494 0.000 a-00764d-82
 0 <- 0.05 0.221 0.190 0.494 0.000 a-00764d-82
 0 <- 0.49 0.174 0.976 0.694 1.000 a-00809d-84
 0 <- 0.49 0.174 0.976 0.694 1.000 a-00809d-84
 0 <- 0.49 0.174 0.976 0.694 1.000 a-00809d-84
 0 <- 0.49 0.174 0.976 0.694 1.000 a-00809d-84
 0 <- 0.18 0.163 0.452 0.938 0.619 a-00825d-85
 0 <- 0.18 0.163 0.452 0.938 0.619 a-00825d-85
 0 <- 0.18 0.163 0.452 0.938 0.619 a-00825d-85
 0 <- 0.18 0.163 0.452 0.938 0.619 a-00825d-85
 0 <- 0.12 0.194 0.405 0.000 0.631 a-00832d-85
 0 <- 0.12 0.194 0.405 0.000 0.631 a-00832d-85
 0 <- 0.12 0.194 0.405 0.000 0.631 a-00832d-85
 0 <- 0.12 0.194 0.405 0.000 0.631 a-00832d-85
 0 <- 0.08 0.240 0.619 0.912 0.744 a-00842d-85
 0 <- 0.08 0.240 0.619 0.912 0.744 a-00842d-85
 1 <- 0.08 0.240 0.619 0.912 0.744 a-00842d-85
 0 <- 0.08 0.240 0.619 0.912 0.744 a-00842d-85
 0 <- 0.11 0.201 0.643 0.725 0.000 a-00937d-89
 0 <- 0.11 0.201 0.643 0.725 0.000 a-00937d-89
 0 <- 0.11 0.201 0.643 0.725 0.000 a-00937d-89
 0 <- 0.11 0.201 0.643 0.725 0.000 a-00937d-89
 0 <- 0.12 0.193 0.381 0.950 0.694 a-00967d-90
 1 <- 0.12 0.193 0.381 0.950 0.694 a-00967d-90
 0 <- 0.12 0.193 0.381 0.950 0.694 a-00967d-90
 0 <- 0.12 0.193 0.381 0.950 0.694 a-00967d-90
 0 <- 0.12 0.193 0.381 0.950 0.694 a-00967d-90
 1 <- 0.18 0.176 0.762 0.938 0.881 a-00981d-91
 1 <- 0.18 0.176 0.762 0.938 0.881 a-00981d-91
 0 <- 0.18 0.176 0.762 0.938 0.881 a-00981d-91
 0 <- 0.18 0.176 0.762 0.938 0.881 a-00981d-91
 0 <- 0.23 0.176 0.714 0.781 0.613 a-00988d-91
 0 <- 0.23 0.176 0.714 0.781 0.613 a-00988d-91
 1 <- 0.23 0.176 0.714 0.781 0.613 a-00988d-91
 0 <- 0.23 0.176 0.714 0.781 0.613 a-00988d-91
word 2: about phonemes: 4 featuresPer: 4 plus: 1
 1 <- 0.12 0.248 0.976 0.919 0.18 0.167 0.833 1.000 0.31 0.219 0.952 0.969 0.43 0.152 0.929 0.906 0.000 about-00408t-5
 1 <- 0.12 0.248 0.976 0.919 0.18 0.167 0.833 1.000 0.31 0.219 0.952 0.969 0.43 0.152 0.929 0.906 0.000 about-00408t-5
 1 <- 0.12 0.248 0.976 0.919 0.18 0.167 0.833 1.000 0.31 0.219 0.952 0.969 0.43 0.152 0.929 0.906 0.000 about-00408t-5
 1 <- 0.12 0.248 0.976 0.919 0.18 0.167 0.833 1.000 0.31 0.219 0.952 0.969 0.43 0.152 0.929 0.906 0.000 about-00408t-5
 0 <- 0.11 0.242 1.000 0.000 0.23 0.156 0.690 0.000 0.17 0.189 0.929 0.919 0.26 0.154 0.667 0.988 0.787 about-00411t-2
 0 <- 0.11 0.242 1.000 0.000 0.23 0.156 0.690 0.000 0.17 0.189 0.929 0.919 0.26 0.154 0.667 0.988 0.787 about-00411t-2
 0 <- 0.11 0.242 1.000 0.000 0.23 0.156 0.690 0.000 0.17 0.189 0.929 0.919 0.26 0.154 0.667 0.988 0.787 about-00411t-2
 0 <- 0.11 0.242 1.000 0.000 0.23 0.156 0.690 0.000 0.17 0.189 0.929 0.919 0.26 0.154 0.667 0.988 0.787 about-00411t-2
 1 <- 0.05 0.311 0.810 0.000 0.25 0.151 0.833 0.919 0.22 0.160 0.905 0.787 0.35 0.166 0.881 0.988 0.887 about-01013d-61
 1 <- 0.05 0.311 0.810 0.000 0.25 0.151 0.833 0.919 0.22 0.160 0.905 0.787 0.35 0.166 0.881 0.988 0.887 about-01013d-61
 1 <- 0.05 0.311 0.810 0.000 0.25 0.151 0.833 0.919 0.22 0.160 0.905 0.787 0.35 0.166 0.881 0.988 0.887 about-01013d-61
 1 <- 0.05 0.311 0.810 0.000 0.25 0.151 0.833 0.919 0.22 0.160 0.905 0.787 0.35 0.166 0.881 0.988 0.887 about-01013d-61
 1 <- 0.14 0.241 0.881 0.000 0.08 0.198 0.929 1.000 0.26 0.193 0.976 0.956 0.22 0.209 0.976 0.887 0.988 about-01015d-62
 1 <- 0.14 0.241 0.881 0.000 0.08 0.198 0.929 1.000 0.26 0.193 0.976 0.956 0.22 0.209 0.976 0.887 0.988 about-01015d-62
 1 <- 0.14 0.241 0.881 0.000 0.08 0.198 0.929 1.000 0.26 0.193 0.976 0.956 0.22 0.209 0.976 0.887 0.988 about-01015d-62
 1 <- 0.14 0.241 0.881 0.000 0.08 0.198 0.929 1.000 0.26 0.193 0.976 0.956 0.22 0.209 0.976 0.887 0.988 about-01015d-62
 0 <- 0.05 0.193 0.905 0.000 0.09 0.204 0.476 0.000 0.20 0.198 0.976 0.994 0.34 0.174 0.929 0.831 0.000 about-01041d-64
 0 <- 0.05 0.193 0.905 0.000 0.09 0.204 0.476 0.000 0.20 0.198 0.976 0.994 0.34 0.174 0.929 0.831 0.000 about-01041d-64
 0 <- 0.05 0.193 0.905 0.000 0.09 0.204 0.476 0.000 0.20 0.198 0.976 0.994 0.34 0.174 0.929 0.831 0.000 about-01041d-64
 0 <- 0.05 0.193 0.905 0.000 0.09 0.204 0.476 0.000 0.20 0.198 0.976 0.994 0.34 0.174 0.929 0.831 0.000 about-01041d-64
 1 <- 0.15 0.198 0.929 0.969 0.14 0.167 0.810 0.963 0.31 0.200 0.976 0.656 0.23 0.200 0.976 0.988 0.000 about-01060d-67
 0 <- 0.15 0.198 0.929 0.969 0.14 0.167 0.810 0.963 0.31 0.200 0.976 0.656 0.23 0.200 0.976 0.988 0.000 about-01060d-67
 1 <- 0.15 0.198 0.929 0.969 0.14 0.167 0.810 0.963 0.31 0.200 0.976 0.656 0.23 0.200 0.976 0.988 0.000 about-01060d-67
 0 <- 0.15 0.198 0.929 0.969 0.14 0.167 0.810 0.963 0.31 0.200 0.976 0.656 0.23 0.200 0.976 0.988 0.000 about-01060d-67
 0 <- 0.05 0.198 0.714 0.000 0.09 0.214 0.976 0.944 0.11 0.219 0.381 0.988 0.32 0.153 0.881 0.506 0.637 about-01075d-68
 1 <- 0.05 0.198 0.714 0.000 0.09 0.214 0.976 0.944 0.11 0.219 0.381 0.988 0.32 0.153 0.881 0.506 0.637 about-01075d-68
 0 <- 0.05 0.198 0.714 0.000 0.09 0.214 0.976 0.944 0.11 0.219 0.381 0.988 0.32 0.153 0.881 0.506 0.637 about-01075d-68
 1 <- 0.05 0.198 0.714 0.000 0.09 0.214 0.976 0.944 0.11 0.219 0.381 0.988 0.32 0.153 0.881 0.506 0.637 about-01075d-68
 0 <- 0.08 0.201 0.929 0.769 0.14 0.189 0.810 0.950 0.31 0.229 0.976 0.950 0.29 0.181 0.833 0.938 0.900 about-01084d-71
 0 <- 0.08 0.201 0.929 0.769 0.14 0.189 0.810 0.950 0.31 0.229 0.976 0.950 0.29 0.181 0.833 0.938 0.900 about-01084d-71
 0 <- 0.08 0.201 0.929 0.769 0.14 0.189 0.810 0.950 0.31 0.229 0.976 0.950 0.29 0.181 0.833 0.938 0.900 about-01084d-71
 0 <- 0.08 0.201 0.929 0.769 0.14 0.189 0.810 0.950 0.31 0.229 0.976 0.950 0.29 0.181 0.833 0.938 0.900 about-01084d-71
 1 <- 0.11 0.219 1.000 0.000 0.14 0.192 1.000 0.000 0.29 0.163 0.905 0.000 0.52 0.157 0.976 0.975 0.925 about-01091d-71
 1 <- 0.11 0.219 1.000 0.000 0.14 0.192 1.000 0.000 0.29 0.163 0.905 0.000 0.52 0.157 0.976 0.975 0.925 about-01091d-71
 1 <- 0.11 0.219 1.000 0.000 0.14 0.192 1.000 0.000 0.29 0.163 0.905 0.000 0.52 0.157 0.976 0.975 0.925 about-01091d-71
 0 <- 0.11 0.219 1.000 0.000 0.14 0.192 1.000 0.000 0.29 0.163 0.905 0.000 0.52 0.157 0.976 0.975 0.925 about-01091d-71
 0 <- 0.08 0.286 0.976 0.819 0.09 0.269 0.929 0.000 0.22 0.189 0.952 0.975 0.34 0.170 0.976 0.900 0.931 about-01093d-71
 0 <- 0.08 0.286 0.976 0.819 0.09 0.269 0.929 0.000 0.22 0.189 0.952 0.975 0.34 0.170 0.976 0.900 0.931 about-01093d-71
 1 <- 0.08 0.286 0.976 0.819 0.09 0.269 0.929 0.000 0.22 0.189 0.952 0.975 0.34 0.170 0.976 0.900 0.931 about-01093d-71
 1 <- 0.08 0.286 0.976 0.819 0.09 0.269 0.929 0.000 0.22 0.189 0.952 0.975 0.34 0.170 0.976 0.900 0.931 about-01093d-71
 1 <- 0.11 0.202 0.571 0.675 0.08 0.195 0.952 0.000 0.31 0.157 0.452 0.988 0.26 0.179 0.952 0.925 0.000 about-01108d-73
 1 <- 0.11 0.202 0.571 0.675 0.08 0.195 0.952 0.000 0.31 0.157 0.452 0.988 0.26 0.179 0.952 0.925 0.000 about-01108d-73
 1 <- 0.11 0.202 0.571 0.675 0.08 0.195 0.952 0.000 0.31 0.157 0.452 0.988 0.26 0.179 0.952 0.925 0.000 about-01108d-73
 1 <- 0.11 0.202 0.571 0.675 0.08 0.195 0.952 0.000 0.31 0.157 0.452 0.988 0.26 0.179 0.952 0.925 0.000 about-01108d-73
 1 <- 0.06 0.258 0.976 0.000 0.11 0.263 0.976 1.000 0.28 0.170 0.929 1.000 0.74 0.138 0.762 0.906 0.525 about-01109d-73
 1 <- 0.06 0.258 0.976 0.000 0.11 0.263 0.976 1.000 0.28 0.170 0.929 1.000 0.74 0.138 0.762 0.906 0.525 about-01109d-73
 1 <- 0.06 0.258 0.976 0.000 0.11 0.263 0.976 1.000 0.28 0.170 0.929 1.000 0.74 0.138 0.762 0.906 0.525 about-01109d-73
 1 <- 0.06 0.258 0.976 0.000 0.11 0.263 0.976 1.000 0.28 0.170 0.929 1.000 0.74 0.138 0.762 0.906 0.525 about-01109d-73
 0 <- 0.09 0.253 0.738 0.931 0.14 0.200 0.881 0.000 0.34 0.191 0.976 0.550 0.15 0.192 0.929 1.000 0.000 about-01118d-73
 0 <- 0.09 0.253 0.738 0.931 0.14 0.200 0.881 0.000 0.34 0.191 0.976 0.550 0.15 0.192 0.929 1.000 0.000 about-01118d-73
 0 <- 0.09 0.253 0.738 0.931 0.14 0.200 0.881 0.000 0.34 0.191 0.976 0.550 0.15 0.192 0.929 1.000 0.000 about-01118d-73
 0 <- 0.09 0.253 0.738 0.931 0.14 0.200 0.881 0.000 0.34 0.191 0.976 0.550 0.15 0.192 0.929 1.000 0.000 about-01118d-73
 1 <- 0.15 0.198 0.548 0.000 0.12 0.210 0.905 0.988 0.35 0.172 0.976 0.875 0.26 0.180 0.905 0.794 0.975 about-01125d-74
 1 <- 0.15 0.198 0.548 0.000 0.12 0.210 0.905 0.988 0.35 0.172 0.976 0.875 0.26 0.180 0.905 0.794 0.975 about-01125d-74
 1 <- 0.15 0.198 0.548 0.000 0.12 0.210 0.905 0.988 0.35 0.172 0.976 0.875 0.26 0.180 0.905 0.794 0.975 about-01125d-74
 1 <- 0.15 0.198 0.548 0.000 0.12 0.210 0.905 0.988 0.35 0.172 0.976 0.875 0.26 0.180 0.905 0.794 0.975 about-01125d-74
 1 <- 0.06 0.289 1.000 0.000 0.06 0.204 0.929 0.000 0.37 0.173 0.976 0.925 0.32 0.168 0.976 0.887 0.000 about-01173d-78
 1 <- 0.06 0.289 1.000 0.000 0.06 0.204 0.929 0.000 0.37 0.173 0.976 0.925 0.32 0.168 0.976 0.887 0.000 about-01173d-78
 1 <- 0.06 0.289 1.000 0.000 0.06 0.204 0.929 0.000 0.37 0.173 0.976 0.925 0.32 0.168 0.976 0.887 0.000 about-01173d-78
 1 <- 0.06 0.289 1.000 0.000 0.06 0.204 0.929 0.000 0.37 0.173 0.976 0.925 0.32 0.168 0.976 0.887 0.000 about-01173d-78
 1 <- 0.08 0.289 1.000 0.000 0.12 0.193 0.952 0.000 0.40 0.168 0.976 0.781 0.28 0.168 0.762 0.706 0.644 about-01193d-80
 1 <- 0.08 0.289 1.000 0.000 0.12 0.193 0.952 0.000 0.40 0.168 0.976 0.781 0.28 0.168 0.762 0.706 0.644 about-01193d-80
 1 <- 0.08 0.289 1.000 0.000 0.12 0.193 0.952 0.000 0.40 0.168 0.976 0.781 0.28 0.168 0.762 0.706 0.644 about-01193d-80
 1 <- 0.08 0.289 1.000 0.000 0.12 0.193 0.952 0.000 0.40 0.168 0.976 0.781 0.28 0.168 0.762 0.706 0.644 about-01193d-80
 1 <- 0.11 0.235 0.905 0.994 0.12 0.170 0.381 0.938 0.26 0.190 0.976 0.906 0.29 0.175 0.929 0.925 0.000 about-01223d-81
 1 <- 0.11 0.235 0.905 0.994 0.12 0.170 0.381 0.938 0.26 0.190 0.976 0.906 0.29 0.175 0.929 0.925 0.000 about-01223d-81
 1 <- 0.11 0.235 0.905 0.994 0.12 0.170 0.381 0.938 0.26 0.190 0.976 0.906 0.29 0.175 0.929 0.925 0.000 about-01223d-81
 1 <- 0.11 0.235 0.905 0.994 0.12 0.170 0.381 0.938 0.26 0.190 0.976 0.906 0.29 0.175 0.929 0.925 0.000 about-01223d-81
 1 <- 0.17 0.196 0.905 0.875 0.08 0.225 0.952 0.975 0.25 0.205 0.976 0.975 0.34 0.174 0.976 1.000 0.931 about-01281d-84
 1 <- 0.17 0.196 0.905 0.875 0.08 0.225 0.952 0.975 0.25 0.205 0.976 0.975 0.34 0.174 0.976 1.000 0.931 about-01281d-84
 1 <- 0.17 0.196 0.905 0.875 0.08 0.225 0.952 0.975 0.25 0.205 0.976 0.975 0.34 0.174 0.976 1.000 0.931 about-01281d-84
 0 <- 0.17 0.196 0.905 0.875 0.08 0.225 0.952 0.975 0.25 0.205 0.976 0.975 0.34 0.174 0.976 1.000 0.931 about-01281d-84
 1 <- 0.11 0.263 1.000 0.000 0.12 0.244 0.881 0.000 0.37 0.211 0.976 1.000 0.43 0.163 0.976 0.812 0.975 about-01290d-84
 1 <- 0.11 0.263 1.000 0.000 0.12 0.244 0.881 0.000 0.37 0.211 0.976 1.000 0.43 0.163 0.976 0.812 0.975 about-01290d-84
 1 <- 0.11 0.263 1.000 0.000 0.12 0.244 0.881 0.000 0.37 0.211 0.976 1.000 0.43 0.163 0.976 0.812 0.975 about-01290d-84
 1 <- 0.11 0.263 1.000 0.000 0.12 0.244 0.881 0.000 0.37 0.211 0.976 1.000 0.43 0.163 0.976 0.812 0.975 about-01290d-84
 1 <- 0.11 0.263 1.000 0.000 0.14 0.176 0.571 0.000 0.22 0.204 0.952 0.969 0.37 0.165 0.929 0.500 0.887 about-01319d-86
 1 <- 0.11 0.263 1.000 0.000 0.14 0.176 0.571 0.000 0.22 0.204 0.952 0.969 0.37 0.165 0.929 0.500 0.887 about-01319d-86
 1 <- 0.11 0.263 1.000 0.000 0.14 0.176 0.571 0.000 0.22 0.204 0.952 0.969 0.37 0.165 0.929 0.500 0.887 about-01319d-86
 1 <- 0.11 0.263 1.000 0.000 0.14 0.176 0.571 0.000 0.22 0.204 0.952 0.969 0.37 0.165 0.929 0.500 0.887 about-01319d-86
 1 <- 0.05 0.188 1.000 0.000 0.11 0.207 1.000 0.000 0.25 0.178 1.000 0.000 0.20 0.190 0.405 0.000 0.806 about-01320d-86
 0 <- 0.05 0.188 1.000 0.000 0.11 0.207 1.000 0.000 0.25 0.178 1.000 0.000 0.20 0.190 0.405 0.000 0.806 about-01320d-86
 1 <- 0.05 0.188 1.000 0.000 0.11 0.207 1.000 0.000 0.25 0.178 1.000 0.000 0.20 0.190 0.405 0.000 0.806 about-01320d-86
 0 <- 0.05 0.188 1.000 0.000 0.11 0.207 1.000 0.000 0.25 0.178 1.000 0.000 0.20 0.190 0.405 0.000 0.806 about-01320d-86
 0 <- 0.11 0.207 1.000 0.000 0.12 0.165 0.548 0.000 0.32 0.194 0.881 0.794 0.05 0.204 0.881 0.806 0.738 about-01360d-87
 1 <- 0.11 0.207 1.000 0.000 0.12 0.165 0.548 0.000 0.32 0.194 0.881 0.794 0.05 0.204 0.881 0.806 0.738 about-01360d-87
 1 <- 0.11 0.207 1.000 0.000 0.12 0.165 0.548 0.000 0.32 0.194 0.881 0.794 0.05 0.204 0.881 0.806 0.738 about-01360d-87
 1 <- 0.11 0.207 1.000 0.000 0.12 0.165 0.548 0.000 0.32 0.194 0.881 0.794 0.05 0.204 0.881 0.806 0.738 about-01360d-87
 0 <- 0.12 0.237 0.762 0.925 0.15 0.208 0.976 1.000 0.20 0.178 0.976 1.000 0.08 0.235 0.762 0.731 0.750 about-01389d-88
 1 <- 0.12 0.237 0.762 0.925 0.15 0.208 0.976 1.000 0.20 0.178 0.976 1.000 0.08 0.235 0.762 0.731 0.750 about-01389d-88
 1 <- 0.12 0.237 0.762 0.925 0.15 0.208 0.976 1.000 0.20 0.178 0.976 1.000 0.08 0.235 0.762 0.731 0.750 about-01389d-88
 0 <- 0.12 0.237 0.762 0.925 0.15 0.208 0.976 1.000 0.20 0.178 0.976 1.000 0.08 0.235 0.762 0.731 0.750 about-01389d-88
 1 <- 0.09 0.264 0.952 0.000 0.06 0.286 0.929 1.000 0.31 0.175 0.929 0.812 0.20 0.184 0.881 0.806 0.000 about-01397d-88
 1 <- 0.09 0.264 0.952 0.000 0.06 0.286 0.929 1.000 0.31 0.175 0.929 0.812 0.20 0.184 0.881 0.806 0.000 about-01397d-88
 0 <- 0.09 0.264 0.952 0.000 0.06 0.286 0.929 1.000 0.31 0.175 0.929 0.812 0.20 0.184 0.881 0.806 0.000 about-01397d-88
 0 <- 0.09 0.264 0.952 0.000 0.06 0.286 0.929 1.000 0.31 0.175 0.929 0.812 0.20 0.184 0.881 0.806 0.000 about-01397d-88
 1 <- 0.11 0.226 1.000 0.000 0.09 0.242 0.976 0.000 0.23 0.207 0.976 0.994 0.20 0.180 0.857 1.000 0.000 about-01403d-88
 1 <- 0.11 0.226 1.000 0.000 0.09 0.242 0.976 0.000 0.23 0.207 0.976 0.994 0.20 0.180 0.857 1.000 0.000 about-01403d-88
 1 <- 0.11 0.226 1.000 0.000 0.09 0.242 0.976 0.000 0.23 0.207 0.976 0.994 0.20 0.180 0.857 1.000 0.000 about-01403d-88
 1 <- 0.11 0.226 1.000 0.000 0.09 0.242 0.976 0.000 0.23 0.207 0.976 0.994 0.20 0.180 0.857 1.000 0.000 about-01403d-88
 1 <- 0.11 0.208 1.000 0.000 0.11 0.188 0.690 0.000 0.32 0.228 0.952 0.956 0.22 0.214 0.929 0.988 0.000 about-01434d-89
 1 <- 0.11 0.208 1.000 0.000 0.11 0.188 0.690 0.000 0.32 0.228 0.952 0.956 0.22 0.214 0.929 0.988 0.000 about-01434d-89
 1 <- 0.11 0.208 1.000 0.000 0.11 0.188 0.690 0.000 0.32 0.228 0.952 0.956 0.22 0.214 0.929 0.988 0.000 about-01434d-89
 1 <- 0.11 0.208 1.000 0.000 0.11 0.188 0.690 0.000 0.32 0.228 0.952 0.956 0.22 0.214 0.929 0.988 0.000 about-01434d-89
 1 <- 0.11 0.239 1.000 0.000 0.11 0.220 0.952 0.000 0.28 0.212 0.976 1.000 0.34 0.158 0.905 0.825 0.825 about-01437d-89
 1 <- 0.11 0.239 1.000 0.000 0.11 0.220 0.952 0.000 0.28 0.212 0.976 1.000 0.34 0.158 0.905 0.825 0.825 about-01437d-89
 1 <- 0.11 0.239 1.000 0.000 0.11 0.220 0.952 0.000 0.28 0.212 0.976 1.000 0.34 0.158 0.905 0.825 0.825 about-01437d-89
 1 <- 0.11 0.239 1.000 0.000 0.11 0.220 0.952 0.000 0.28 0.212 0.976 1.000 0.34 0.158 0.905 0.825 0.825 about-01437d-89
 1 <- 0.14 0.204 0.905 0.956 0.06 0.229 0.976 0.950 0.25 0.205 0.976 0.844 0.31 0.166 0.952 0.994 0.944 about-01479d-91
 1 <- 0.14 0.204 0.905 0.956 0.06 0.229 0.976 0.950 0.25 0.205 0.976 0.844 0.31 0.166 0.952 0.994 0.944 about-01479d-91
 1 <- 0.14 0.204 0.905 0.956 0.06 0.229 0.976 0.950 0.25 0.205 0.976 0.844 0.31 0.166 0.952 0.994 0.944 about-01479d-91
 1 <- 0.14 0.204 0.905 0.956 0.06 0.229 0.976 0.950 0.25 0.205 0.976 0.844 0.31 0.166 0.952 0.994 0.944 about-01479d-91
 1 <- 0.14 0.213 1.000 0.000 0.08 0.253 0.738 0.000 0.20 0.239 0.905 0.931 0.17 0.217 0.905 0.938 0.787 about-01483d-92
 1 <- 0.14 0.213 1.000 0.000 0.08 0.253 0.738 0.000 0.20 0.239 0.905 0.931 0.17 0.217 0.905 0.938 0.787 about-01483d-92
 1 <- 0.14 0.213 1.000 0.000 0.08 0.253 0.738 0.000 0.20 0.239 0.905 0.931 0.17 0.217 0.905 0.938 0.787 about-01483d-92
 1 <- 0.14 0.213 1.000 0.000 0.08 0.253 0.738 0.000 0.20 0.239 0.905 0.931 0.17 0.217 0.905 0.938 0.787 about-01483d-92
 1 <- 0.08 0.281 1.000 0.000 0.06 0.229 0.905 0.000 0.25 0.207 0.690 0.856 0.08 0.220 0.714 0.775 0.719 about-01491d-92
 1 <- 0.08 0.281 1.000 0.000 0.06 0.229 0.905 0.000 0.25 0.207 0.690 0.856 0.08 0.220 0.714 0.775 0.719 about-01491d-92
 1 <- 0.08 0.281 1.000 0.000 0.06 0.229 0.905 0.000 0.25 0.207 0.690 0.856 0.08 0.220 0.714 0.775 0.719 about-01491d-92
 0 <- 0.08 0.281 1.000 0.000 0.06 0.229 0.905 0.000 0.25 0.207 0.690 0.856 0.08 0.220 0.714 0.775 0.719 about-01491d-92
word 3: an phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.05 0.193 0.595 0.000 0.08 0.189 0.381 0.669 0.569 an-00456t-2
 0 <- 0.05 0.193 0.595 0.000 0.08 0.189 0.381 0.669 0.569 an-00456t-2
 0 <- 0.05 0.193 0.595 0.000 0.08 0.189 0.381 0.669 0.569 an-00456t-2
 0 <- 0.05 0.193 0.595 0.000 0.08 0.189 0.381 0.669 0.569 an-00456t-2
 0 <- 0.06 0.191 0.786 0.762 0.14 0.220 0.643 0.925 0.669 an-00483t-2
 0 <- 0.06 0.191 0.786 0.762 0.14 0.220 0.643 0.925 0.669 an-00483t-2
 0 <- 0.06 0.191 0.786 0.762 0.14 0.220 0.643 0.925 0.669 an-00483t-2
 0 <- 0.06 0.191 0.786 0.762 0.14 0.220 0.643 0.925 0.669 an-00483t-2
 0 <- 0.35 0.163 0.905 0.881 0.49 0.152 0.952 0.963 0.637 an-01508d-62
 0 <- 0.35 0.163 0.905 0.881 0.49 0.152 0.952 0.963 0.637 an-01508d-62
 0 <- 0.35 0.163 0.905 0.881 0.49 0.152 0.952 0.963 0.637 an-01508d-62
 0 <- 0.35 0.163 0.905 0.881 0.49 0.152 0.952 0.963 0.637 an-01508d-62
 0 <- 0.62 0.186 0.976 0.819 0.18 0.159 0.786 0.919 0.613 an-01516d-63
 0 <- 0.62 0.186 0.976 0.819 0.18 0.159 0.786 0.919 0.613 an-01516d-63
 0 <- 0.62 0.186 0.976 0.819 0.18 0.159 0.786 0.919 0.613 an-01516d-63
 0 <- 0.62 0.186 0.976 0.819 0.18 0.159 0.786 0.919 0.613 an-01516d-63
 0 <- 0.05 0.269 0.833 0.000 0.31 0.184 0.952 0.963 1.000 an-01557d-74
 0 <- 0.05 0.269 0.833 0.000 0.31 0.184 0.952 0.963 1.000 an-01557d-74
 0 <- 0.05 0.269 0.833 0.000 0.31 0.184 0.952 0.963 1.000 an-01557d-74
 0 <- 0.05 0.269 0.833 0.000 0.31 0.184 0.952 0.963 1.000 an-01557d-74
 0 <- 0.05 0.269 0.833 0.000 0.31 0.184 0.952 0.963 1.000 an-01557d-74
 0 <- 0.32 0.193 0.976 0.906 0.48 0.168 0.952 0.812 0.988 an-01654d-81
 0 <- 0.32 0.193 0.976 0.906 0.48 0.168 0.952 0.812 0.988 an-01654d-81
 1 <- 0.32 0.193 0.976 0.906 0.48 0.168 0.952 0.812 0.988 an-01654d-81
 1 <- 0.32 0.193 0.976 0.906 0.48 0.168 0.952 0.812 0.988 an-01654d-81
 0 <- 0.29 0.189 0.976 0.969 0.25 0.194 0.976 1.000 0.894 an-01685d-82
 0 <- 0.29 0.189 0.976 0.969 0.25 0.194 0.976 1.000 0.894 an-01685d-82
 0 <- 0.29 0.189 0.976 0.969 0.25 0.194 0.976 1.000 0.894 an-01685d-82
 0 <- 0.29 0.189 0.976 0.969 0.25 0.194 0.976 1.000 0.894 an-01685d-82
 0 <- 0.29 0.189 0.976 0.969 0.25 0.194 0.976 1.000 0.894 an-01685d-82
 0 <- 0.05 0.218 1.000 0.000 0.05 0.185 0.238 0.000 0.569 an-01709d-84
 0 <- 0.05 0.218 1.000 0.000 0.05 0.185 0.238 0.000 0.569 an-01709d-84
 0 <- 0.05 0.218 1.000 0.000 0.05 0.185 0.238 0.000 0.569 an-01709d-84
 0 <- 0.05 0.218 1.000 0.000 0.05 0.185 0.238 0.000 0.569 an-01709d-84
 0 <- 0.05 0.218 1.000 0.000 0.05 0.185 0.238 0.000 0.569 an-01709d-84
 0 <- 0.35 0.204 0.595 0.963 0.32 0.187 0.976 0.863 0.925 an-01736d-84
 0 <- 0.35 0.204 0.595 0.963 0.32 0.187 0.976 0.863 0.925 an-01736d-84
 0 <- 0.35 0.204 0.595 0.963 0.32 0.187 0.976 0.863 0.925 an-01736d-84
 0 <- 0.35 0.204 0.595 0.963 0.32 0.187 0.976 0.863 0.925 an-01736d-84
 0 <- 0.14 0.193 0.929 0.688 0.75 0.144 0.929 0.619 0.725 an-01754d-85
 1 <- 0.14 0.193 0.929 0.688 0.75 0.144 0.929 0.619 0.725 an-01754d-85
 0 <- 0.14 0.193 0.929 0.688 0.75 0.144 0.929 0.619 0.725 an-01754d-85
 0 <- 0.14 0.193 0.929 0.688 0.75 0.144 0.929 0.619 0.725 an-01754d-85
 0 <- 0.31 0.185 0.976 0.906 0.35 0.173 0.905 1.000 0.000 an-01758d-85
 0 <- 0.31 0.185 0.976 0.906 0.35 0.173 0.905 1.000 0.000 an-01758d-85
 0 <- 0.31 0.185 0.976 0.906 0.35 0.173 0.905 1.000 0.000 an-01758d-85
 0 <- 0.31 0.185 0.976 0.906 0.35 0.173 0.905 1.000 0.000 an-01758d-85
 0 <- 0.34 0.163 0.976 0.706 0.08 0.224 0.643 0.975 0.000 an-01761d-85
 0 <- 0.34 0.163 0.976 0.706 0.08 0.224 0.643 0.975 0.000 an-01761d-85
 0 <- 0.34 0.163 0.976 0.706 0.08 0.224 0.643 0.975 0.000 an-01761d-85
 0 <- 0.34 0.163 0.976 0.706 0.08 0.224 0.643 0.975 0.000 an-01761d-85
 0 <- 0.06 0.207 0.810 0.000 0.29 0.180 0.619 0.938 0.644 an-01772d-85
 0 <- 0.06 0.207 0.810 0.000 0.29 0.180 0.619 0.938 0.644 an-01772d-85
 0 <- 0.06 0.207 0.810 0.000 0.29 0.180 0.619 0.938 0.644 an-01772d-85
 0 <- 0.06 0.207 0.810 0.000 0.29 0.180 0.619 0.938 0.644 an-01772d-85
 0 <- 0.40 0.178 0.667 0.856 0.12 0.223 0.976 0.781 0.988 an-01777d-85
 0 <- 0.40 0.178 0.667 0.856 0.12 0.223 0.976 0.781 0.988 an-01777d-85
 0 <- 0.40 0.178 0.667 0.856 0.12 0.223 0.976 0.781 0.988 an-01777d-85
 0 <- 0.40 0.178 0.667 0.856 0.12 0.223 0.976 0.781 0.988 an-01777d-85
 1 <- 0.32 0.184 0.476 0.994 0.14 0.188 0.952 0.975 0.925 an-01778d-85
 0 <- 0.32 0.184 0.476 0.994 0.14 0.188 0.952 0.975 0.925 an-01778d-85
 0 <- 0.32 0.184 0.476 0.994 0.14 0.188 0.952 0.975 0.925 an-01778d-85
 1 <- 0.32 0.184 0.476 0.994 0.14 0.188 0.952 0.975 0.925 an-01778d-85
 0 <- 0.32 0.160 0.929 0.875 0.25 0.175 0.857 0.950 0.975 an-01793d-85
 0 <- 0.32 0.160 0.929 0.875 0.25 0.175 0.857 0.950 0.975 an-01793d-85
 0 <- 0.32 0.160 0.929 0.875 0.25 0.175 0.857 0.950 0.975 an-01793d-85
 0 <- 0.32 0.160 0.929 0.875 0.25 0.175 0.857 0.950 0.975 an-01793d-85
 0 <- 0.25 0.188 0.929 0.963 0.14 0.237 0.976 0.963 0.975 an-01851d-87
 0 <- 0.25 0.188 0.929 0.963 0.14 0.237 0.976 0.963 0.975 an-01851d-87
 0 <- 0.25 0.188 0.929 0.963 0.14 0.237 0.976 0.963 0.975 an-01851d-87
 0 <- 0.25 0.188 0.929 0.963 0.14 0.237 0.976 0.963 0.975 an-01851d-87
 0 <- 0.51 0.159 0.905 0.950 0.26 0.191 0.929 0.856 0.694 an-01852d-87
 0 <- 0.51 0.159 0.905 0.950 0.26 0.191 0.929 0.856 0.694 an-01852d-87
 0 <- 0.51 0.159 0.905 0.950 0.26 0.191 0.929 0.856 0.694 an-01852d-87
 0 <- 0.51 0.159 0.905 0.950 0.26 0.191 0.929 0.856 0.694 an-01852d-87
 1 <- 0.45 0.185 0.976 0.800 0.14 0.201 0.976 0.963 0.975 an-01855d-87
 1 <- 0.45 0.185 0.976 0.800 0.14 0.201 0.976 0.963 0.975 an-01855d-87
 0 <- 0.45 0.185 0.976 0.800 0.14 0.201 0.976 0.963 0.975 an-01855d-87
 0 <- 0.45 0.185 0.976 0.800 0.14 0.201 0.976 0.963 0.975 an-01855d-87
 0 <- 0.45 0.185 0.976 0.800 0.14 0.201 0.976 0.963 0.975 an-01855d-87
 0 <- 0.35 0.173 0.857 0.900 0.23 0.189 0.952 0.475 0.981 an-01897d-87
 0 <- 0.35 0.173 0.857 0.900 0.23 0.189 0.952 0.475 0.981 an-01897d-87
 0 <- 0.35 0.173 0.857 0.900 0.23 0.189 0.952 0.475 0.981 an-01897d-87
 0 <- 0.35 0.173 0.857 0.900 0.23 0.189 0.952 0.475 0.981 an-01897d-87
 0 <- 0.35 0.166 0.857 0.756 0.14 0.243 0.952 0.881 0.950 an-01915d-88
 0 <- 0.35 0.166 0.857 0.756 0.14 0.243 0.952 0.881 0.950 an-01915d-88
 0 <- 0.35 0.166 0.857 0.756 0.14 0.243 0.952 0.881 0.950 an-01915d-88
 1 <- 0.35 0.166 0.857 0.756 0.14 0.243 0.952 0.881 0.950 an-01915d-88
 1 <- 0.69 0.152 0.976 0.994 0.23 0.200 0.952 1.000 0.850 an-01931d-88
 1 <- 0.69 0.152 0.976 0.994 0.23 0.200 0.952 1.000 0.850 an-01931d-88
 1 <- 0.69 0.152 0.976 0.994 0.23 0.200 0.952 1.000 0.850 an-01931d-88
 1 <- 0.69 0.152 0.976 0.994 0.23 0.200 0.952 1.000 0.850 an-01931d-88
 1 <- 0.69 0.152 0.976 0.994 0.23 0.200 0.952 1.000 0.850 an-01931d-88
 1 <- 0.25 0.188 0.881 0.912 0.40 0.169 0.976 0.938 0.988 an-01938d-88
 0 <- 0.25 0.188 0.881 0.912 0.40 0.169 0.976 0.938 0.988 an-01938d-88
 0 <- 0.25 0.188 0.881 0.912 0.40 0.169 0.976 0.938 0.988 an-01938d-88
 0 <- 0.25 0.188 0.881 0.912 0.40 0.169 0.976 0.938 0.988 an-01938d-88
 0 <- 0.26 0.202 0.952 1.000 0.32 0.156 0.929 1.000 0.931 an-01940d-88
 0 <- 0.26 0.202 0.952 1.000 0.32 0.156 0.929 1.000 0.931 an-01940d-88
 0 <- 0.26 0.202 0.952 1.000 0.32 0.156 0.929 1.000 0.931 an-01940d-88
 1 <- 0.26 0.202 0.952 1.000 0.32 0.156 0.929 1.000 0.931 an-01940d-88
 1 <- 0.28 0.201 0.976 0.806 0.20 0.193 0.976 0.988 0.613 an-01942d-88
 1 <- 0.28 0.201 0.976 0.806 0.20 0.193 0.976 0.988 0.613 an-01942d-88
 0 <- 0.28 0.201 0.976 0.806 0.20 0.193 0.976 0.988 0.613 an-01942d-88
 0 <- 0.28 0.201 0.976 0.806 0.20 0.193 0.976 0.988 0.613 an-01942d-88
 0 <- 0.42 0.176 0.976 0.669 0.23 0.206 0.976 0.975 0.000 an-01957d-89
 0 <- 0.42 0.176 0.976 0.669 0.23 0.206 0.976 0.975 0.000 an-01957d-89
 1 <- 0.42 0.176 0.976 0.669 0.23 0.206 0.976 0.975 0.000 an-01957d-89
 0 <- 0.42 0.176 0.976 0.669 0.23 0.206 0.976 0.975 0.000 an-01957d-89
 1 <- 0.26 0.205 0.976 0.881 0.42 0.159 0.976 1.000 0.669 an-01965d-89
 1 <- 0.26 0.205 0.976 0.881 0.42 0.159 0.976 1.000 0.669 an-01965d-89
 0 <- 0.26 0.205 0.976 0.881 0.42 0.159 0.976 1.000 0.669 an-01965d-89
 0 <- 0.26 0.205 0.976 0.881 0.42 0.159 0.976 1.000 0.669 an-01965d-89
 0 <- 0.37 0.182 0.381 0.844 0.15 0.245 0.976 0.988 0.931 an-01977d-90
 0 <- 0.37 0.182 0.381 0.844 0.15 0.245 0.976 0.988 0.931 an-01977d-90
 1 <- 0.37 0.182 0.381 0.844 0.15 0.245 0.976 0.988 0.931 an-01977d-90
 1 <- 0.37 0.182 0.381 0.844 0.15 0.245 0.976 0.988 0.931 an-01977d-90
 0 <- 0.26 0.207 0.976 0.887 0.08 0.258 0.952 1.000 1.000 an-01984d-90
 0 <- 0.26 0.207 0.976 0.887 0.08 0.258 0.952 1.000 1.000 an-01984d-90
 0 <- 0.26 0.207 0.976 0.887 0.08 0.258 0.952 1.000 1.000 an-01984d-90
 0 <- 0.26 0.207 0.976 0.887 0.08 0.258 0.952 1.000 1.000 an-01984d-90
 0 <- 0.26 0.207 0.976 0.887 0.08 0.258 0.952 1.000 1.000 an-01984d-90
word 4: and phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.35 0.192 0.929 0.575 0.11 0.231 0.905 0.931 0.66 0.150 0.857 0.881 0.919 and-00512t-4
 0 <- 0.35 0.192 0.929 0.575 0.11 0.231 0.905 0.931 0.66 0.150 0.857 0.881 0.919 and-00512t-4
 0 <- 0.35 0.192 0.929 0.575 0.11 0.231 0.905 0.931 0.66 0.150 0.857 0.881 0.919 and-00512t-4
 0 <- 0.35 0.192 0.929 0.575 0.11 0.231 0.905 0.931 0.66 0.150 0.857 0.881 0.919 and-00512t-4
 0 <- 0.05 0.257 0.762 0.631 0.09 0.220 0.667 0.544 0.22 0.190 1.000 0.000 0.869 and-00515t-6
 0 <- 0.05 0.257 0.762 0.631 0.09 0.220 0.667 0.544 0.22 0.190 1.000 0.000 0.869 and-00515t-6
 0 <- 0.05 0.257 0.762 0.631 0.09 0.220 0.667 0.544 0.22 0.190 1.000 0.000 0.869 and-00515t-6
 0 <- 0.05 0.257 0.762 0.631 0.09 0.220 0.667 0.544 0.22 0.190 1.000 0.000 0.869 and-00515t-6
 0 <- 0.12 0.198 0.905 0.881 0.09 0.245 0.238 0.975 0.05 0.242 1.000 0.000 0.000 and-00533t-2
 1 <- 0.12 0.198 0.905 0.881 0.09 0.245 0.238 0.975 0.05 0.242 1.000 0.000 0.000 and-00533t-2
 0 <- 0.12 0.198 0.905 0.881 0.09 0.245 0.238 0.975 0.05 0.242 1.000 0.000 0.000 and-00533t-2
 0 <- 0.12 0.198 0.905 0.881 0.09 0.245 0.238 0.975 0.05 0.242 1.000 0.000 0.000 and-00533t-2
 1 <- 0.25 0.185 0.548 0.812 0.12 0.235 0.976 1.000 0.15 0.197 0.952 0.975 0.881 and-00588t-5
 0 <- 0.25 0.185 0.548 0.812 0.12 0.235 0.976 1.000 0.15 0.197 0.952 0.975 0.881 and-00588t-5
 1 <- 0.25 0.185 0.548 0.812 0.12 0.235 0.976 1.000 0.15 0.197 0.952 0.975 0.881 and-00588t-5
 1 <- 0.25 0.185 0.548 0.812 0.12 0.235 0.976 1.000 0.15 0.197 0.952 0.975 0.881 and-00588t-5
 0 <- 0.22 0.176 0.810 0.613 0.18 0.211 0.976 0.881 0.29 0.169 0.905 0.981 0.000 and-02031d-66
 0 <- 0.22 0.176 0.810 0.613 0.18 0.211 0.976 0.881 0.29 0.169 0.905 0.981 0.000 and-02031d-66
 1 <- 0.22 0.176 0.810 0.613 0.18 0.211 0.976 0.881 0.29 0.169 0.905 0.981 0.000 and-02031d-66
 1 <- 0.22 0.176 0.810 0.613 0.18 0.211 0.976 0.881 0.29 0.169 0.905 0.981 0.000 and-02031d-66
 1 <- 0.42 0.164 0.095 0.906 0.18 0.183 0.619 0.525 0.40 0.153 0.833 0.975 0.781 and-02055d-70
 1 <- 0.42 0.164 0.095 0.906 0.18 0.183 0.619 0.525 0.40 0.153 0.833 0.975 0.781 and-02055d-70
 1 <- 0.42 0.164 0.095 0.906 0.18 0.183 0.619 0.525 0.40 0.153 0.833 0.975 0.781 and-02055d-70
 1 <- 0.42 0.164 0.095 0.906 0.18 0.183 0.619 0.525 0.40 0.153 0.833 0.975 0.781 and-02055d-70
 0 <- 0.31 0.159 0.881 0.738 0.20 0.180 0.952 0.919 0.15 0.203 0.952 0.963 0.969 and-02082d-73
 0 <- 0.31 0.159 0.881 0.738 0.20 0.180 0.952 0.919 0.15 0.203 0.952 0.963 0.969 and-02082d-73
 1 <- 0.31 0.159 0.881 0.738 0.20 0.180 0.952 0.919 0.15 0.203 0.952 0.963 0.969 and-02082d-73
 1 <- 0.31 0.159 0.881 0.738 0.20 0.180 0.952 0.919 0.15 0.203 0.952 0.963 0.969 and-02082d-73
 0 <- 0.05 0.182 0.476 0.869 0.09 0.226 0.976 0.869 0.15 0.204 1.000 0.000 0.000 and-02103d-75
 0 <- 0.05 0.182 0.476 0.869 0.09 0.226 0.976 0.869 0.15 0.204 1.000 0.000 0.000 and-02103d-75
 1 <- 0.05 0.182 0.476 0.869 0.09 0.226 0.976 0.869 0.15 0.204 1.000 0.000 0.000 and-02103d-75
 0 <- 0.05 0.182 0.476 0.869 0.09 0.226 0.976 0.869 0.15 0.204 1.000 0.000 0.000 and-02103d-75
 1 <- 0.40 0.180 0.857 0.863 0.15 0.198 0.571 0.850 0.11 0.210 0.833 0.681 0.000 and-02108d-75
 1 <- 0.40 0.180 0.857 0.863 0.15 0.198 0.571 0.850 0.11 0.210 0.833 0.681 0.000 and-02108d-75
 1 <- 0.40 0.180 0.857 0.863 0.15 0.198 0.571 0.850 0.11 0.210 0.833 0.681 0.000 and-02108d-75
 0 <- 0.40 0.180 0.857 0.863 0.15 0.198 0.571 0.850 0.11 0.210 0.833 0.681 0.000 and-02108d-75
 0 <- 0.22 0.219 0.976 0.744 0.08 0.204 0.667 0.988 0.26 0.172 0.952 0.650 0.969 and-02115d-76
 0 <- 0.22 0.219 0.976 0.744 0.08 0.204 0.667 0.988 0.26 0.172 0.952 0.650 0.969 and-02115d-76
 0 <- 0.22 0.219 0.976 0.744 0.08 0.204 0.667 0.988 0.26 0.172 0.952 0.650 0.969 and-02115d-76
 0 <- 0.22 0.219 0.976 0.744 0.08 0.204 0.667 0.988 0.26 0.172 0.952 0.650 0.969 and-02115d-76
 0 <- 0.25 0.185 0.952 0.925 0.18 0.183 0.976 0.931 0.23 0.164 0.905 0.925 0.919 and-02116d-76
 0 <- 0.25 0.185 0.952 0.925 0.18 0.183 0.976 0.931 0.23 0.164 0.905 0.925 0.919 and-02116d-76
 0 <- 0.25 0.185 0.952 0.925 0.18 0.183 0.976 0.931 0.23 0.164 0.905 0.925 0.919 and-02116d-76
 0 <- 0.25 0.185 0.952 0.925 0.18 0.183 0.976 0.931 0.23 0.164 0.905 0.925 0.919 and-02116d-76
 1 <- 0.14 0.192 0.048 0.969 0.28 0.162 0.810 0.781 0.14 0.240 0.690 0.894 0.944 and-02142d-77
 1 <- 0.14 0.192 0.048 0.969 0.28 0.162 0.810 0.781 0.14 0.240 0.690 0.894 0.944 and-02142d-77
 1 <- 0.14 0.192 0.048 0.969 0.28 0.162 0.810 0.781 0.14 0.240 0.690 0.894 0.944 and-02142d-77
 0 <- 0.14 0.192 0.048 0.969 0.28 0.162 0.810 0.781 0.14 0.240 0.690 0.894 0.944 and-02142d-77
 0 <- 0.09 0.175 1.000 0.000 0.09 0.193 0.310 0.000 0.28 0.178 0.929 0.744 0.975 and-02182d-79
 0 <- 0.09 0.175 1.000 0.000 0.09 0.193 0.310 0.000 0.28 0.178 0.929 0.744 0.975 and-02182d-79
 0 <- 0.09 0.175 1.000 0.000 0.09 0.193 0.310 0.000 0.28 0.178 0.929 0.744 0.975 and-02182d-79
 0 <- 0.09 0.175 1.000 0.000 0.09 0.193 0.310 0.000 0.28 0.178 0.929 0.744 0.975 and-02182d-79
 0 <- 0.35 0.193 0.976 0.963 0.28 0.202 0.976 0.988 0.17 0.236 0.905 1.000 0.919 and-02220d-81
 1 <- 0.35 0.193 0.976 0.963 0.28 0.202 0.976 0.988 0.17 0.236 0.905 1.000 0.919 and-02220d-81
 0 <- 0.35 0.193 0.976 0.963 0.28 0.202 0.976 0.988 0.17 0.236 0.905 1.000 0.919 and-02220d-81
 0 <- 0.35 0.193 0.976 0.963 0.28 0.202 0.976 0.988 0.17 0.236 0.905 1.000 0.919 and-02220d-81
 0 <- 0.35 0.193 0.976 0.963 0.28 0.202 0.976 0.988 0.17 0.236 0.905 1.000 0.919 and-02220d-81
 0 <- 0.20 0.200 0.262 0.725 0.09 0.271 0.976 1.000 0.95 0.137 0.762 0.656 0.819 and-02240d-82
 0 <- 0.20 0.200 0.262 0.725 0.09 0.271 0.976 1.000 0.95 0.137 0.762 0.656 0.819 and-02240d-82
 0 <- 0.20 0.200 0.262 0.725 0.09 0.271 0.976 1.000 0.95 0.137 0.762 0.656 0.819 and-02240d-82
 1 <- 0.20 0.200 0.262 0.725 0.09 0.271 0.976 1.000 0.95 0.137 0.762 0.656 0.819 and-02240d-82
 0 <- 0.38 0.167 0.929 0.550 0.06 0.227 0.929 0.963 0.15 0.197 0.905 0.956 0.906 and-02273d-83
 0 <- 0.38 0.167 0.929 0.550 0.06 0.227 0.929 0.963 0.15 0.197 0.905 0.956 0.906 and-02273d-83
 0 <- 0.38 0.167 0.929 0.550 0.06 0.227 0.929 0.963 0.15 0.197 0.905 0.956 0.906 and-02273d-83
 0 <- 0.38 0.167 0.929 0.550 0.06 0.227 0.929 0.963 0.15 0.197 0.905 0.956 0.906 and-02273d-83
 1 <- 0.29 0.167 0.905 0.794 0.14 0.250 0.976 0.975 0.28 0.168 0.833 0.975 0.894 and-02297d-84
 1 <- 0.29 0.167 0.905 0.794 0.14 0.250 0.976 0.975 0.28 0.168 0.833 0.975 0.894 and-02297d-84
 0 <- 0.29 0.167 0.905 0.794 0.14 0.250 0.976 0.975 0.28 0.168 0.833 0.975 0.894 and-02297d-84
 1 <- 0.29 0.167 0.905 0.794 0.14 0.250 0.976 0.975 0.28 0.168 0.833 0.975 0.894 and-02297d-84
 0 <- 0.17 0.187 1.000 0.000 0.05 0.230 1.000 0.000 0.05 0.193 1.000 0.000 0.000 and-02302d-84
 0 <- 0.17 0.187 1.000 0.000 0.05 0.230 1.000 0.000 0.05 0.193 1.000 0.000 0.000 and-02302d-84
 0 <- 0.17 0.187 1.000 0.000 0.05 0.230 1.000 0.000 0.05 0.193 1.000 0.000 0.000 and-02302d-84
 0 <- 0.17 0.187 1.000 0.000 0.05 0.230 1.000 0.000 0.05 0.193 1.000 0.000 0.000 and-02302d-84
 0 <- 0.17 0.228 0.952 0.931 0.05 0.248 0.786 0.988 0.48 0.163 0.857 0.794 0.875 and-02310d-84
 0 <- 0.17 0.228 0.952 0.931 0.05 0.248 0.786 0.988 0.48 0.163 0.857 0.794 0.875 and-02310d-84
 0 <- 0.17 0.228 0.952 0.931 0.05 0.248 0.786 0.988 0.48 0.163 0.857 0.794 0.875 and-02310d-84
 1 <- 0.17 0.228 0.952 0.931 0.05 0.248 0.786 0.988 0.48 0.163 0.857 0.794 0.875 and-02310d-84
 0 <- 0.31 0.204 0.976 0.894 0.12 0.230 0.929 0.931 0.31 0.153 0.738 0.938 0.681 and-02311d-84
 0 <- 0.31 0.204 0.976 0.894 0.12 0.230 0.929 0.931 0.31 0.153 0.738 0.938 0.681 and-02311d-84
 1 <- 0.31 0.204 0.976 0.894 0.12 0.230 0.929 0.931 0.31 0.153 0.738 0.938 0.681 and-02311d-84
 0 <- 0.31 0.204 0.976 0.894 0.12 0.230 0.929 0.931 0.31 0.153 0.738 0.938 0.681 and-02311d-84
 0 <- 0.34 0.163 0.857 0.800 0.09 0.257 0.667 0.731 0.28 0.173 1.000 0.950 0.000 and-02319d-84
 0 <- 0.34 0.163 0.857 0.800 0.09 0.257 0.667 0.731 0.28 0.173 1.000 0.950 0.000 and-02319d-84
 0 <- 0.34 0.163 0.857 0.800 0.09 0.257 0.667 0.731 0.28 0.173 1.000 0.950 0.000 and-02319d-84
 0 <- 0.34 0.163 0.857 0.800 0.09 0.257 0.667 0.731 0.28 0.173 1.000 0.950 0.000 and-02319d-84
 1 <- 0.26 0.192 0.952 0.738 0.28 0.164 0.929 0.906 0.49 0.152 0.881 0.838 0.875 and-02345d-85
 1 <- 0.26 0.192 0.952 0.738 0.28 0.164 0.929 0.906 0.49 0.152 0.881 0.838 0.875 and-02345d-85
 0 <- 0.26 0.192 0.952 0.738 0.28 0.164 0.929 0.906 0.49 0.152 0.881 0.838 0.875 and-02345d-85
 1 <- 0.26 0.192 0.952 0.738 0.28 0.164 0.929 0.906 0.49 0.152 0.881 0.838 0.875 and-02345d-85
 1 <- 0.06 0.200 0.667 0.919 0.11 0.222 0.738 0.831 0.14 0.215 0.952 0.863 0.000 and-02364d-86
 1 <- 0.06 0.200 0.667 0.919 0.11 0.222 0.738 0.831 0.14 0.215 0.952 0.863 0.000 and-02364d-86
 0 <- 0.06 0.200 0.667 0.919 0.11 0.222 0.738 0.831 0.14 0.215 0.952 0.863 0.000 and-02364d-86
 0 <- 0.06 0.200 0.667 0.919 0.11 0.222 0.738 0.831 0.14 0.215 0.952 0.863 0.000 and-02364d-86
 1 <- 0.20 0.204 0.952 0.969 0.22 0.191 0.976 0.694 0.18 0.176 0.952 1.000 0.944 and-02402d-87
 1 <- 0.20 0.204 0.952 0.969 0.22 0.191 0.976 0.694 0.18 0.176 0.952 1.000 0.944 and-02402d-87
 1 <- 0.20 0.204 0.952 0.969 0.22 0.191 0.976 0.694 0.18 0.176 0.952 1.000 0.944 and-02402d-87
 1 <- 0.20 0.204 0.952 0.969 0.22 0.191 0.976 0.694 0.18 0.176 0.952 1.000 0.944 and-02402d-87
 1 <- 0.26 0.215 0.976 0.988 0.17 0.217 0.976 1.000 0.05 0.243 0.571 0.988 0.825 and-02423d-88
 1 <- 0.26 0.215 0.976 0.988 0.17 0.217 0.976 1.000 0.05 0.243 0.571 0.988 0.825 and-02423d-88
 1 <- 0.26 0.215 0.976 0.988 0.17 0.217 0.976 1.000 0.05 0.243 0.571 0.988 0.825 and-02423d-88
 1 <- 0.26 0.215 0.976 0.988 0.17 0.217 0.976 1.000 0.05 0.243 0.571 0.988 0.825 and-02423d-88
 0 <- 0.05 0.235 0.905 0.912 0.18 0.170 0.976 0.975 0.22 0.163 0.976 0.981 0.938 and-02434d-89
 0 <- 0.05 0.235 0.905 0.912 0.18 0.170 0.976 0.975 0.22 0.163 0.976 0.981 0.938 and-02434d-89
 1 <- 0.05 0.235 0.905 0.912 0.18 0.170 0.976 0.975 0.22 0.163 0.976 0.981 0.938 and-02434d-89
 1 <- 0.05 0.235 0.905 0.912 0.18 0.170 0.976 0.975 0.22 0.163 0.976 0.981 0.938 and-02434d-89
 1 <- 0.08 0.242 0.452 0.881 0.14 0.222 0.952 0.988 0.26 0.154 0.833 0.988 0.844 and-02440d-89
 0 <- 0.08 0.242 0.452 0.881 0.14 0.222 0.952 0.988 0.26 0.154 0.833 0.988 0.844 and-02440d-89
 0 <- 0.08 0.242 0.452 0.881 0.14 0.222 0.952 0.988 0.26 0.154 0.833 0.988 0.844 and-02440d-89
 1 <- 0.08 0.242 0.452 0.881 0.14 0.222 0.952 0.988 0.26 0.154 0.833 0.988 0.844 and-02440d-89
 1 <- 0.29 0.190 0.238 0.644 0.11 0.266 0.929 0.787 0.23 0.186 0.857 0.938 0.881 and-02446d-89
 1 <- 0.29 0.190 0.238 0.644 0.11 0.266 0.929 0.787 0.23 0.186 0.857 0.938 0.881 and-02446d-89
 1 <- 0.29 0.190 0.238 0.644 0.11 0.266 0.929 0.787 0.23 0.186 0.857 0.938 0.881 and-02446d-89
 1 <- 0.29 0.190 0.238 0.644 0.11 0.266 0.929 0.787 0.23 0.186 0.857 0.938 0.881 and-02446d-89
 1 <- 0.29 0.195 0.952 0.969 0.11 0.247 0.929 0.988 0.37 0.155 1.000 0.000 0.000 and-02482d-91
 1 <- 0.29 0.195 0.952 0.969 0.11 0.247 0.929 0.988 0.37 0.155 1.000 0.000 0.000 and-02482d-91
 0 <- 0.29 0.195 0.952 0.969 0.11 0.247 0.929 0.988 0.37 0.155 1.000 0.000 0.000 and-02482d-91
 1 <- 0.29 0.195 0.952 0.969 0.11 0.247 0.929 0.988 0.37 0.155 1.000 0.000 0.000 and-02482d-91
 1 <- 0.05 0.244 0.643 0.000 0.11 0.263 0.286 0.769 0.14 0.229 0.952 0.731 0.975 and-02500d-93
 1 <- 0.05 0.244 0.643 0.000 0.11 0.263 0.286 0.769 0.14 0.229 0.952 0.731 0.975 and-02500d-93
 0 <- 0.05 0.244 0.643 0.000 0.11 0.263 0.286 0.769 0.14 0.229 0.952 0.731 0.975 and-02500d-93
 1 <- 0.05 0.244 0.643 0.000 0.11 0.263 0.286 0.769 0.14 0.229 0.952 0.731 0.975 and-02500d-93
word 5: any phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.18 0.214 0.976 0.000 0.08 0.286 0.976 0.869 0.25 0.234 0.976 1.000 0.988 any-02505d-61
 0 <- 0.18 0.214 0.976 0.000 0.08 0.286 0.976 0.869 0.25 0.234 0.976 1.000 0.988 any-02505d-61
 0 <- 0.18 0.214 0.976 0.000 0.08 0.286 0.976 0.869 0.25 0.234 0.976 1.000 0.988 any-02505d-61
 1 <- 0.18 0.214 0.976 0.000 0.08 0.286 0.976 0.869 0.25 0.234 0.976 1.000 0.988 any-02505d-61
 0 <- 0.14 0.213 0.833 0.863 0.06 0.300 0.429 0.894 0.05 0.187 0.452 0.706 0.619 any-02506d-61
 0 <- 0.14 0.213 0.833 0.863 0.06 0.300 0.429 0.894 0.05 0.187 0.452 0.706 0.619 any-02506d-61
 0 <- 0.14 0.213 0.833 0.863 0.06 0.300 0.429 0.894 0.05 0.187 0.452 0.706 0.619 any-02506d-61
 0 <- 0.14 0.213 0.833 0.863 0.06 0.300 0.429 0.894 0.05 0.187 0.452 0.706 0.619 any-02506d-61
 1 <- 0.22 0.179 0.905 0.606 0.14 0.242 0.976 0.950 0.26 0.188 0.976 0.725 0.963 any-02514d-62
 0 <- 0.22 0.179 0.905 0.606 0.14 0.242 0.976 0.950 0.26 0.188 0.976 0.725 0.963 any-02514d-62
 0 <- 0.22 0.179 0.905 0.606 0.14 0.242 0.976 0.950 0.26 0.188 0.976 0.725 0.963 any-02514d-62
 1 <- 0.22 0.179 0.905 0.606 0.14 0.242 0.976 0.950 0.26 0.188 0.976 0.725 0.963 any-02514d-62
 0 <- 0.05 0.253 0.310 0.706 0.15 0.224 0.976 0.894 0.26 0.163 0.976 0.969 0.925 any-02518d-62
 1 <- 0.05 0.253 0.310 0.706 0.15 0.224 0.976 0.894 0.26 0.163 0.976 0.969 0.925 any-02518d-62
 0 <- 0.05 0.253 0.310 0.706 0.15 0.224 0.976 0.894 0.26 0.163 0.976 0.969 0.925 any-02518d-62
 0 <- 0.05 0.253 0.310 0.706 0.15 0.224 0.976 0.894 0.26 0.163 0.976 0.969 0.925 any-02518d-62
 0 <- 0.05 0.182 0.500 0.000 0.18 0.167 0.167 0.637 0.18 0.194 0.738 0.631 0.662 any-02537d-64
 0 <- 0.05 0.182 0.500 0.000 0.18 0.167 0.167 0.637 0.18 0.194 0.738 0.631 0.662 any-02537d-64
 0 <- 0.05 0.182 0.500 0.000 0.18 0.167 0.167 0.637 0.18 0.194 0.738 0.631 0.662 any-02537d-64
 0 <- 0.05 0.182 0.500 0.000 0.18 0.167 0.167 0.637 0.18 0.194 0.738 0.631 0.662 any-02537d-64
 0 <- 0.20 0.234 0.952 0.806 0.14 0.185 0.976 0.944 0.34 0.163 0.929 0.894 0.925 any-02556d-66
 0 <- 0.20 0.234 0.952 0.806 0.14 0.185 0.976 0.944 0.34 0.163 0.929 0.894 0.925 any-02556d-66
 1 <- 0.20 0.234 0.952 0.806 0.14 0.185 0.976 0.944 0.34 0.163 0.929 0.894 0.925 any-02556d-66
 1 <- 0.20 0.234 0.952 0.806 0.14 0.185 0.976 0.944 0.34 0.163 0.929 0.894 0.925 any-02556d-66
 1 <- 0.09 0.224 0.881 0.719 0.17 0.166 0.976 0.963 0.17 0.159 0.738 0.975 0.700 any-02560d-67
 0 <- 0.09 0.224 0.881 0.719 0.17 0.166 0.976 0.963 0.17 0.159 0.738 0.975 0.700 any-02560d-67
 1 <- 0.09 0.224 0.881 0.719 0.17 0.166 0.976 0.963 0.17 0.159 0.738 0.975 0.700 any-02560d-67
 1 <- 0.09 0.224 0.881 0.719 0.17 0.166 0.976 0.963 0.17 0.159 0.738 0.975 0.700 any-02560d-67
 0 <- 0.17 0.245 0.095 1.000 0.11 0.264 0.952 0.900 0.32 0.183 0.976 0.925 0.925 any-02637d-73
 1 <- 0.17 0.245 0.095 1.000 0.11 0.264 0.952 0.900 0.32 0.183 0.976 0.925 0.925 any-02637d-73
 0 <- 0.17 0.245 0.095 1.000 0.11 0.264 0.952 0.900 0.32 0.183 0.976 0.925 0.925 any-02637d-73
 1 <- 0.17 0.245 0.095 1.000 0.11 0.264 0.952 0.900 0.32 0.183 0.976 0.925 0.925 any-02637d-73
 1 <- 0.18 0.234 0.976 0.950 0.14 0.230 0.976 0.988 0.29 0.200 0.976 0.950 1.000 any-02657d-75
 1 <- 0.18 0.234 0.976 0.950 0.14 0.230 0.976 0.988 0.29 0.200 0.976 0.950 1.000 any-02657d-75
 1 <- 0.18 0.234 0.976 0.950 0.14 0.230 0.976 0.988 0.29 0.200 0.976 0.950 1.000 any-02657d-75
 1 <- 0.18 0.234 0.976 0.950 0.14 0.230 0.976 0.988 0.29 0.200 0.976 0.950 1.000 any-02657d-75
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 0 <- 0.20 0.198 0.333 0.906 0.20 0.170 0.976 0.912 0.05 0.202 0.429 0.631 0.706 any-02677d-76
 1 <- 0.15 0.210 0.643 0.631 0.20 0.200 0.976 0.988 0.43 0.158 0.976 0.881 0.944 any-02715d-78
 1 <- 0.15 0.210 0.643 0.631 0.20 0.200 0.976 0.988 0.43 0.158 0.976 0.881 0.944 any-02715d-78
 1 <- 0.15 0.210 0.643 0.631 0.20 0.200 0.976 0.988 0.43 0.158 0.976 0.881 0.944 any-02715d-78
 1 <- 0.15 0.210 0.643 0.631 0.20 0.200 0.976 0.988 0.43 0.158 0.976 0.881 0.944 any-02715d-78
 1 <- 0.20 0.205 0.929 0.938 0.11 0.250 0.976 0.812 0.06 0.205 0.286 0.719 0.506 any-02722d-79
 0 <- 0.20 0.205 0.929 0.938 0.11 0.250 0.976 0.812 0.06 0.205 0.286 0.719 0.506 any-02722d-79
 1 <- 0.20 0.205 0.929 0.938 0.11 0.250 0.976 0.812 0.06 0.205 0.286 0.719 0.506 any-02722d-79
 0 <- 0.20 0.205 0.929 0.938 0.11 0.250 0.976 0.812 0.06 0.205 0.286 0.719 0.506 any-02722d-79
 1 <- 0.14 0.244 0.929 0.919 0.11 0.260 0.929 0.975 0.18 0.188 0.619 0.988 0.925 any-02726d-79
 1 <- 0.14 0.244 0.929 0.919 0.11 0.260 0.929 0.975 0.18 0.188 0.619 0.988 0.925 any-02726d-79
 0 <- 0.14 0.244 0.929 0.919 0.11 0.260 0.929 0.975 0.18 0.188 0.619 0.988 0.925 any-02726d-79
 1 <- 0.14 0.244 0.929 0.919 0.11 0.260 0.929 0.975 0.18 0.188 0.619 0.988 0.925 any-02726d-79
 1 <- 0.23 0.221 0.976 0.844 0.08 0.252 0.810 1.000 0.42 0.157 0.714 0.738 0.312 any-02729d-79
 1 <- 0.23 0.221 0.976 0.844 0.08 0.252 0.810 1.000 0.42 0.157 0.714 0.738 0.312 any-02729d-79
 1 <- 0.23 0.221 0.976 0.844 0.08 0.252 0.810 1.000 0.42 0.157 0.714 0.738 0.312 any-02729d-79
 1 <- 0.23 0.221 0.976 0.844 0.08 0.252 0.810 1.000 0.42 0.157 0.714 0.738 0.312 any-02729d-79
 1 <- 0.20 0.212 0.476 0.944 0.05 0.268 0.952 0.819 0.20 0.180 0.333 0.775 0.606 any-02736d-79
 1 <- 0.20 0.212 0.476 0.944 0.05 0.268 0.952 0.819 0.20 0.180 0.333 0.775 0.606 any-02736d-79
 1 <- 0.20 0.212 0.476 0.944 0.05 0.268 0.952 0.819 0.20 0.180 0.333 0.775 0.606 any-02736d-79
 0 <- 0.20 0.212 0.476 0.944 0.05 0.268 0.952 0.819 0.20 0.180 0.333 0.775 0.606 any-02736d-79
 0 <- 0.15 0.246 0.952 0.919 0.06 0.300 0.976 0.988 0.26 0.176 0.929 0.819 0.925 any-02742d-79
 1 <- 0.15 0.246 0.952 0.919 0.06 0.300 0.976 0.988 0.26 0.176 0.929 0.819 0.925 any-02742d-79
 1 <- 0.15 0.246 0.952 0.919 0.06 0.300 0.976 0.988 0.26 0.176 0.929 0.819 0.925 any-02742d-79
 0 <- 0.15 0.246 0.952 0.919 0.06 0.300 0.976 0.988 0.26 0.176 0.929 0.819 0.925 any-02742d-79
 0 <- 0.18 0.219 0.929 0.894 0.15 0.178 0.905 0.975 0.17 0.221 0.905 0.856 0.887 any-02756d-80
 0 <- 0.18 0.219 0.929 0.894 0.15 0.178 0.905 0.975 0.17 0.221 0.905 0.856 0.887 any-02756d-80
 0 <- 0.18 0.219 0.929 0.894 0.15 0.178 0.905 0.975 0.17 0.221 0.905 0.856 0.887 any-02756d-80
 0 <- 0.18 0.219 0.929 0.894 0.15 0.178 0.905 0.975 0.17 0.221 0.905 0.856 0.887 any-02756d-80
 0 <- 0.12 0.260 0.905 0.994 0.15 0.193 0.952 0.925 0.31 0.152 0.881 0.425 0.975 any-02761d-80
 0 <- 0.12 0.260 0.905 0.994 0.15 0.193 0.952 0.925 0.31 0.152 0.881 0.425 0.975 any-02761d-80
 0 <- 0.12 0.260 0.905 0.994 0.15 0.193 0.952 0.925 0.31 0.152 0.881 0.425 0.975 any-02761d-80
 0 <- 0.12 0.260 0.905 0.994 0.15 0.193 0.952 0.925 0.31 0.152 0.881 0.425 0.975 any-02761d-80
 1 <- 0.17 0.240 0.976 0.800 0.14 0.194 0.976 0.988 0.25 0.224 0.762 1.000 0.863 any-02772d-80
 1 <- 0.17 0.240 0.976 0.800 0.14 0.194 0.976 0.988 0.25 0.224 0.762 1.000 0.863 any-02772d-80
 1 <- 0.17 0.240 0.976 0.800 0.14 0.194 0.976 0.988 0.25 0.224 0.762 1.000 0.863 any-02772d-80
 1 <- 0.17 0.240 0.976 0.800 0.14 0.194 0.976 0.988 0.25 0.224 0.762 1.000 0.863 any-02772d-80
 1 <- 0.17 0.206 1.000 0.000 0.09 0.232 0.762 0.000 0.66 0.145 0.976 0.812 0.894 any-02777d-81
 1 <- 0.17 0.206 1.000 0.000 0.09 0.232 0.762 0.000 0.66 0.145 0.976 0.812 0.894 any-02777d-81
 1 <- 0.17 0.206 1.000 0.000 0.09 0.232 0.762 0.000 0.66 0.145 0.976 0.812 0.894 any-02777d-81
 1 <- 0.17 0.206 1.000 0.000 0.09 0.232 0.762 0.000 0.66 0.145 0.976 0.812 0.894 any-02777d-81
 1 <- 0.29 0.173 0.643 0.806 0.14 0.232 0.810 0.794 0.18 0.196 0.762 0.944 0.875 any-02801d-82
 1 <- 0.29 0.173 0.643 0.806 0.14 0.232 0.810 0.794 0.18 0.196 0.762 0.944 0.875 any-02801d-82
 1 <- 0.29 0.173 0.643 0.806 0.14 0.232 0.810 0.794 0.18 0.196 0.762 0.944 0.875 any-02801d-82
 1 <- 0.29 0.173 0.643 0.806 0.14 0.232 0.810 0.794 0.18 0.196 0.762 0.944 0.875 any-02801d-82
 1 <- 0.14 0.196 0.881 0.000 0.12 0.220 0.976 0.938 0.18 0.179 0.143 0.894 0.537 any-02813d-83
 1 <- 0.14 0.196 0.881 0.000 0.12 0.220 0.976 0.938 0.18 0.179 0.143 0.894 0.537 any-02813d-83
 1 <- 0.14 0.196 0.881 0.000 0.12 0.220 0.976 0.938 0.18 0.179 0.143 0.894 0.537 any-02813d-83
 1 <- 0.14 0.196 0.881 0.000 0.12 0.220 0.976 0.938 0.18 0.179 0.143 0.894 0.537 any-02813d-83
 1 <- 0.17 0.230 0.929 0.750 0.11 0.219 0.976 0.881 0.35 0.203 0.976 0.600 1.000 any-02819d-83
 1 <- 0.17 0.230 0.929 0.750 0.11 0.219 0.976 0.881 0.35 0.203 0.976 0.600 1.000 any-02819d-83
 1 <- 0.17 0.230 0.929 0.750 0.11 0.219 0.976 0.881 0.35 0.203 0.976 0.600 1.000 any-02819d-83
 0 <- 0.17 0.230 0.929 0.750 0.11 0.219 0.976 0.881 0.35 0.203 0.976 0.600 1.000 any-02819d-83
 1 <- 0.20 0.235 0.952 1.000 0.14 0.189 0.976 0.912 0.23 0.210 0.952 0.919 0.988 any-02843d-84
 1 <- 0.20 0.235 0.952 1.000 0.14 0.189 0.976 0.912 0.23 0.210 0.952 0.919 0.988 any-02843d-84
 1 <- 0.20 0.235 0.952 1.000 0.14 0.189 0.976 0.912 0.23 0.210 0.952 0.919 0.988 any-02843d-84
 1 <- 0.20 0.235 0.952 1.000 0.14 0.189 0.976 0.912 0.23 0.210 0.952 0.919 0.988 any-02843d-84
 1 <- 0.05 0.225 1.000 0.000 0.06 0.225 0.929 0.669 0.20 0.171 0.333 0.931 0.675 any-02844d-84
 1 <- 0.05 0.225 1.000 0.000 0.06 0.225 0.929 0.669 0.20 0.171 0.333 0.931 0.675 any-02844d-84
 0 <- 0.05 0.225 1.000 0.000 0.06 0.225 0.929 0.669 0.20 0.171 0.333 0.931 0.675 any-02844d-84
 1 <- 0.05 0.225 1.000 0.000 0.06 0.225 0.929 0.669 0.20 0.171 0.333 0.931 0.675 any-02844d-84
 0 <- 0.12 0.228 1.000 0.000 0.11 0.227 0.095 0.000 0.29 0.213 0.976 0.681 0.988 any-02874d-85
 1 <- 0.12 0.228 1.000 0.000 0.11 0.227 0.095 0.000 0.29 0.213 0.976 0.681 0.988 any-02874d-85
 0 <- 0.12 0.228 1.000 0.000 0.11 0.227 0.095 0.000 0.29 0.213 0.976 0.681 0.988 any-02874d-85
 1 <- 0.12 0.228 1.000 0.000 0.11 0.227 0.095 0.000 0.29 0.213 0.976 0.681 0.988 any-02874d-85
 1 <- 0.12 0.256 0.929 0.650 0.18 0.226 0.952 0.975 0.20 0.175 0.571 0.988 0.575 any-02899d-86
 1 <- 0.12 0.256 0.929 0.650 0.18 0.226 0.952 0.975 0.20 0.175 0.571 0.988 0.575 any-02899d-86
 1 <- 0.12 0.256 0.929 0.650 0.18 0.226 0.952 0.975 0.20 0.175 0.571 0.988 0.575 any-02899d-86
 1 <- 0.12 0.256 0.929 0.650 0.18 0.226 0.952 0.975 0.20 0.175 0.571 0.988 0.575 any-02899d-86
 1 <- 0.17 0.242 0.976 0.919 0.14 0.202 0.976 1.000 0.22 0.222 0.976 0.981 0.894 any-02922d-87
 1 <- 0.17 0.242 0.976 0.919 0.14 0.202 0.976 1.000 0.22 0.222 0.976 0.981 0.894 any-02922d-87
 1 <- 0.17 0.242 0.976 0.919 0.14 0.202 0.976 1.000 0.22 0.222 0.976 0.981 0.894 any-02922d-87
 1 <- 0.17 0.242 0.976 0.919 0.14 0.202 0.976 1.000 0.22 0.222 0.976 0.981 0.894 any-02922d-87
 0 <- 0.14 0.245 1.000 0.000 0.05 0.315 0.976 0.000 0.29 0.189 0.976 0.844 0.981 any-02981d-90
 1 <- 0.14 0.245 1.000 0.000 0.05 0.315 0.976 0.000 0.29 0.189 0.976 0.844 0.981 any-02981d-90
 0 <- 0.14 0.245 1.000 0.000 0.05 0.315 0.976 0.000 0.29 0.189 0.976 0.844 0.981 any-02981d-90
 0 <- 0.14 0.245 1.000 0.000 0.05 0.315 0.976 0.000 0.29 0.189 0.976 0.844 0.981 any-02981d-90
 0 <- 0.17 0.205 0.690 0.000 0.12 0.206 0.429 0.775 0.09 0.224 0.952 0.681 0.975 any-02996d-91
 1 <- 0.17 0.205 0.690 0.000 0.12 0.206 0.429 0.775 0.09 0.224 0.952 0.681 0.975 any-02996d-91
 1 <- 0.17 0.205 0.690 0.000 0.12 0.206 0.429 0.775 0.09 0.224 0.952 0.681 0.975 any-02996d-91
 1 <- 0.17 0.205 0.690 0.000 0.12 0.206 0.429 0.775 0.09 0.224 0.952 0.681 0.975 any-02996d-91
word 6: are phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.17 0.194 0.976 0.863 0.29 0.204 0.952 0.975 0.931 are-00669t-5
 0 <- 0.17 0.194 0.976 0.863 0.29 0.204 0.952 0.975 0.931 are-00669t-5
 0 <- 0.17 0.194 0.976 0.863 0.29 0.204 0.952 0.975 0.931 are-00669t-5
 0 <- 0.17 0.194 0.976 0.863 0.29 0.204 0.952 0.975 0.931 are-00669t-5
 1 <- 0.46 0.163 0.952 0.700 0.15 0.214 0.095 0.969 0.550 are-00675t-5
 0 <- 0.46 0.163 0.952 0.700 0.15 0.214 0.095 0.969 0.550 are-00675t-5
 1 <- 0.46 0.163 0.952 0.700 0.15 0.214 0.095 0.969 0.550 are-00675t-5
 1 <- 0.46 0.163 0.952 0.700 0.15 0.214 0.095 0.969 0.550 are-00675t-5
 0 <- 0.11 0.193 0.905 0.994 0.05 0.236 0.643 0.744 0.562 are-03001d-61
 0 <- 0.11 0.193 0.905 0.994 0.05 0.236 0.643 0.744 0.562 are-03001d-61
 0 <- 0.11 0.193 0.905 0.994 0.05 0.236 0.643 0.744 0.562 are-03001d-61
 0 <- 0.11 0.193 0.905 0.994 0.05 0.236 0.643 0.744 0.562 are-03001d-61
 0 <- 0.49 0.155 0.857 0.000 0.28 0.183 0.857 0.894 0.731 are-03020d-73
 0 <- 0.49 0.155 0.857 0.000 0.28 0.183 0.857 0.894 0.731 are-03020d-73
 0 <- 0.49 0.155 0.857 0.000 0.28 0.183 0.857 0.894 0.731 are-03020d-73
 1 <- 0.49 0.155 0.857 0.000 0.28 0.183 0.857 0.894 0.731 are-03020d-73
 0 <- 0.18 0.159 0.810 0.756 0.09 0.192 0.286 0.706 0.613 are-03027d-75
 0 <- 0.18 0.159 0.810 0.756 0.09 0.192 0.286 0.706 0.613 are-03027d-75
 0 <- 0.18 0.159 0.810 0.756 0.09 0.192 0.286 0.706 0.613 are-03027d-75
 0 <- 0.18 0.159 0.810 0.756 0.09 0.192 0.286 0.706 0.613 are-03027d-75
 0 <- 0.43 0.168 0.857 0.794 0.26 0.175 0.476 0.912 0.863 are-03033d-76
 0 <- 0.43 0.168 0.857 0.794 0.26 0.175 0.476 0.912 0.863 are-03033d-76
 0 <- 0.43 0.168 0.857 0.794 0.26 0.175 0.476 0.912 0.863 are-03033d-76
 0 <- 0.43 0.168 0.857 0.794 0.26 0.175 0.476 0.912 0.863 are-03033d-76
 0 <- 0.06 0.205 0.952 0.644 0.17 0.179 0.690 0.631 0.606 are-03038d-76
 1 <- 0.06 0.205 0.952 0.644 0.17 0.179 0.690 0.631 0.606 are-03038d-76
 1 <- 0.06 0.205 0.952 0.644 0.17 0.179 0.690 0.631 0.606 are-03038d-76
 1 <- 0.06 0.205 0.952 0.644 0.17 0.179 0.690 0.631 0.606 are-03038d-76
 0 <- 0.38 0.178 0.976 0.863 0.11 0.175 0.405 0.988 0.731 are-03059d-79
 0 <- 0.38 0.178 0.976 0.863 0.11 0.175 0.405 0.988 0.731 are-03059d-79
 0 <- 0.38 0.178 0.976 0.863 0.11 0.175 0.405 0.988 0.731 are-03059d-79
 0 <- 0.38 0.178 0.976 0.863 0.11 0.175 0.405 0.988 0.731 are-03059d-79
 1 <- 0.06 0.183 0.143 0.950 0.11 0.182 0.714 0.856 0.681 are-03132d-85
 0 <- 0.06 0.183 0.143 0.950 0.11 0.182 0.714 0.856 0.681 are-03132d-85
 1 <- 0.06 0.183 0.143 0.950 0.11 0.182 0.714 0.856 0.681 are-03132d-85
 1 <- 0.06 0.183 0.143 0.950 0.11 0.182 0.714 0.856 0.681 are-03132d-85
 0 <- 0.06 0.212 0.429 0.894 0.42 0.150 0.286 0.594 0.000 are-03227d-87
 0 <- 0.06 0.212 0.429 0.894 0.42 0.150 0.286 0.594 0.000 are-03227d-87
 0 <- 0.06 0.212 0.429 0.894 0.42 0.150 0.286 0.594 0.000 are-03227d-87
 0 <- 0.06 0.212 0.429 0.894 0.42 0.150 0.286 0.594 0.000 are-03227d-87
 0 <- 0.06 0.212 0.429 0.894 0.42 0.150 0.286 0.594 0.000 are-03227d-87
 0 <- 0.05 0.197 0.762 0.675 0.20 0.172 0.381 0.975 0.438 are-03237d-87
 0 <- 0.05 0.197 0.762 0.675 0.20 0.172 0.381 0.975 0.438 are-03237d-87
 1 <- 0.05 0.197 0.762 0.675 0.20 0.172 0.381 0.975 0.438 are-03237d-87
 0 <- 0.05 0.197 0.762 0.675 0.20 0.172 0.381 0.975 0.438 are-03237d-87
 0 <- 0.08 0.207 0.786 0.000 0.06 0.242 0.119 0.794 0.481 are-03240d-87
 0 <- 0.08 0.207 0.786 0.000 0.06 0.242 0.119 0.794 0.481 are-03240d-87
 1 <- 0.08 0.207 0.786 0.000 0.06 0.242 0.119 0.794 0.481 are-03240d-87
 1 <- 0.08 0.207 0.786 0.000 0.06 0.242 0.119 0.794 0.481 are-03240d-87
 1 <- 0.40 0.179 0.905 0.894 0.12 0.243 0.905 0.906 0.806 are-03255d-87
 1 <- 0.40 0.179 0.905 0.894 0.12 0.243 0.905 0.906 0.806 are-03255d-87
 1 <- 0.40 0.179 0.905 0.894 0.12 0.243 0.905 0.906 0.806 are-03255d-87
 1 <- 0.40 0.179 0.905 0.894 0.12 0.243 0.905 0.906 0.806 are-03255d-87
 0 <- 0.12 0.220 0.952 0.875 0.20 0.189 0.714 0.900 0.419 are-03267d-88
 1 <- 0.12 0.220 0.952 0.875 0.20 0.189 0.714 0.900 0.419 are-03267d-88
 0 <- 0.12 0.220 0.952 0.875 0.20 0.189 0.714 0.900 0.419 are-03267d-88
 0 <- 0.12 0.220 0.952 0.875 0.20 0.189 0.714 0.900 0.419 are-03267d-88
 0 <- 0.09 0.188 0.857 0.806 0.15 0.186 0.833 0.556 0.525 are-03274d-88
 0 <- 0.09 0.188 0.857 0.806 0.15 0.186 0.833 0.556 0.525 are-03274d-88
 0 <- 0.09 0.188 0.857 0.806 0.15 0.186 0.833 0.556 0.525 are-03274d-88
 0 <- 0.09 0.188 0.857 0.806 0.15 0.186 0.833 0.556 0.525 are-03274d-88
 0 <- 0.22 0.223 0.976 0.825 0.12 0.204 0.690 0.988 0.000 are-03282d-88
 0 <- 0.22 0.223 0.976 0.825 0.12 0.204 0.690 0.988 0.000 are-03282d-88
 0 <- 0.22 0.223 0.976 0.825 0.12 0.204 0.690 0.988 0.000 are-03282d-88
 0 <- 0.22 0.223 0.976 0.825 0.12 0.204 0.690 0.988 0.000 are-03282d-88
 1 <- 0.23 0.173 0.857 0.894 0.31 0.165 0.714 0.762 0.700 are-03343d-89
 0 <- 0.23 0.173 0.857 0.894 0.31 0.165 0.714 0.762 0.700 are-03343d-89
 0 <- 0.23 0.173 0.857 0.894 0.31 0.165 0.714 0.762 0.700 are-03343d-89
 0 <- 0.23 0.173 0.857 0.894 0.31 0.165 0.714 0.762 0.700 are-03343d-89
 0 <- 0.23 0.195 0.857 0.994 0.05 0.250 0.500 0.806 0.444 are-03370d-89
 0 <- 0.23 0.195 0.857 0.994 0.05 0.250 0.500 0.806 0.444 are-03370d-89
 0 <- 0.23 0.195 0.857 0.994 0.05 0.250 0.500 0.806 0.444 are-03370d-89
 0 <- 0.23 0.195 0.857 0.994 0.05 0.250 0.500 0.806 0.444 are-03370d-89
 0 <- 0.25 0.196 1.000 0.000 0.12 0.211 1.000 0.531 0.000 are-03371d-89
 1 <- 0.25 0.196 1.000 0.000 0.12 0.211 1.000 0.531 0.000 are-03371d-89
 0 <- 0.25 0.196 1.000 0.000 0.12 0.211 1.000 0.531 0.000 are-03371d-89
 0 <- 0.25 0.196 1.000 0.000 0.12 0.211 1.000 0.531 0.000 are-03371d-89
 1 <- 0.49 0.181 0.976 0.994 0.18 0.201 0.952 0.963 0.000 are-03384d-90
 1 <- 0.49 0.181 0.976 0.994 0.18 0.201 0.952 0.963 0.000 are-03384d-90
 1 <- 0.49 0.181 0.976 0.994 0.18 0.201 0.952 0.963 0.000 are-03384d-90
 1 <- 0.49 0.181 0.976 0.994 0.18 0.201 0.952 0.963 0.000 are-03384d-90
 0 <- 0.06 0.209 0.810 0.806 0.11 0.207 1.000 0.000 0.000 are-03387d-90
 1 <- 0.06 0.209 0.810 0.806 0.11 0.207 1.000 0.000 0.000 are-03387d-90
 0 <- 0.06 0.209 0.810 0.806 0.11 0.207 1.000 0.000 0.000 are-03387d-90
 1 <- 0.06 0.209 0.810 0.806 0.11 0.207 1.000 0.000 0.000 are-03387d-90
 0 <- 0.28 0.169 0.976 0.931 0.15 0.176 0.095 0.994 0.550 are-03413d-90
 1 <- 0.28 0.169 0.976 0.931 0.15 0.176 0.095 0.994 0.550 are-03413d-90
 0 <- 0.28 0.169 0.976 0.931 0.15 0.176 0.095 0.994 0.550 are-03413d-90
 1 <- 0.28 0.169 0.976 0.931 0.15 0.176 0.095 0.994 0.550 are-03413d-90
 1 <- 0.14 0.183 0.667 0.756 0.09 0.220 0.857 0.819 0.000 are-03420d-91
 1 <- 0.14 0.183 0.667 0.756 0.09 0.220 0.857 0.819 0.000 are-03420d-91
 1 <- 0.14 0.183 0.667 0.756 0.09 0.220 0.857 0.819 0.000 are-03420d-91
 1 <- 0.14 0.183 0.667 0.756 0.09 0.220 0.857 0.819 0.000 are-03420d-91
 0 <- 0.05 0.212 0.429 0.994 0.09 0.209 1.000 0.000 0.000 are-03445d-91
 0 <- 0.05 0.212 0.429 0.994 0.09 0.209 1.000 0.000 0.000 are-03445d-91
 0 <- 0.05 0.212 0.429 0.994 0.09 0.209 1.000 0.000 0.000 are-03445d-91
 0 <- 0.05 0.212 0.429 0.994 0.09 0.209 1.000 0.000 0.000 are-03445d-91
 1 <- 0.34 0.209 0.976 0.994 0.11 0.188 0.262 0.956 0.000 are-03465d-92
 1 <- 0.34 0.209 0.976 0.994 0.11 0.188 0.262 0.956 0.000 are-03465d-92
 1 <- 0.34 0.209 0.976 0.994 0.11 0.188 0.262 0.956 0.000 are-03465d-92
 0 <- 0.34 0.209 0.976 0.994 0.11 0.188 0.262 0.956 0.000 are-03465d-92
 1 <- 0.31 0.163 0.881 0.844 0.12 0.189 0.357 0.950 0.456 are-03472d-92
 0 <- 0.31 0.163 0.881 0.844 0.12 0.189 0.357 0.950 0.456 are-03472d-92
 1 <- 0.31 0.163 0.881 0.844 0.12 0.189 0.357 0.950 0.456 are-03472d-92
 0 <- 0.31 0.163 0.881 0.844 0.12 0.189 0.357 0.950 0.456 are-03472d-92
 1 <- 0.26 0.178 0.976 0.919 0.20 0.197 0.786 0.800 0.481 are-03481d-92
 1 <- 0.26 0.178 0.976 0.919 0.20 0.197 0.786 0.800 0.481 are-03481d-92
 0 <- 0.26 0.178 0.976 0.919 0.20 0.197 0.786 0.800 0.481 are-03481d-92
 0 <- 0.26 0.178 0.976 0.919 0.20 0.197 0.786 0.800 0.481 are-03481d-92
 0 <- 0.17 0.194 0.952 0.981 0.23 0.176 0.857 0.950 0.000 are-03484d-93
 1 <- 0.17 0.194 0.952 0.981 0.23 0.176 0.857 0.950 0.000 are-03484d-93
 0 <- 0.17 0.194 0.952 0.981 0.23 0.176 0.857 0.950 0.000 are-03484d-93
 1 <- 0.17 0.194 0.952 0.981 0.23 0.176 0.857 0.950 0.000 are-03484d-93
 1 <- 0.05 0.214 0.310 0.969 0.06 0.239 0.667 0.731 0.500 are-03491d-93
 1 <- 0.05 0.214 0.310 0.969 0.06 0.239 0.667 0.731 0.500 are-03491d-93
 0 <- 0.05 0.214 0.310 0.969 0.06 0.239 0.667 0.731 0.500 are-03491d-93
 1 <- 0.05 0.214 0.310 0.969 0.06 0.239 0.667 0.731 0.500 are-03491d-93
 1 <- 0.25 0.187 0.952 0.688 0.22 0.183 0.881 0.944 0.906 are-03497d-94
 1 <- 0.25 0.187 0.952 0.688 0.22 0.183 0.881 0.944 0.906 are-03497d-94
 1 <- 0.25 0.187 0.952 0.688 0.22 0.183 0.881 0.944 0.906 are-03497d-94
 1 <- 0.25 0.187 0.952 0.688 0.22 0.183 0.881 0.944 0.906 are-03497d-94
word 7: because phonemes: 5 featuresPer: 4 plus: 1
 1 <- 0.12 0.214 0.929 0.000 0.14 0.235 0.929 1.000 0.15 0.224 0.976 0.981 0.32 0.150 0.881 0.869 0.15 0.208 0.690 0.900 0.756 because-00728t-5
 0 <- 0.12 0.214 0.929 0.000 0.14 0.235 0.929 1.000 0.15 0.224 0.976 0.981 0.32 0.150 0.881 0.869 0.15 0.208 0.690 0.900 0.756 because-00728t-5
 1 <- 0.12 0.214 0.929 0.000 0.14 0.235 0.929 1.000 0.15 0.224 0.976 0.981 0.32 0.150 0.881 0.869 0.15 0.208 0.690 0.900 0.756 because-00728t-5
 1 <- 0.12 0.214 0.929 0.000 0.14 0.235 0.929 1.000 0.15 0.224 0.976 0.981 0.32 0.150 0.881 0.869 0.15 0.208 0.690 0.900 0.756 because-00728t-5
 0 <- 0.22 0.178 0.929 0.744 0.05 0.200 0.381 0.981 0.05 0.182 0.548 0.000 0.25 0.161 0.786 0.512 0.43 0.150 0.929 0.869 0.725 because-00766t-2
 0 <- 0.22 0.178 0.929 0.744 0.05 0.200 0.381 0.981 0.05 0.182 0.548 0.000 0.25 0.161 0.786 0.512 0.43 0.150 0.929 0.869 0.725 because-00766t-2
 0 <- 0.22 0.178 0.929 0.744 0.05 0.200 0.381 0.981 0.05 0.182 0.548 0.000 0.25 0.161 0.786 0.512 0.43 0.150 0.929 0.869 0.725 because-00766t-2
 0 <- 0.22 0.178 0.929 0.744 0.05 0.200 0.381 0.981 0.05 0.182 0.548 0.000 0.25 0.161 0.786 0.512 0.43 0.150 0.929 0.869 0.725 because-00766t-2
 1 <- 0.05 0.297 0.524 0.000 0.20 0.185 0.929 0.850 0.14 0.209 0.952 0.950 0.32 0.157 0.881 0.769 0.28 0.192 0.929 0.931 0.769 because-00830t-5
 0 <- 0.05 0.297 0.524 0.000 0.20 0.185 0.929 0.850 0.14 0.209 0.952 0.950 0.32 0.157 0.881 0.769 0.28 0.192 0.929 0.931 0.769 because-00830t-5
 1 <- 0.05 0.297 0.524 0.000 0.20 0.185 0.929 0.850 0.14 0.209 0.952 0.950 0.32 0.157 0.881 0.769 0.28 0.192 0.929 0.931 0.769 because-00830t-5
 0 <- 0.05 0.297 0.524 0.000 0.20 0.185 0.929 0.850 0.14 0.209 0.952 0.950 0.32 0.157 0.881 0.769 0.28 0.192 0.929 0.931 0.769 because-00830t-5
 1 <- 0.09 0.204 0.929 0.994 0.06 0.289 0.595 0.931 0.49 0.150 0.976 0.950 0.05 0.197 0.786 0.988 0.34 0.171 0.929 1.000 0.938 because-00910t-6
 1 <- 0.09 0.204 0.929 0.994 0.06 0.289 0.595 0.931 0.49 0.150 0.976 0.950 0.05 0.197 0.786 0.988 0.34 0.171 0.929 1.000 0.938 because-00910t-6
 1 <- 0.09 0.204 0.929 0.994 0.06 0.289 0.595 0.931 0.49 0.150 0.976 0.950 0.05 0.197 0.786 0.988 0.34 0.171 0.929 1.000 0.938 because-00910t-6
 1 <- 0.09 0.204 0.929 0.994 0.06 0.289 0.595 0.931 0.49 0.150 0.976 0.950 0.05 0.197 0.786 0.988 0.34 0.171 0.929 1.000 0.938 because-00910t-6
 1 <- 0.06 0.216 1.000 0.000 0.09 0.251 0.976 0.000 0.23 0.206 0.310 0.781 0.43 0.167 0.833 0.644 0.29 0.190 0.952 0.925 0.875 because-00938t-6
 1 <- 0.06 0.216 1.000 0.000 0.09 0.251 0.976 0.000 0.23 0.206 0.310 0.781 0.43 0.167 0.833 0.644 0.29 0.190 0.952 0.925 0.875 because-00938t-6
 1 <- 0.06 0.216 1.000 0.000 0.09 0.251 0.976 0.000 0.23 0.206 0.310 0.781 0.43 0.167 0.833 0.644 0.29 0.190 0.952 0.925 0.875 because-00938t-6
 1 <- 0.06 0.216 1.000 0.000 0.09 0.251 0.976 0.000 0.23 0.206 0.310 0.781 0.43 0.167 0.833 0.644 0.29 0.190 0.952 0.925 0.875 because-00938t-6
 1 <- 0.12 0.210 1.000 0.000 0.08 0.281 1.000 0.000 0.14 0.208 0.976 0.000 0.23 0.173 0.881 0.762 0.25 0.174 0.786 0.863 0.869 because-00957t-5
 1 <- 0.12 0.210 1.000 0.000 0.08 0.281 1.000 0.000 0.14 0.208 0.976 0.000 0.23 0.173 0.881 0.762 0.25 0.174 0.786 0.863 0.869 because-00957t-5
 1 <- 0.12 0.210 1.000 0.000 0.08 0.281 1.000 0.000 0.14 0.208 0.976 0.000 0.23 0.173 0.881 0.762 0.25 0.174 0.786 0.863 0.869 because-00957t-5
 1 <- 0.12 0.210 1.000 0.000 0.08 0.281 1.000 0.000 0.14 0.208 0.976 0.000 0.23 0.173 0.881 0.762 0.25 0.174 0.786 0.863 0.869 because-00957t-5
 1 <- 0.05 0.219 0.929 0.000 0.11 0.248 0.952 0.969 0.20 0.178 0.881 0.800 0.38 0.140 0.738 0.750 0.14 0.242 0.929 0.850 0.000 because-00960t-6
 1 <- 0.05 0.219 0.929 0.000 0.11 0.248 0.952 0.969 0.20 0.178 0.881 0.800 0.38 0.140 0.738 0.750 0.14 0.242 0.929 0.850 0.000 because-00960t-6
 1 <- 0.05 0.219 0.929 0.000 0.11 0.248 0.952 0.969 0.20 0.178 0.881 0.800 0.38 0.140 0.738 0.750 0.14 0.242 0.929 0.850 0.000 because-00960t-6
 1 <- 0.05 0.219 0.929 0.000 0.11 0.248 0.952 0.969 0.20 0.178 0.881 0.800 0.38 0.140 0.738 0.750 0.14 0.242 0.929 0.850 0.000 because-00960t-6
 1 <- 0.14 0.218 1.000 0.000 0.12 0.200 0.905 0.887 0.08 0.229 0.929 0.000 0.32 0.159 0.810 0.931 0.14 0.196 0.905 0.931 0.000 because-00986t-6
 0 <- 0.14 0.218 1.000 0.000 0.12 0.200 0.905 0.887 0.08 0.229 0.929 0.000 0.32 0.159 0.810 0.931 0.14 0.196 0.905 0.931 0.000 because-00986t-6
 1 <- 0.14 0.218 1.000 0.000 0.12 0.200 0.905 0.887 0.08 0.229 0.929 0.000 0.32 0.159 0.810 0.931 0.14 0.196 0.905 0.931 0.000 because-00986t-6
 1 <- 0.14 0.218 1.000 0.000 0.12 0.200 0.905 0.887 0.08 0.229 0.929 0.000 0.32 0.159 0.810 0.931 0.14 0.196 0.905 0.931 0.000 because-00986t-6
 1 <- 0.08 0.277 1.000 0.000 0.09 0.275 0.976 0.000 0.11 0.261 0.952 0.988 0.06 0.198 0.929 1.000 0.05 0.181 0.333 0.919 0.569 because-01004t-5
 0 <- 0.08 0.277 1.000 0.000 0.09 0.275 0.976 0.000 0.11 0.261 0.952 0.988 0.06 0.198 0.929 1.000 0.05 0.181 0.333 0.919 0.569 because-01004t-5
 1 <- 0.08 0.277 1.000 0.000 0.09 0.275 0.976 0.000 0.11 0.261 0.952 0.988 0.06 0.198 0.929 1.000 0.05 0.181 0.333 0.919 0.569 because-01004t-5
 0 <- 0.08 0.277 1.000 0.000 0.09 0.275 0.976 0.000 0.11 0.261 0.952 0.988 0.06 0.198 0.929 1.000 0.05 0.181 0.333 0.919 0.569 because-01004t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.226 0.929 0.000 0.11 0.253 0.952 0.988 0.25 0.202 0.833 0.669 0.26 0.170 0.905 0.975 0.000 because-01015t-6
 1 <- 0.09 0.212 1.000 0.000 0.09 0.226 0.929 0.000 0.11 0.253 0.952 0.988 0.25 0.202 0.833 0.669 0.26 0.170 0.905 0.975 0.000 because-01015t-6
 1 <- 0.09 0.212 1.000 0.000 0.09 0.226 0.929 0.000 0.11 0.253 0.952 0.988 0.25 0.202 0.833 0.669 0.26 0.170 0.905 0.975 0.000 because-01015t-6
 1 <- 0.09 0.212 1.000 0.000 0.09 0.226 0.929 0.000 0.11 0.253 0.952 0.988 0.25 0.202 0.833 0.669 0.26 0.170 0.905 0.975 0.000 because-01015t-6
 1 <- 0.11 0.250 1.000 0.000 0.12 0.221 1.000 0.000 0.20 0.226 0.976 0.000 0.38 0.154 0.833 0.769 0.38 0.175 0.929 0.887 0.887 because-01016t-6
 1 <- 0.11 0.250 1.000 0.000 0.12 0.221 1.000 0.000 0.20 0.226 0.976 0.000 0.38 0.154 0.833 0.769 0.38 0.175 0.929 0.887 0.887 because-01016t-6
 1 <- 0.11 0.250 1.000 0.000 0.12 0.221 1.000 0.000 0.20 0.226 0.976 0.000 0.38 0.154 0.833 0.769 0.38 0.175 0.929 0.887 0.887 because-01016t-6
 1 <- 0.11 0.250 1.000 0.000 0.12 0.221 1.000 0.000 0.20 0.226 0.976 0.000 0.38 0.154 0.833 0.769 0.38 0.175 0.929 0.887 0.887 because-01016t-6
 1 <- 0.05 0.284 0.929 0.994 0.09 0.266 0.929 0.969 0.17 0.207 0.976 0.000 0.31 0.174 0.833 0.644 0.20 0.212 0.976 0.963 0.944 because-01017t-6
 1 <- 0.05 0.284 0.929 0.994 0.09 0.266 0.929 0.969 0.17 0.207 0.976 0.000 0.31 0.174 0.833 0.644 0.20 0.212 0.976 0.963 0.944 because-01017t-6
 1 <- 0.05 0.284 0.929 0.994 0.09 0.266 0.929 0.969 0.17 0.207 0.976 0.000 0.31 0.174 0.833 0.644 0.20 0.212 0.976 0.963 0.944 because-01017t-6
 1 <- 0.05 0.284 0.929 0.994 0.09 0.266 0.929 0.969 0.17 0.207 0.976 0.000 0.31 0.174 0.833 0.644 0.20 0.212 0.976 0.963 0.944 because-01017t-6
 1 <- 0.09 0.206 0.643 0.719 0.09 0.256 0.310 0.000 0.55 0.140 0.238 0.569 0.05 0.221 0.619 0.594 0.05 0.214 1.000 0.000 0.681 because-03526d-63
 1 <- 0.09 0.206 0.643 0.719 0.09 0.256 0.310 0.000 0.55 0.140 0.238 0.569 0.05 0.221 0.619 0.594 0.05 0.214 1.000 0.000 0.681 because-03526d-63
 1 <- 0.09 0.206 0.643 0.719 0.09 0.256 0.310 0.000 0.55 0.140 0.238 0.569 0.05 0.221 0.619 0.594 0.05 0.214 1.000 0.000 0.681 because-03526d-63
 0 <- 0.09 0.206 0.643 0.719 0.09 0.256 0.310 0.000 0.55 0.140 0.238 0.569 0.05 0.221 0.619 0.594 0.05 0.214 1.000 0.000 0.681 because-03526d-63
 0 <- 0.08 0.206 0.786 0.000 0.14 0.214 0.976 0.931 0.15 0.208 0.976 0.975 0.37 0.185 0.857 0.950 0.25 0.186 0.929 0.900 0.869 because-03528d-64
 1 <- 0.08 0.206 0.786 0.000 0.14 0.214 0.976 0.931 0.15 0.208 0.976 0.975 0.37 0.185 0.857 0.950 0.25 0.186 0.929 0.900 0.869 because-03528d-64
 1 <- 0.08 0.206 0.786 0.000 0.14 0.214 0.976 0.931 0.15 0.208 0.976 0.975 0.37 0.185 0.857 0.950 0.25 0.186 0.929 0.900 0.869 because-03528d-64
 1 <- 0.08 0.206 0.786 0.000 0.14 0.214 0.976 0.931 0.15 0.208 0.976 0.975 0.37 0.185 0.857 0.950 0.25 0.186 0.929 0.900 0.869 because-03528d-64
 1 <- 0.09 0.235 0.929 0.000 0.06 0.297 0.667 0.981 0.09 0.268 0.952 0.681 0.40 0.146 0.810 0.819 0.28 0.176 0.857 0.856 0.869 because-03534d-64
 1 <- 0.09 0.235 0.929 0.000 0.06 0.297 0.667 0.981 0.09 0.268 0.952 0.681 0.40 0.146 0.810 0.819 0.28 0.176 0.857 0.856 0.869 because-03534d-64
 1 <- 0.09 0.235 0.929 0.000 0.06 0.297 0.667 0.981 0.09 0.268 0.952 0.681 0.40 0.146 0.810 0.819 0.28 0.176 0.857 0.856 0.869 because-03534d-64
 1 <- 0.09 0.235 0.929 0.000 0.06 0.297 0.667 0.981 0.09 0.268 0.952 0.681 0.40 0.146 0.810 0.819 0.28 0.176 0.857 0.856 0.869 because-03534d-64
 0 <- 0.08 0.229 1.000 0.000 0.06 0.300 0.976 0.000 0.15 0.250 0.976 1.000 0.22 0.186 0.833 0.875 0.14 0.210 0.905 0.900 0.912 because-03565d-68
 1 <- 0.08 0.229 1.000 0.000 0.06 0.300 0.976 0.000 0.15 0.250 0.976 1.000 0.22 0.186 0.833 0.875 0.14 0.210 0.905 0.900 0.912 because-03565d-68
 1 <- 0.08 0.229 1.000 0.000 0.06 0.300 0.976 0.000 0.15 0.250 0.976 1.000 0.22 0.186 0.833 0.875 0.14 0.210 0.905 0.900 0.912 because-03565d-68
 1 <- 0.08 0.229 1.000 0.000 0.06 0.300 0.976 0.000 0.15 0.250 0.976 1.000 0.22 0.186 0.833 0.875 0.14 0.210 0.905 0.900 0.912 because-03565d-68
 1 <- 0.11 0.215 0.976 0.000 0.15 0.221 0.929 0.931 0.18 0.212 0.476 0.950 0.05 0.201 0.690 1.000 0.05 0.180 0.690 0.000 0.775 because-03609d-73
 1 <- 0.11 0.215 0.976 0.000 0.15 0.221 0.929 0.931 0.18 0.212 0.476 0.950 0.05 0.201 0.690 1.000 0.05 0.180 0.690 0.000 0.775 because-03609d-73
 1 <- 0.11 0.215 0.976 0.000 0.15 0.221 0.929 0.931 0.18 0.212 0.476 0.950 0.05 0.201 0.690 1.000 0.05 0.180 0.690 0.000 0.775 because-03609d-73
 1 <- 0.11 0.215 0.976 0.000 0.15 0.221 0.929 0.931 0.18 0.212 0.476 0.950 0.05 0.201 0.690 1.000 0.05 0.180 0.690 0.000 0.775 because-03609d-73
 1 <- 0.29 0.157 0.833 0.994 0.08 0.279 0.881 0.000 0.15 0.231 0.976 0.000 0.40 0.165 0.881 0.644 0.22 0.188 0.929 0.963 0.875 because-03621d-74
 1 <- 0.29 0.157 0.833 0.994 0.08 0.279 0.881 0.000 0.15 0.231 0.976 0.000 0.40 0.165 0.881 0.644 0.22 0.188 0.929 0.963 0.875 because-03621d-74
 0 <- 0.29 0.157 0.833 0.994 0.08 0.279 0.881 0.000 0.15 0.231 0.976 0.000 0.40 0.165 0.881 0.644 0.22 0.188 0.929 0.963 0.875 because-03621d-74
 1 <- 0.29 0.157 0.833 0.994 0.08 0.279 0.881 0.000 0.15 0.231 0.976 0.000 0.40 0.165 0.881 0.644 0.22 0.188 0.929 0.963 0.875 because-03621d-74
 1 <- 0.05 0.236 1.000 0.000 0.11 0.237 0.929 1.000 0.15 0.226 0.857 0.000 0.29 0.157 0.881 0.450 0.26 0.165 0.952 0.950 0.762 because-03656d-77
 0 <- 0.05 0.236 1.000 0.000 0.11 0.237 0.929 1.000 0.15 0.226 0.857 0.000 0.29 0.157 0.881 0.450 0.26 0.165 0.952 0.950 0.762 because-03656d-77
 0 <- 0.05 0.236 1.000 0.000 0.11 0.237 0.929 1.000 0.15 0.226 0.857 0.000 0.29 0.157 0.881 0.450 0.26 0.165 0.952 0.950 0.762 because-03656d-77
 1 <- 0.05 0.236 1.000 0.000 0.11 0.237 0.929 1.000 0.15 0.226 0.857 0.000 0.29 0.157 0.881 0.450 0.26 0.165 0.952 0.950 0.762 because-03656d-77
 1 <- 0.05 0.281 0.976 0.000 0.12 0.237 0.905 0.975 0.17 0.242 0.952 0.919 0.34 0.168 0.905 0.969 0.23 0.206 0.905 0.906 0.531 because-03657d-77
 1 <- 0.05 0.281 0.976 0.000 0.12 0.237 0.905 0.975 0.17 0.242 0.952 0.919 0.34 0.168 0.905 0.969 0.23 0.206 0.905 0.906 0.531 because-03657d-77
 1 <- 0.05 0.281 0.976 0.000 0.12 0.237 0.905 0.975 0.17 0.242 0.952 0.919 0.34 0.168 0.905 0.969 0.23 0.206 0.905 0.906 0.531 because-03657d-77
 1 <- 0.05 0.281 0.976 0.000 0.12 0.237 0.905 0.975 0.17 0.242 0.952 0.919 0.34 0.168 0.905 0.969 0.23 0.206 0.905 0.906 0.531 because-03657d-77
 1 <- 0.06 0.227 0.905 0.656 0.06 0.209 1.000 0.000 0.15 0.228 0.976 0.000 0.31 0.166 0.952 0.806 0.28 0.188 0.881 0.944 0.744 because-03665d-77
 0 <- 0.06 0.227 0.905 0.656 0.06 0.209 1.000 0.000 0.15 0.228 0.976 0.000 0.31 0.166 0.952 0.806 0.28 0.188 0.881 0.944 0.744 because-03665d-77
 0 <- 0.06 0.227 0.905 0.656 0.06 0.209 1.000 0.000 0.15 0.228 0.976 0.000 0.31 0.166 0.952 0.806 0.28 0.188 0.881 0.944 0.744 because-03665d-77
 0 <- 0.06 0.227 0.905 0.656 0.06 0.209 1.000 0.000 0.15 0.228 0.976 0.000 0.31 0.166 0.952 0.806 0.28 0.188 0.881 0.944 0.744 because-03665d-77
 1 <- 0.12 0.189 0.905 0.994 0.06 0.289 0.952 0.950 0.25 0.185 0.976 0.000 0.40 0.146 0.881 0.931 0.18 0.230 0.952 0.925 0.956 because-03691d-80
 1 <- 0.12 0.189 0.905 0.994 0.06 0.289 0.952 0.950 0.25 0.185 0.976 0.000 0.40 0.146 0.881 0.931 0.18 0.230 0.952 0.925 0.956 because-03691d-80
 1 <- 0.12 0.189 0.905 0.994 0.06 0.289 0.952 0.950 0.25 0.185 0.976 0.000 0.40 0.146 0.881 0.931 0.18 0.230 0.952 0.925 0.956 because-03691d-80
 1 <- 0.12 0.189 0.905 0.994 0.06 0.289 0.952 0.950 0.25 0.185 0.976 0.000 0.40 0.146 0.881 0.931 0.18 0.230 0.952 0.925 0.956 because-03691d-80
 0 <- 0.11 0.222 0.833 0.919 0.11 0.232 0.929 1.000 0.11 0.210 0.952 0.963 0.35 0.147 0.714 0.831 0.05 0.182 0.286 0.744 0.675 because-03693d-80
 0 <- 0.11 0.222 0.833 0.919 0.11 0.232 0.929 1.000 0.11 0.210 0.952 0.963 0.35 0.147 0.714 0.831 0.05 0.182 0.286 0.744 0.675 because-03693d-80
 1 <- 0.11 0.222 0.833 0.919 0.11 0.232 0.929 1.000 0.11 0.210 0.952 0.963 0.35 0.147 0.714 0.831 0.05 0.182 0.286 0.744 0.675 because-03693d-80
 0 <- 0.11 0.222 0.833 0.919 0.11 0.232 0.929 1.000 0.11 0.210 0.952 0.963 0.35 0.147 0.714 0.831 0.05 0.182 0.286 0.744 0.675 because-03693d-80
 1 <- 0.05 0.175 1.000 0.000 0.05 0.211 1.000 0.000 0.22 0.210 0.667 0.000 0.25 0.167 0.786 0.000 0.26 0.210 0.929 0.744 0.988 because-03743d-83
 1 <- 0.05 0.175 1.000 0.000 0.05 0.211 1.000 0.000 0.22 0.210 0.667 0.000 0.25 0.167 0.786 0.000 0.26 0.210 0.929 0.744 0.988 because-03743d-83
 1 <- 0.05 0.175 1.000 0.000 0.05 0.211 1.000 0.000 0.22 0.210 0.667 0.000 0.25 0.167 0.786 0.000 0.26 0.210 0.929 0.744 0.988 because-03743d-83
 1 <- 0.05 0.175 1.000 0.000 0.05 0.211 1.000 0.000 0.22 0.210 0.667 0.000 0.25 0.167 0.786 0.000 0.26 0.210 0.929 0.744 0.988 because-03743d-83
 1 <- 0.06 0.263 1.000 0.000 0.08 0.251 1.000 0.000 0.23 0.176 0.929 0.000 0.34 0.158 0.548 0.969 0.09 0.208 0.286 0.819 0.694 because-03745d-83
 1 <- 0.06 0.263 1.000 0.000 0.08 0.251 1.000 0.000 0.23 0.176 0.929 0.000 0.34 0.158 0.548 0.969 0.09 0.208 0.286 0.819 0.694 because-03745d-83
 0 <- 0.06 0.263 1.000 0.000 0.08 0.251 1.000 0.000 0.23 0.176 0.929 0.000 0.34 0.158 0.548 0.969 0.09 0.208 0.286 0.819 0.694 because-03745d-83
 1 <- 0.06 0.263 1.000 0.000 0.08 0.251 1.000 0.000 0.23 0.176 0.929 0.000 0.34 0.158 0.548 0.969 0.09 0.208 0.286 0.819 0.694 because-03745d-83
 1 <- 0.09 0.225 1.000 0.000 0.09 0.271 1.000 0.000 0.20 0.202 0.524 0.000 0.28 0.198 0.881 0.794 0.23 0.169 0.929 0.963 0.769 because-03761d-84
 1 <- 0.09 0.225 1.000 0.000 0.09 0.271 1.000 0.000 0.20 0.202 0.524 0.000 0.28 0.198 0.881 0.794 0.23 0.169 0.929 0.963 0.769 because-03761d-84
 1 <- 0.09 0.225 1.000 0.000 0.09 0.271 1.000 0.000 0.20 0.202 0.524 0.000 0.28 0.198 0.881 0.794 0.23 0.169 0.929 0.963 0.769 because-03761d-84
 1 <- 0.09 0.225 1.000 0.000 0.09 0.271 1.000 0.000 0.20 0.202 0.524 0.000 0.28 0.198 0.881 0.794 0.23 0.169 0.929 0.963 0.769 because-03761d-84
 1 <- 0.06 0.232 0.881 0.725 0.12 0.224 0.833 0.894 0.15 0.243 0.976 0.963 0.22 0.169 0.881 1.000 0.15 0.175 0.286 0.912 0.537 because-03818d-86
 1 <- 0.06 0.232 0.881 0.725 0.12 0.224 0.833 0.894 0.15 0.243 0.976 0.963 0.22 0.169 0.881 1.000 0.15 0.175 0.286 0.912 0.537 because-03818d-86
 1 <- 0.06 0.232 0.881 0.725 0.12 0.224 0.833 0.894 0.15 0.243 0.976 0.963 0.22 0.169 0.881 1.000 0.15 0.175 0.286 0.912 0.537 because-03818d-86
 1 <- 0.06 0.232 0.881 0.725 0.12 0.224 0.833 0.894 0.15 0.243 0.976 0.963 0.22 0.169 0.881 1.000 0.15 0.175 0.286 0.912 0.537 because-03818d-86
 1 <- 0.18 0.208 1.000 0.000 0.12 0.195 0.952 0.981 0.18 0.204 0.952 0.956 0.32 0.191 0.857 0.812 0.31 0.169 0.857 0.944 0.644 because-03820d-86
 1 <- 0.18 0.208 1.000 0.000 0.12 0.195 0.952 0.981 0.18 0.204 0.952 0.956 0.32 0.191 0.857 0.812 0.31 0.169 0.857 0.944 0.644 because-03820d-86
 1 <- 0.18 0.208 1.000 0.000 0.12 0.195 0.952 0.981 0.18 0.204 0.952 0.956 0.32 0.191 0.857 0.812 0.31 0.169 0.857 0.944 0.644 because-03820d-86
 1 <- 0.18 0.208 1.000 0.000 0.12 0.195 0.952 0.981 0.18 0.204 0.952 0.956 0.32 0.191 0.857 0.812 0.31 0.169 0.857 0.944 0.644 because-03820d-86
 1 <- 0.11 0.212 0.976 0.994 0.09 0.258 0.952 0.956 0.15 0.241 0.976 0.000 0.28 0.172 0.881 0.781 0.20 0.182 0.929 0.950 0.900 because-03850d-87
 0 <- 0.11 0.212 0.976 0.994 0.09 0.258 0.952 0.956 0.15 0.241 0.976 0.000 0.28 0.172 0.881 0.781 0.20 0.182 0.929 0.950 0.900 because-03850d-87
 1 <- 0.11 0.212 0.976 0.994 0.09 0.258 0.952 0.956 0.15 0.241 0.976 0.000 0.28 0.172 0.881 0.781 0.20 0.182 0.929 0.950 0.900 because-03850d-87
 1 <- 0.11 0.212 0.976 0.994 0.09 0.258 0.952 0.956 0.15 0.241 0.976 0.000 0.28 0.172 0.881 0.781 0.20 0.182 0.929 0.950 0.900 because-03850d-87
 1 <- 0.05 0.185 1.000 0.000 0.05 0.178 1.000 0.000 0.14 0.252 0.619 0.756 0.29 0.161 0.929 0.000 0.23 0.208 0.500 0.000 0.856 because-03908d-89
 1 <- 0.05 0.185 1.000 0.000 0.05 0.178 1.000 0.000 0.14 0.252 0.619 0.756 0.29 0.161 0.929 0.000 0.23 0.208 0.500 0.000 0.856 because-03908d-89
 1 <- 0.05 0.185 1.000 0.000 0.05 0.178 1.000 0.000 0.14 0.252 0.619 0.756 0.29 0.161 0.929 0.000 0.23 0.208 0.500 0.000 0.856 because-03908d-89
 1 <- 0.05 0.185 1.000 0.000 0.05 0.178 1.000 0.000 0.14 0.252 0.619 0.756 0.29 0.161 0.929 0.000 0.23 0.208 0.500 0.000 0.856 because-03908d-89
word 8: but phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.06 0.212 0.095 0.844 0.18 0.165 0.667 0.731 0.35 0.171 0.857 0.688 0.000 but-01067t-4
 1 <- 0.06 0.212 0.095 0.844 0.18 0.165 0.667 0.731 0.35 0.171 0.857 0.688 0.000 but-01067t-4
 1 <- 0.06 0.212 0.095 0.844 0.18 0.165 0.667 0.731 0.35 0.171 0.857 0.688 0.000 but-01067t-4
 0 <- 0.06 0.212 0.095 0.844 0.18 0.165 0.667 0.731 0.35 0.171 0.857 0.688 0.000 but-01067t-4
 0 <- 0.22 0.188 0.905 0.000 0.17 0.164 0.381 0.969 0.40 0.176 0.905 0.681 0.950 but-01076t-2
 0 <- 0.22 0.188 0.905 0.000 0.17 0.164 0.381 0.969 0.40 0.176 0.905 0.681 0.950 but-01076t-2
 0 <- 0.22 0.188 0.905 0.000 0.17 0.164 0.381 0.969 0.40 0.176 0.905 0.681 0.950 but-01076t-2
 0 <- 0.22 0.188 0.905 0.000 0.17 0.164 0.381 0.969 0.40 0.176 0.905 0.681 0.950 but-01076t-2
 0 <- 0.08 0.223 1.000 0.000 0.22 0.196 0.952 0.000 0.37 0.166 0.857 0.988 0.950 but-01108t-5
 1 <- 0.08 0.223 1.000 0.000 0.22 0.196 0.952 0.000 0.37 0.166 0.857 0.988 0.950 but-01108t-5
 1 <- 0.08 0.223 1.000 0.000 0.22 0.196 0.952 0.000 0.37 0.166 0.857 0.988 0.950 but-01108t-5
 1 <- 0.08 0.223 1.000 0.000 0.22 0.196 0.952 0.000 0.37 0.166 0.857 0.988 0.950 but-01108t-5
 0 <- 0.09 0.235 0.952 0.994 0.20 0.199 0.976 0.863 0.68 0.139 0.952 0.894 0.838 but-01129t-3
 0 <- 0.09 0.235 0.952 0.994 0.20 0.199 0.976 0.863 0.68 0.139 0.952 0.894 0.838 but-01129t-3
 0 <- 0.09 0.235 0.952 0.994 0.20 0.199 0.976 0.863 0.68 0.139 0.952 0.894 0.838 but-01129t-3
 0 <- 0.09 0.235 0.952 0.994 0.20 0.199 0.976 0.863 0.68 0.139 0.952 0.894 0.838 but-01129t-3
 0 <- 0.09 0.235 0.952 0.994 0.20 0.199 0.976 0.863 0.68 0.139 0.952 0.894 0.838 but-01129t-3
 0 <- 0.08 0.232 0.571 0.000 0.23 0.187 0.905 0.738 0.34 0.188 0.976 0.925 0.794 but-01160t-5
 0 <- 0.08 0.232 0.571 0.000 0.23 0.187 0.905 0.738 0.34 0.188 0.976 0.925 0.794 but-01160t-5
 0 <- 0.08 0.232 0.571 0.000 0.23 0.187 0.905 0.738 0.34 0.188 0.976 0.925 0.794 but-01160t-5
 1 <- 0.08 0.232 0.571 0.000 0.23 0.187 0.905 0.738 0.34 0.188 0.976 0.925 0.794 but-01160t-5
 1 <- 0.08 0.269 0.500 0.000 0.23 0.167 0.881 0.544 0.26 0.185 0.976 0.956 0.000 but-01226t-6
 1 <- 0.08 0.269 0.500 0.000 0.23 0.167 0.881 0.544 0.26 0.185 0.976 0.956 0.000 but-01226t-6
 1 <- 0.08 0.269 0.500 0.000 0.23 0.167 0.881 0.544 0.26 0.185 0.976 0.956 0.000 but-01226t-6
 1 <- 0.08 0.269 0.500 0.000 0.23 0.167 0.881 0.544 0.26 0.185 0.976 0.956 0.000 but-01226t-6
 1 <- 0.06 0.261 1.000 0.000 0.12 0.218 0.476 0.000 0.46 0.166 0.976 0.856 0.931 but-01255t-6
 0 <- 0.06 0.261 1.000 0.000 0.12 0.218 0.476 0.000 0.46 0.166 0.976 0.856 0.931 but-01255t-6
 1 <- 0.06 0.261 1.000 0.000 0.12 0.218 0.476 0.000 0.46 0.166 0.976 0.856 0.931 but-01255t-6
 1 <- 0.06 0.261 1.000 0.000 0.12 0.218 0.476 0.000 0.46 0.166 0.976 0.856 0.931 but-01255t-6
 1 <- 0.06 0.261 1.000 0.000 0.12 0.218 0.476 0.000 0.46 0.166 0.976 0.856 0.931 but-01255t-6
 0 <- 0.09 0.220 0.810 0.000 0.22 0.182 0.905 0.900 0.22 0.196 0.952 0.956 0.000 but-01266t-6
 0 <- 0.09 0.220 0.810 0.000 0.22 0.182 0.905 0.900 0.22 0.196 0.952 0.956 0.000 but-01266t-6
 0 <- 0.09 0.220 0.810 0.000 0.22 0.182 0.905 0.900 0.22 0.196 0.952 0.956 0.000 but-01266t-6
 1 <- 0.09 0.220 0.810 0.000 0.22 0.182 0.905 0.900 0.22 0.196 0.952 0.956 0.000 but-01266t-6
 0 <- 0.12 0.239 0.119 0.000 0.17 0.210 0.952 0.750 0.54 0.161 0.905 0.700 0.881 but-04045d-73
 0 <- 0.12 0.239 0.119 0.000 0.17 0.210 0.952 0.750 0.54 0.161 0.905 0.700 0.881 but-04045d-73
 0 <- 0.12 0.239 0.119 0.000 0.17 0.210 0.952 0.750 0.54 0.161 0.905 0.700 0.881 but-04045d-73
 0 <- 0.12 0.239 0.119 0.000 0.17 0.210 0.952 0.750 0.54 0.161 0.905 0.700 0.881 but-04045d-73
 0 <- 0.12 0.239 0.119 0.000 0.17 0.210 0.952 0.750 0.54 0.161 0.905 0.700 0.881 but-04045d-73
 0 <- 0.05 0.200 0.476 0.000 0.14 0.215 0.952 0.781 0.32 0.180 0.976 0.812 0.000 but-04071d-77
 0 <- 0.05 0.200 0.476 0.000 0.14 0.215 0.952 0.781 0.32 0.180 0.976 0.812 0.000 but-04071d-77
 0 <- 0.05 0.200 0.476 0.000 0.14 0.215 0.952 0.781 0.32 0.180 0.976 0.812 0.000 but-04071d-77
 0 <- 0.05 0.200 0.476 0.000 0.14 0.215 0.952 0.781 0.32 0.180 0.976 0.812 0.000 but-04071d-77
 0 <- 0.06 0.236 0.714 0.981 0.11 0.253 0.976 0.919 0.69 0.150 0.952 0.925 0.925 but-04083d-79
 0 <- 0.06 0.236 0.714 0.981 0.11 0.253 0.976 0.919 0.69 0.150 0.952 0.925 0.925 but-04083d-79
 0 <- 0.06 0.236 0.714 0.981 0.11 0.253 0.976 0.919 0.69 0.150 0.952 0.925 0.925 but-04083d-79
 0 <- 0.06 0.236 0.714 0.981 0.11 0.253 0.976 0.919 0.69 0.150 0.952 0.925 0.925 but-04083d-79
 0 <- 0.08 0.198 0.357 0.994 0.17 0.175 0.952 0.906 0.46 0.160 0.857 0.881 0.619 but-04091d-80
 0 <- 0.08 0.198 0.357 0.994 0.17 0.175 0.952 0.906 0.46 0.160 0.857 0.881 0.619 but-04091d-80
 1 <- 0.08 0.198 0.357 0.994 0.17 0.175 0.952 0.906 0.46 0.160 0.857 0.881 0.619 but-04091d-80
 1 <- 0.08 0.198 0.357 0.994 0.17 0.175 0.952 0.906 0.46 0.160 0.857 0.881 0.619 but-04091d-80
 1 <- 0.12 0.183 0.881 0.000 0.14 0.212 0.929 0.931 0.35 0.162 0.786 0.850 0.869 but-04100d-81
 0 <- 0.12 0.183 0.881 0.000 0.14 0.212 0.929 0.931 0.35 0.162 0.786 0.850 0.869 but-04100d-81
 0 <- 0.12 0.183 0.881 0.000 0.14 0.212 0.929 0.931 0.35 0.162 0.786 0.850 0.869 but-04100d-81
 0 <- 0.12 0.183 0.881 0.000 0.14 0.212 0.929 0.931 0.35 0.162 0.786 0.850 0.869 but-04100d-81
 0 <- 0.14 0.178 1.000 0.000 0.14 0.198 0.810 0.000 0.51 0.152 0.929 0.988 0.931 but-04133d-83
 0 <- 0.14 0.178 1.000 0.000 0.14 0.198 0.810 0.000 0.51 0.152 0.929 0.988 0.931 but-04133d-83
 0 <- 0.14 0.178 1.000 0.000 0.14 0.198 0.810 0.000 0.51 0.152 0.929 0.988 0.931 but-04133d-83
 0 <- 0.14 0.178 1.000 0.000 0.14 0.198 0.810 0.000 0.51 0.152 0.929 0.988 0.931 but-04133d-83
 0 <- 0.05 0.210 0.190 0.000 0.28 0.164 0.833 0.762 0.28 0.171 0.857 0.881 0.000 but-04167d-85
 0 <- 0.05 0.210 0.190 0.000 0.28 0.164 0.833 0.762 0.28 0.171 0.857 0.881 0.000 but-04167d-85
 0 <- 0.05 0.210 0.190 0.000 0.28 0.164 0.833 0.762 0.28 0.171 0.857 0.881 0.000 but-04167d-85
 0 <- 0.05 0.210 0.190 0.000 0.28 0.164 0.833 0.762 0.28 0.171 0.857 0.881 0.000 but-04167d-85
 1 <- 0.20 0.170 0.905 0.000 0.14 0.179 0.833 0.969 0.58 0.157 0.929 0.950 0.000 but-04224d-87
 0 <- 0.20 0.170 0.905 0.000 0.14 0.179 0.833 0.969 0.58 0.157 0.929 0.950 0.000 but-04224d-87
 0 <- 0.20 0.170 0.905 0.000 0.14 0.179 0.833 0.969 0.58 0.157 0.929 0.950 0.000 but-04224d-87
 0 <- 0.20 0.170 0.905 0.000 0.14 0.179 0.833 0.969 0.58 0.157 0.929 0.950 0.000 but-04224d-87
 0 <- 0.08 0.231 0.929 0.000 0.23 0.170 0.810 0.681 0.38 0.183 0.952 0.881 0.975 but-04225d-87
 0 <- 0.08 0.231 0.929 0.000 0.23 0.170 0.810 0.681 0.38 0.183 0.952 0.881 0.975 but-04225d-87
 0 <- 0.08 0.231 0.929 0.000 0.23 0.170 0.810 0.681 0.38 0.183 0.952 0.881 0.975 but-04225d-87
 0 <- 0.08 0.231 0.929 0.000 0.23 0.170 0.810 0.681 0.38 0.183 0.952 0.881 0.975 but-04225d-87
 0 <- 0.08 0.231 0.929 0.000 0.23 0.170 0.810 0.681 0.38 0.183 0.952 0.881 0.975 but-04225d-87
 0 <- 0.06 0.215 0.952 0.000 0.23 0.195 0.857 0.844 0.23 0.187 0.857 0.925 0.800 but-04226d-87
 0 <- 0.06 0.215 0.952 0.000 0.23 0.195 0.857 0.844 0.23 0.187 0.857 0.925 0.800 but-04226d-87
 0 <- 0.06 0.215 0.952 0.000 0.23 0.195 0.857 0.844 0.23 0.187 0.857 0.925 0.800 but-04226d-87
 1 <- 0.06 0.215 0.952 0.000 0.23 0.195 0.857 0.844 0.23 0.187 0.857 0.925 0.800 but-04226d-87
 1 <- 0.05 0.232 0.548 0.000 0.28 0.168 0.857 0.769 0.49 0.159 0.833 0.900 0.875 but-04252d-88
 0 <- 0.05 0.232 0.548 0.000 0.28 0.168 0.857 0.769 0.49 0.159 0.833 0.900 0.875 but-04252d-88
 0 <- 0.05 0.232 0.548 0.000 0.28 0.168 0.857 0.769 0.49 0.159 0.833 0.900 0.875 but-04252d-88
 0 <- 0.05 0.232 0.548 0.000 0.28 0.168 0.857 0.769 0.49 0.159 0.833 0.900 0.875 but-04252d-88
 1 <- 0.05 0.182 0.690 0.819 0.05 0.235 1.000 0.000 0.25 0.184 0.976 0.981 0.994 but-04286d-89
 0 <- 0.05 0.182 0.690 0.819 0.05 0.235 1.000 0.000 0.25 0.184 0.976 0.981 0.994 but-04286d-89
 0 <- 0.05 0.182 0.690 0.819 0.05 0.235 1.000 0.000 0.25 0.184 0.976 0.981 0.994 but-04286d-89
 1 <- 0.05 0.182 0.690 0.819 0.05 0.235 1.000 0.000 0.25 0.184 0.976 0.981 0.994 but-04286d-89
 0 <- 0.05 0.207 0.905 0.000 0.05 0.226 0.857 0.000 0.20 0.169 0.810 0.944 0.000 but-04287d-89
 0 <- 0.05 0.207 0.905 0.000 0.05 0.226 0.857 0.000 0.20 0.169 0.810 0.944 0.000 but-04287d-89
 0 <- 0.05 0.207 0.905 0.000 0.05 0.226 0.857 0.000 0.20 0.169 0.810 0.944 0.000 but-04287d-89
 0 <- 0.05 0.207 0.905 0.000 0.05 0.226 0.857 0.000 0.20 0.169 0.810 0.944 0.000 but-04287d-89
 0 <- 0.05 0.193 0.643 0.994 0.14 0.194 0.905 0.863 0.18 0.197 0.929 0.963 0.844 but-04353d-90
 0 <- 0.05 0.193 0.643 0.994 0.14 0.194 0.905 0.863 0.18 0.197 0.929 0.963 0.844 but-04353d-90
 0 <- 0.05 0.193 0.643 0.994 0.14 0.194 0.905 0.863 0.18 0.197 0.929 0.963 0.844 but-04353d-90
 0 <- 0.05 0.193 0.643 0.994 0.14 0.194 0.905 0.863 0.18 0.197 0.929 0.963 0.844 but-04353d-90
 0 <- 0.09 0.199 0.833 0.000 0.15 0.177 0.738 0.887 0.25 0.183 0.833 0.912 0.912 but-04368d-91
 0 <- 0.09 0.199 0.833 0.000 0.15 0.177 0.738 0.887 0.25 0.183 0.833 0.912 0.912 but-04368d-91
 0 <- 0.09 0.199 0.833 0.000 0.15 0.177 0.738 0.887 0.25 0.183 0.833 0.912 0.912 but-04368d-91
 0 <- 0.09 0.199 0.833 0.000 0.15 0.177 0.738 0.887 0.25 0.183 0.833 0.912 0.912 but-04368d-91
 1 <- 0.06 0.275 0.881 0.994 0.18 0.228 0.905 0.800 0.38 0.194 0.952 0.988 0.944 but-04369d-91
 0 <- 0.06 0.275 0.881 0.994 0.18 0.228 0.905 0.800 0.38 0.194 0.952 0.988 0.944 but-04369d-91
 0 <- 0.06 0.275 0.881 0.994 0.18 0.228 0.905 0.800 0.38 0.194 0.952 0.988 0.944 but-04369d-91
 1 <- 0.06 0.275 0.881 0.994 0.18 0.228 0.905 0.800 0.38 0.194 0.952 0.988 0.944 but-04369d-91
 0 <- 0.05 0.277 0.238 0.000 0.25 0.172 0.857 0.681 0.32 0.184 0.976 0.944 0.969 but-04440d-92
 0 <- 0.05 0.277 0.238 0.000 0.25 0.172 0.857 0.681 0.32 0.184 0.976 0.944 0.969 but-04440d-92
 0 <- 0.05 0.277 0.238 0.000 0.25 0.172 0.857 0.681 0.32 0.184 0.976 0.944 0.969 but-04440d-92
 0 <- 0.05 0.277 0.238 0.000 0.25 0.172 0.857 0.681 0.32 0.184 0.976 0.944 0.969 but-04440d-92
 0 <- 0.09 0.200 0.952 0.000 0.15 0.203 0.857 0.000 0.32 0.178 0.952 0.956 0.000 but-04449d-93
 0 <- 0.09 0.200 0.952 0.000 0.15 0.203 0.857 0.000 0.32 0.178 0.952 0.956 0.000 but-04449d-93
 0 <- 0.09 0.200 0.952 0.000 0.15 0.203 0.857 0.000 0.32 0.178 0.952 0.956 0.000 but-04449d-93
 0 <- 0.09 0.200 0.952 0.000 0.15 0.203 0.857 0.000 0.32 0.178 0.952 0.956 0.000 but-04449d-93
 1 <- 0.05 0.211 1.000 0.000 0.14 0.188 0.667 0.981 0.29 0.157 0.952 0.000 0.787 but-04454d-93
 1 <- 0.05 0.211 1.000 0.000 0.14 0.188 0.667 0.981 0.29 0.157 0.952 0.000 0.787 but-04454d-93
 1 <- 0.05 0.211 1.000 0.000 0.14 0.188 0.667 0.981 0.29 0.157 0.952 0.000 0.787 but-04454d-93
 1 <- 0.05 0.211 1.000 0.000 0.14 0.188 0.667 0.981 0.29 0.157 0.952 0.000 0.787 but-04454d-93
 1 <- 0.11 0.216 1.000 0.000 0.18 0.168 0.619 0.969 0.34 0.151 0.810 0.812 0.000 but-04460d-93
 1 <- 0.11 0.216 1.000 0.000 0.18 0.168 0.619 0.969 0.34 0.151 0.810 0.812 0.000 but-04460d-93
 0 <- 0.11 0.216 1.000 0.000 0.18 0.168 0.619 0.969 0.34 0.151 0.810 0.812 0.000 but-04460d-93
 1 <- 0.11 0.216 1.000 0.000 0.18 0.168 0.619 0.969 0.34 0.151 0.810 0.812 0.000 but-04460d-93
 0 <- 0.06 0.235 0.929 0.000 0.15 0.188 0.786 0.981 0.08 0.228 0.976 0.938 0.000 but-04472d-93
 0 <- 0.06 0.235 0.929 0.000 0.15 0.188 0.786 0.981 0.08 0.228 0.976 0.938 0.000 but-04472d-93
 0 <- 0.06 0.235 0.929 0.000 0.15 0.188 0.786 0.981 0.08 0.228 0.976 0.938 0.000 but-04472d-93
 0 <- 0.06 0.235 0.929 0.000 0.15 0.188 0.786 0.981 0.08 0.228 0.976 0.938 0.000 but-04472d-93
 1 <- 0.31 0.151 0.643 0.000 0.15 0.193 0.714 0.000 0.94 0.137 0.952 0.831 0.000 but-04483d-94
 0 <- 0.31 0.151 0.643 0.000 0.15 0.193 0.714 0.000 0.94 0.137 0.952 0.831 0.000 but-04483d-94
 0 <- 0.31 0.151 0.643 0.000 0.15 0.193 0.714 0.000 0.94 0.137 0.952 0.831 0.000 but-04483d-94
 0 <- 0.31 0.151 0.643 0.000 0.15 0.193 0.714 0.000 0.94 0.137 0.952 0.831 0.000 but-04483d-94
 0 <- 0.31 0.151 0.643 0.000 0.15 0.193 0.714 0.000 0.94 0.137 0.952 0.831 0.000 but-04483d-94
word 9: can phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 1 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 0 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 1 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 0 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 1 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 1 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 0 <- 0.46 0.146 0.929 0.575 0.06 0.232 0.714 0.894 0.11 0.263 0.976 0.988 0.887 can-01288t-5
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.05 0.190 0.452 0.000 0.17 0.212 0.952 0.750 0.65 0.141 0.905 0.988 0.775 can-01292t-2
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 0 <- 0.38 0.154 0.929 0.819 0.51 0.154 0.738 0.900 0.09 0.256 0.857 0.644 0.606 can-04516d-63
 1 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 0 <- 0.11 0.191 0.738 0.662 0.34 0.174 0.667 0.863 0.12 0.253 0.905 0.725 0.000 can-04534d-66
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 0 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 0 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 1 <- 0.18 0.174 0.905 0.000 0.23 0.203 0.952 0.906 0.09 0.253 0.976 0.931 0.963 can-04551d-69
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 1 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 1 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.11 0.241 0.952 0.700 0.31 0.167 0.786 0.844 0.58 0.165 0.976 0.725 0.938 can-04604d-76
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.15 0.183 0.952 0.000 0.25 0.177 0.714 0.956 0.14 0.244 0.976 0.800 0.863 can-04652d-79
 0 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 0 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 1 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 0 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 1 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 0 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 1 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 0 <- 0.11 0.251 0.810 0.000 0.20 0.245 0.976 0.856 0.18 0.164 0.881 0.756 0.988 can-04653d-79
 0 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 0 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 1 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 0 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 1 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 1 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 0 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 1 <- 0.17 0.236 0.976 0.969 0.25 0.232 0.976 0.912 0.22 0.166 0.857 1.000 0.750 can-04683d-81
 0 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 0 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.09 0.216 1.000 0.000 0.32 0.157 0.619 0.000 0.18 0.232 0.857 0.662 0.850 can-04689d-81
 1 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 1 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 1 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.17 0.221 0.833 0.738 0.28 0.161 0.357 0.931 0.14 0.184 0.643 0.500 0.681 can-04693d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 1 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 1 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.09 0.197 0.643 0.981 0.20 0.191 0.976 0.831 0.23 0.184 0.952 0.988 0.588 can-04701d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 1 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 1 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.20 0.217 0.714 0.806 0.48 0.175 0.714 0.894 0.31 0.178 0.952 0.831 0.975 can-04709d-82
 0 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 0 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.17 0.219 0.952 0.994 0.31 0.164 0.786 0.637 0.26 0.190 0.952 0.831 0.825 can-04746d-84
 1 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 1 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 0 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 1 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 1 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 0 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 0 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 1 <- 0.15 0.233 0.833 0.000 0.38 0.196 0.976 0.838 0.18 0.204 0.905 0.875 0.881 can-04762d-85
 0 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 0 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 1 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 1 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 1 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 0 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 0 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 0 <- 0.15 0.176 0.548 0.506 0.28 0.176 0.881 0.475 0.42 0.165 0.833 0.625 0.650 can-04771d-85
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 0 <- 0.15 0.207 0.881 0.000 0.40 0.190 0.952 0.900 0.12 0.187 0.667 0.863 0.000 can-04807d-86
 1 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 0 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 1 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 0 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 1 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 0 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 1 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 1 <- 0.15 0.199 0.881 0.000 0.42 0.187 0.810 0.844 0.15 0.252 0.976 0.756 0.938 can-04808d-86
 0 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 1 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 1 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 0 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 1 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 1 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 1 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 0 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 0 <- 0.15 0.205 0.786 0.000 0.32 0.191 0.929 0.713 0.22 0.171 0.833 0.956 0.681 can-04846d-87
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 0 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 1 <- 0.12 0.238 0.976 0.000 0.34 0.182 0.857 0.906 0.09 0.271 0.929 0.750 0.000 can-04887d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 0 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 1 <- 0.20 0.180 0.738 0.944 0.28 0.184 0.762 0.756 0.09 0.209 0.905 0.863 0.719 can-04889d-88
 0 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 0 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 1 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 1 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 1 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 0 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 0 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 0 <- 0.18 0.177 0.810 0.000 0.28 0.190 0.976 0.875 0.26 0.184 0.952 0.950 0.000 can-04903d-88
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 0 <- 0.11 0.186 0.738 0.000 0.17 0.243 0.976 0.725 0.26 0.223 0.976 1.000 0.806 can-04905d-89
 1 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 1 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 0 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 0 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 0 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 1 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 1 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 0 <- 0.12 0.223 0.929 0.981 0.28 0.176 0.976 0.894 0.18 0.189 0.810 0.944 0.869 can-04906d-89
 0 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 0 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 1 <- 0.22 0.224 0.833 0.644 0.28 0.180 0.976 0.844 0.17 0.222 0.976 0.856 0.000 can-04909d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 1 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.09 0.220 0.810 0.844 0.11 0.222 0.952 0.787 0.15 0.205 0.738 0.988 0.556 can-04937d-89
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 1 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.210 0.667 0.963 0.25 0.207 0.976 0.950 0.34 0.205 0.952 1.000 0.256 can-04955d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 1 <- 0.14 0.252 0.786 0.975 0.23 0.204 0.976 0.700 0.34 0.161 0.905 0.625 0.000 can-04958d-90
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.14 0.210 0.952 0.000 0.37 0.179 0.976 0.988 0.18 0.213 0.976 0.881 0.938 can-04976d-91
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
 0 <- 0.12 0.224 0.976 0.000 0.23 0.176 0.976 0.869 0.14 0.246 0.976 1.000 0.725 can-04993d-93
word 10: come phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.15 0.219 0.690 0.000 0.25 0.183 0.857 0.800 0.29 0.167 0.905 0.906 0.675 come-05002d-61
 0 <- 0.15 0.219 0.690 0.000 0.25 0.183 0.857 0.800 0.29 0.167 0.905 0.906 0.675 come-05002d-61
 0 <- 0.15 0.219 0.690 0.000 0.25 0.183 0.857 0.800 0.29 0.167 0.905 0.906 0.675 come-05002d-61
 0 <- 0.15 0.219 0.690 0.000 0.25 0.183 0.857 0.800 0.29 0.167 0.905 0.906 0.675 come-05002d-61
 0 <- 0.38 0.155 0.905 0.800 0.22 0.178 0.548 0.819 0.08 0.243 0.452 0.900 0.481 come-05040d-74
 0 <- 0.38 0.155 0.905 0.800 0.22 0.178 0.548 0.819 0.08 0.243 0.452 0.900 0.481 come-05040d-74
 0 <- 0.38 0.155 0.905 0.800 0.22 0.178 0.548 0.819 0.08 0.243 0.452 0.900 0.481 come-05040d-74
 0 <- 0.38 0.155 0.905 0.800 0.22 0.178 0.548 0.819 0.08 0.243 0.452 0.900 0.481 come-05040d-74
 0 <- 0.38 0.155 0.905 0.800 0.22 0.178 0.548 0.819 0.08 0.243 0.452 0.900 0.481 come-05040d-74
 1 <- 0.35 0.168 0.905 0.581 0.22 0.194 0.857 0.956 0.20 0.176 0.214 0.938 0.000 come-05081d-80
 1 <- 0.35 0.168 0.905 0.581 0.22 0.194 0.857 0.956 0.20 0.176 0.214 0.938 0.000 come-05081d-80
 1 <- 0.35 0.168 0.905 0.581 0.22 0.194 0.857 0.956 0.20 0.176 0.214 0.938 0.000 come-05081d-80
 1 <- 0.35 0.168 0.905 0.581 0.22 0.194 0.857 0.956 0.20 0.176 0.214 0.938 0.000 come-05081d-80
 1 <- 0.17 0.214 0.905 0.675 0.45 0.158 0.548 0.906 0.23 0.197 0.905 0.781 0.931 come-05082d-80
 1 <- 0.17 0.214 0.905 0.675 0.45 0.158 0.548 0.906 0.23 0.197 0.905 0.781 0.931 come-05082d-80
 0 <- 0.17 0.214 0.905 0.675 0.45 0.158 0.548 0.906 0.23 0.197 0.905 0.781 0.931 come-05082d-80
 1 <- 0.17 0.214 0.905 0.675 0.45 0.158 0.548 0.906 0.23 0.197 0.905 0.781 0.931 come-05082d-80
 1 <- 0.15 0.250 0.738 0.994 0.34 0.163 0.952 0.825 0.28 0.182 0.810 0.887 0.575 come-05114d-83
 0 <- 0.15 0.250 0.738 0.994 0.34 0.163 0.952 0.825 0.28 0.182 0.810 0.887 0.575 come-05114d-83
 1 <- 0.15 0.250 0.738 0.994 0.34 0.163 0.952 0.825 0.28 0.182 0.810 0.887 0.575 come-05114d-83
 1 <- 0.15 0.250 0.738 0.994 0.34 0.163 0.952 0.825 0.28 0.182 0.810 0.887 0.575 come-05114d-83
 0 <- 0.09 0.268 0.929 0.000 0.48 0.155 0.833 0.963 0.23 0.186 0.976 0.700 0.825 come-05139d-85
 1 <- 0.09 0.268 0.929 0.000 0.48 0.155 0.833 0.963 0.23 0.186 0.976 0.700 0.825 come-05139d-85
 1 <- 0.09 0.268 0.929 0.000 0.48 0.155 0.833 0.963 0.23 0.186 0.976 0.700 0.825 come-05139d-85
 1 <- 0.09 0.268 0.929 0.000 0.48 0.155 0.833 0.963 0.23 0.186 0.976 0.700 0.825 come-05139d-85
 0 <- 0.17 0.226 0.881 0.994 0.42 0.171 0.786 0.619 0.08 0.257 0.238 0.906 0.775 come-05153d-86
 1 <- 0.17 0.226 0.881 0.994 0.42 0.171 0.786 0.619 0.08 0.257 0.238 0.906 0.775 come-05153d-86
 0 <- 0.17 0.226 0.881 0.994 0.42 0.171 0.786 0.619 0.08 0.257 0.238 0.906 0.775 come-05153d-86
 0 <- 0.17 0.226 0.881 0.994 0.42 0.171 0.786 0.619 0.08 0.257 0.238 0.906 0.775 come-05153d-86
 0 <- 0.09 0.218 1.000 0.000 0.31 0.166 0.857 0.000 0.18 0.220 0.048 0.944 0.475 come-05158d-86
 0 <- 0.09 0.218 1.000 0.000 0.31 0.166 0.857 0.000 0.18 0.220 0.048 0.944 0.475 come-05158d-86
 1 <- 0.09 0.218 1.000 0.000 0.31 0.166 0.857 0.000 0.18 0.220 0.048 0.944 0.475 come-05158d-86
 1 <- 0.09 0.218 1.000 0.000 0.31 0.166 0.857 0.000 0.18 0.220 0.048 0.944 0.475 come-05158d-86
 0 <- 0.15 0.198 0.881 0.000 0.25 0.186 0.714 0.844 0.18 0.177 0.857 0.719 0.694 come-05162d-86
 0 <- 0.15 0.198 0.881 0.000 0.25 0.186 0.714 0.844 0.18 0.177 0.857 0.719 0.694 come-05162d-86
 1 <- 0.15 0.198 0.881 0.000 0.25 0.186 0.714 0.844 0.18 0.177 0.857 0.719 0.694 come-05162d-86
 1 <- 0.15 0.198 0.881 0.000 0.25 0.186 0.714 0.844 0.18 0.177 0.857 0.719 0.694 come-05162d-86
 0 <- 0.09 0.268 0.833 0.956 0.26 0.164 0.762 0.769 0.22 0.192 0.881 0.775 0.944 come-05185d-87
 1 <- 0.09 0.268 0.833 0.956 0.26 0.164 0.762 0.769 0.22 0.192 0.881 0.775 0.944 come-05185d-87
 0 <- 0.09 0.268 0.833 0.956 0.26 0.164 0.762 0.769 0.22 0.192 0.881 0.775 0.944 come-05185d-87
 1 <- 0.09 0.268 0.833 0.956 0.26 0.164 0.762 0.769 0.22 0.192 0.881 0.775 0.944 come-05185d-87
 1 <- 0.48 0.165 0.905 0.562 0.06 0.300 0.857 0.906 0.38 0.182 0.905 0.912 0.894 come-05208d-87
 1 <- 0.48 0.165 0.905 0.562 0.06 0.300 0.857 0.906 0.38 0.182 0.905 0.912 0.894 come-05208d-87
 1 <- 0.48 0.165 0.905 0.562 0.06 0.300 0.857 0.906 0.38 0.182 0.905 0.912 0.894 come-05208d-87
 1 <- 0.48 0.165 0.905 0.562 0.06 0.300 0.857 0.906 0.38 0.182 0.905 0.912 0.894 come-05208d-87
 0 <- 0.14 0.247 0.833 0.969 0.12 0.232 0.881 0.975 0.23 0.194 0.690 0.912 0.912 come-05230d-88
 0 <- 0.14 0.247 0.833 0.969 0.12 0.232 0.881 0.975 0.23 0.194 0.690 0.912 0.912 come-05230d-88
 0 <- 0.14 0.247 0.833 0.969 0.12 0.232 0.881 0.975 0.23 0.194 0.690 0.912 0.912 come-05230d-88
 1 <- 0.14 0.228 0.833 0.000 0.34 0.173 0.881 0.863 0.23 0.183 0.905 0.894 0.950 come-05235d-88
 1 <- 0.14 0.228 0.833 0.000 0.34 0.173 0.881 0.863 0.23 0.183 0.905 0.894 0.950 come-05235d-88
 1 <- 0.14 0.228 0.833 0.000 0.34 0.173 0.881 0.863 0.23 0.183 0.905 0.894 0.950 come-05235d-88
 0 <- 0.14 0.228 0.833 0.000 0.34 0.173 0.881 0.863 0.23 0.183 0.905 0.894 0.950 come-05235d-88
 1 <- 0.11 0.250 0.833 0.000 0.22 0.204 0.881 1.000 0.22 0.183 0.786 0.950 0.000 come-05252d-88
 1 <- 0.11 0.250 0.833 0.000 0.22 0.204 0.881 1.000 0.22 0.183 0.786 0.950 0.000 come-05252d-88
 1 <- 0.11 0.250 0.833 0.000 0.22 0.204 0.881 1.000 0.22 0.183 0.786 0.950 0.000 come-05252d-88
 1 <- 0.11 0.250 0.833 0.000 0.22 0.204 0.881 1.000 0.22 0.183 0.786 0.950 0.000 come-05252d-88
 0 <- 0.12 0.232 0.905 0.969 0.14 0.228 0.976 0.944 0.08 0.277 0.357 1.000 0.000 come-05261d-89
 1 <- 0.12 0.232 0.905 0.969 0.14 0.228 0.976 0.944 0.08 0.277 0.357 1.000 0.000 come-05261d-89
 1 <- 0.12 0.232 0.905 0.969 0.14 0.228 0.976 0.944 0.08 0.277 0.357 1.000 0.000 come-05261d-89
 0 <- 0.12 0.232 0.905 0.969 0.14 0.228 0.976 0.944 0.08 0.277 0.357 1.000 0.000 come-05261d-89
 1 <- 0.14 0.242 0.881 0.000 0.34 0.177 0.833 0.794 0.29 0.206 0.952 0.881 0.887 come-05271d-89
 1 <- 0.14 0.242 0.881 0.000 0.34 0.177 0.833 0.794 0.29 0.206 0.952 0.881 0.887 come-05271d-89
 1 <- 0.14 0.242 0.881 0.000 0.34 0.177 0.833 0.794 0.29 0.206 0.952 0.881 0.887 come-05271d-89
 1 <- 0.14 0.242 0.881 0.000 0.34 0.177 0.833 0.794 0.29 0.206 0.952 0.881 0.887 come-05271d-89
 0 <- 0.28 0.180 0.786 0.706 0.05 0.232 0.833 0.875 0.26 0.213 0.857 0.969 0.925 come-05275d-89
 0 <- 0.28 0.180 0.786 0.706 0.05 0.232 0.833 0.875 0.26 0.213 0.857 0.969 0.925 come-05275d-89
 0 <- 0.28 0.180 0.786 0.706 0.05 0.232 0.833 0.875 0.26 0.213 0.857 0.969 0.925 come-05275d-89
 0 <- 0.28 0.180 0.786 0.706 0.05 0.232 0.833 0.875 0.26 0.213 0.857 0.969 0.925 come-05275d-89
 0 <- 0.25 0.200 0.214 0.856 0.32 0.176 0.810 0.562 0.18 0.222 0.976 0.900 0.938 come-05286d-89
 0 <- 0.25 0.200 0.214 0.856 0.32 0.176 0.810 0.562 0.18 0.222 0.976 0.900 0.938 come-05286d-89
 0 <- 0.25 0.200 0.214 0.856 0.32 0.176 0.810 0.562 0.18 0.222 0.976 0.900 0.938 come-05286d-89
 1 <- 0.25 0.200 0.214 0.856 0.32 0.176 0.810 0.562 0.18 0.222 0.976 0.900 0.938 come-05286d-89
 1 <- 0.25 0.200 0.214 0.856 0.32 0.176 0.810 0.562 0.18 0.222 0.976 0.900 0.938 come-05286d-89
 1 <- 0.14 0.252 0.810 0.000 0.34 0.165 0.810 0.869 0.22 0.223 0.976 0.831 0.000 come-05298d-89
 0 <- 0.14 0.252 0.810 0.000 0.34 0.165 0.810 0.869 0.22 0.223 0.976 0.831 0.000 come-05298d-89
 1 <- 0.14 0.252 0.810 0.000 0.34 0.165 0.810 0.869 0.22 0.223 0.976 0.831 0.000 come-05298d-89
 1 <- 0.14 0.252 0.810 0.000 0.34 0.165 0.810 0.869 0.22 0.223 0.976 0.831 0.000 come-05298d-89
 1 <- 0.20 0.200 0.881 0.713 0.11 0.225 0.881 0.844 0.31 0.204 0.929 0.975 0.000 come-05332d-90
 1 <- 0.20 0.200 0.881 0.713 0.11 0.225 0.881 0.844 0.31 0.204 0.929 0.975 0.000 come-05332d-90
 1 <- 0.20 0.200 0.881 0.713 0.11 0.225 0.881 0.844 0.31 0.204 0.929 0.975 0.000 come-05332d-90
 1 <- 0.20 0.200 0.881 0.713 0.11 0.225 0.881 0.844 0.31 0.204 0.929 0.975 0.000 come-05332d-90
 1 <- 0.12 0.223 0.786 0.000 0.34 0.153 0.714 0.894 0.18 0.209 0.762 0.831 0.950 come-05333d-90
 1 <- 0.12 0.223 0.786 0.000 0.34 0.153 0.714 0.894 0.18 0.209 0.762 0.831 0.950 come-05333d-90
 1 <- 0.12 0.223 0.786 0.000 0.34 0.153 0.714 0.894 0.18 0.209 0.762 0.831 0.950 come-05333d-90
 1 <- 0.12 0.223 0.786 0.000 0.34 0.153 0.714 0.894 0.18 0.209 0.762 0.831 0.950 come-05333d-90
 1 <- 0.32 0.171 0.143 0.744 0.11 0.250 0.952 0.906 0.32 0.193 0.690 0.969 0.875 come-05385d-91
 1 <- 0.32 0.171 0.143 0.744 0.11 0.250 0.952 0.906 0.32 0.193 0.690 0.969 0.875 come-05385d-91
 1 <- 0.32 0.171 0.143 0.744 0.11 0.250 0.952 0.906 0.32 0.193 0.690 0.969 0.875 come-05385d-91
 1 <- 0.32 0.171 0.143 0.744 0.11 0.250 0.952 0.906 0.32 0.193 0.690 0.969 0.875 come-05385d-91
 1 <- 0.22 0.228 0.952 0.731 0.28 0.187 0.857 0.775 0.12 0.219 0.643 0.931 0.219 come-05399d-91
 0 <- 0.22 0.228 0.952 0.731 0.28 0.187 0.857 0.775 0.12 0.219 0.643 0.931 0.219 come-05399d-91
 1 <- 0.22 0.228 0.952 0.731 0.28 0.187 0.857 0.775 0.12 0.219 0.643 0.931 0.219 come-05399d-91
 0 <- 0.22 0.228 0.952 0.731 0.28 0.187 0.857 0.775 0.12 0.219 0.643 0.931 0.219 come-05399d-91
 0 <- 0.17 0.177 0.810 0.662 0.45 0.142 0.976 0.869 0.09 0.203 0.405 0.900 0.000 come-05409d-92
 0 <- 0.17 0.177 0.810 0.662 0.45 0.142 0.976 0.869 0.09 0.203 0.405 0.900 0.000 come-05409d-92
 0 <- 0.17 0.177 0.810 0.662 0.45 0.142 0.976 0.869 0.09 0.203 0.405 0.900 0.000 come-05409d-92
 0 <- 0.17 0.177 0.810 0.662 0.45 0.142 0.976 0.869 0.09 0.203 0.405 0.900 0.000 come-05409d-92
 1 <- 0.29 0.181 0.833 0.000 0.12 0.232 0.976 1.000 0.20 0.187 0.952 0.975 0.887 come-05416d-92
 0 <- 0.29 0.181 0.833 0.000 0.12 0.232 0.976 1.000 0.20 0.187 0.952 0.975 0.887 come-05416d-92
 1 <- 0.29 0.181 0.833 0.000 0.12 0.232 0.976 1.000 0.20 0.187 0.952 0.975 0.887 come-05416d-92
 1 <- 0.09 0.250 0.976 0.000 0.17 0.210 0.929 0.975 0.14 0.202 0.929 0.831 0.819 come-05419d-92
 0 <- 0.09 0.250 0.976 0.000 0.17 0.210 0.929 0.975 0.14 0.202 0.929 0.831 0.819 come-05419d-92
 0 <- 0.09 0.250 0.976 0.000 0.17 0.210 0.929 0.975 0.14 0.202 0.929 0.831 0.819 come-05419d-92
 1 <- 0.15 0.235 0.857 0.856 0.23 0.191 0.881 0.819 0.17 0.234 0.571 0.944 0.644 come-05434d-92
 0 <- 0.15 0.235 0.857 0.856 0.23 0.191 0.881 0.819 0.17 0.234 0.571 0.944 0.644 come-05434d-92
 1 <- 0.15 0.235 0.857 0.856 0.23 0.191 0.881 0.819 0.17 0.234 0.571 0.944 0.644 come-05434d-92
 1 <- 0.15 0.235 0.857 0.856 0.23 0.191 0.881 0.819 0.17 0.234 0.571 0.944 0.644 come-05434d-92
 1 <- 0.15 0.247 0.976 0.981 0.29 0.164 0.881 0.912 0.12 0.198 0.643 0.887 0.000 come-05441d-92
 1 <- 0.15 0.247 0.976 0.981 0.29 0.164 0.881 0.912 0.12 0.198 0.643 0.887 0.000 come-05441d-92
 1 <- 0.15 0.247 0.976 0.981 0.29 0.164 0.881 0.912 0.12 0.198 0.643 0.887 0.000 come-05441d-92
 1 <- 0.15 0.247 0.976 0.981 0.29 0.164 0.881 0.912 0.12 0.198 0.643 0.887 0.000 come-05441d-92
 1 <- 0.25 0.186 0.976 0.831 0.09 0.269 0.905 1.000 0.17 0.212 0.952 0.963 0.537 come-05449d-92
 1 <- 0.25 0.186 0.976 0.831 0.09 0.269 0.905 1.000 0.17 0.212 0.952 0.963 0.537 come-05449d-92
 1 <- 0.25 0.186 0.976 0.831 0.09 0.269 0.905 1.000 0.17 0.212 0.952 0.963 0.537 come-05449d-92
 0 <- 0.25 0.186 0.976 0.831 0.09 0.269 0.905 1.000 0.17 0.212 0.952 0.963 0.537 come-05449d-92
 0 <- 0.12 0.233 0.762 0.944 0.20 0.173 0.429 0.688 0.18 0.193 0.595 0.906 0.487 come-05477d-93
 0 <- 0.12 0.233 0.762 0.944 0.20 0.173 0.429 0.688 0.18 0.193 0.595 0.906 0.487 come-05477d-93
 0 <- 0.12 0.233 0.762 0.944 0.20 0.173 0.429 0.688 0.18 0.193 0.595 0.906 0.487 come-05477d-93
 0 <- 0.12 0.233 0.762 0.944 0.20 0.173 0.429 0.688 0.18 0.193 0.595 0.906 0.487 come-05477d-93
word 11: does phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.05 0.181 0.929 0.775 0.22 0.181 0.905 0.956 0.05 0.191 0.405 0.881 0.487 does-01396t-1
 0 <- 0.05 0.181 0.929 0.775 0.22 0.181 0.905 0.956 0.05 0.191 0.405 0.881 0.487 does-01396t-1
 0 <- 0.05 0.181 0.929 0.775 0.22 0.181 0.905 0.956 0.05 0.191 0.405 0.881 0.487 does-01396t-1
 0 <- 0.05 0.181 0.929 0.775 0.22 0.181 0.905 0.956 0.05 0.191 0.405 0.881 0.487 does-01396t-1
 0 <- 0.05 0.181 0.929 0.775 0.22 0.181 0.905 0.956 0.05 0.191 0.405 0.881 0.487 does-01396t-1
 0 <- 0.58 0.139 0.619 0.781 0.06 0.192 0.952 0.981 0.11 0.250 0.571 0.981 0.825 does-01450t-5
 0 <- 0.58 0.139 0.619 0.781 0.06 0.192 0.952 0.981 0.11 0.250 0.571 0.981 0.825 does-01450t-5
 0 <- 0.58 0.139 0.619 0.781 0.06 0.192 0.952 0.981 0.11 0.250 0.571 0.981 0.825 does-01450t-5
 0 <- 0.58 0.139 0.619 0.781 0.06 0.192 0.952 0.981 0.11 0.250 0.571 0.981 0.825 does-01450t-5
 0 <- 0.05 0.244 0.762 0.000 0.18 0.159 0.857 0.781 0.11 0.230 0.881 0.931 0.000 does-01489t-5
 1 <- 0.05 0.244 0.762 0.000 0.18 0.159 0.857 0.781 0.11 0.230 0.881 0.931 0.000 does-01489t-5
 0 <- 0.05 0.244 0.762 0.000 0.18 0.159 0.857 0.781 0.11 0.230 0.881 0.931 0.000 does-01489t-5
 0 <- 0.05 0.244 0.762 0.000 0.18 0.159 0.857 0.781 0.11 0.230 0.881 0.931 0.000 does-01489t-5
 0 <- 0.20 0.157 0.500 0.850 0.08 0.183 0.571 0.756 0.05 0.222 1.000 0.000 0.850 does-01509t-5
 0 <- 0.20 0.157 0.500 0.850 0.08 0.183 0.571 0.756 0.05 0.222 1.000 0.000 0.850 does-01509t-5
 0 <- 0.20 0.157 0.500 0.850 0.08 0.183 0.571 0.756 0.05 0.222 1.000 0.000 0.850 does-01509t-5
 0 <- 0.20 0.157 0.500 0.850 0.08 0.183 0.571 0.756 0.05 0.222 1.000 0.000 0.850 does-01509t-5
 0 <- 0.05 0.186 0.762 0.000 0.42 0.182 0.857 0.900 0.43 0.157 0.643 0.931 0.000 does-01515t-5
 0 <- 0.05 0.186 0.762 0.000 0.42 0.182 0.857 0.900 0.43 0.157 0.643 0.931 0.000 does-01515t-5
 0 <- 0.05 0.186 0.762 0.000 0.42 0.182 0.857 0.900 0.43 0.157 0.643 0.931 0.000 does-01515t-5
 0 <- 0.05 0.186 0.762 0.000 0.42 0.182 0.857 0.900 0.43 0.157 0.643 0.931 0.000 does-01515t-5
 0 <- 0.05 0.174 0.810 0.994 0.05 0.213 0.786 0.000 0.26 0.163 0.595 0.938 0.781 does-01579t-2
 0 <- 0.05 0.174 0.810 0.994 0.05 0.213 0.786 0.000 0.26 0.163 0.595 0.938 0.781 does-01579t-2
 0 <- 0.05 0.174 0.810 0.994 0.05 0.213 0.786 0.000 0.26 0.163 0.595 0.938 0.781 does-01579t-2
 0 <- 0.05 0.174 0.810 0.994 0.05 0.213 0.786 0.000 0.26 0.163 0.595 0.938 0.781 does-01579t-2
 0 <- 0.11 0.193 0.738 0.000 0.25 0.170 0.976 0.975 0.26 0.171 0.905 0.919 0.887 does-05513d-61
 0 <- 0.11 0.193 0.738 0.000 0.25 0.170 0.976 0.975 0.26 0.171 0.905 0.919 0.887 does-05513d-61
 1 <- 0.11 0.193 0.738 0.000 0.25 0.170 0.976 0.975 0.26 0.171 0.905 0.919 0.887 does-05513d-61
 0 <- 0.11 0.193 0.738 0.000 0.25 0.170 0.976 0.975 0.26 0.171 0.905 0.919 0.887 does-05513d-61
 0 <- 0.05 0.205 0.548 0.775 0.09 0.190 1.000 0.919 0.05 0.245 1.000 0.000 0.000 does-05529d-62
 0 <- 0.05 0.205 0.548 0.775 0.09 0.190 1.000 0.919 0.05 0.245 1.000 0.000 0.000 does-05529d-62
 0 <- 0.05 0.205 0.548 0.775 0.09 0.190 1.000 0.919 0.05 0.245 1.000 0.000 0.000 does-05529d-62
 0 <- 0.05 0.205 0.548 0.775 0.09 0.190 1.000 0.919 0.05 0.245 1.000 0.000 0.000 does-05529d-62
 0 <- 0.05 0.221 0.643 0.869 0.05 0.209 0.500 0.000 0.35 0.165 0.833 0.725 0.869 does-05530d-63
 1 <- 0.05 0.221 0.643 0.869 0.05 0.209 0.500 0.000 0.35 0.165 0.833 0.725 0.869 does-05530d-63
 0 <- 0.05 0.221 0.643 0.869 0.05 0.209 0.500 0.000 0.35 0.165 0.833 0.725 0.869 does-05530d-63
 0 <- 0.05 0.221 0.643 0.869 0.05 0.209 0.500 0.000 0.35 0.165 0.833 0.725 0.869 does-05530d-63
 0 <- 0.05 0.195 0.619 0.000 0.09 0.216 0.952 0.956 0.18 0.216 1.000 0.000 0.000 does-05546d-64
 0 <- 0.05 0.195 0.619 0.000 0.09 0.216 0.952 0.956 0.18 0.216 1.000 0.000 0.000 does-05546d-64
 0 <- 0.05 0.195 0.619 0.000 0.09 0.216 0.952 0.956 0.18 0.216 1.000 0.000 0.000 does-05546d-64
 0 <- 0.05 0.195 0.619 0.000 0.09 0.216 0.952 0.956 0.18 0.216 1.000 0.000 0.000 does-05546d-64
 0 <- 0.05 0.179 0.786 0.812 0.08 0.215 0.905 0.919 0.29 0.194 0.952 0.963 0.000 does-05548d-64
 1 <- 0.05 0.179 0.786 0.812 0.08 0.215 0.905 0.919 0.29 0.194 0.952 0.963 0.000 does-05548d-64
 1 <- 0.05 0.179 0.786 0.812 0.08 0.215 0.905 0.919 0.29 0.194 0.952 0.963 0.000 does-05548d-64
 1 <- 0.05 0.179 0.786 0.812 0.08 0.215 0.905 0.919 0.29 0.194 0.952 0.963 0.000 does-05548d-64
 0 <- 0.08 0.235 0.833 0.000 0.26 0.184 0.857 0.875 0.32 0.172 0.833 0.656 0.681 does-05568d-66
 0 <- 0.08 0.235 0.833 0.000 0.26 0.184 0.857 0.875 0.32 0.172 0.833 0.656 0.681 does-05568d-66
 1 <- 0.08 0.235 0.833 0.000 0.26 0.184 0.857 0.875 0.32 0.172 0.833 0.656 0.681 does-05568d-66
 1 <- 0.08 0.235 0.833 0.000 0.26 0.184 0.857 0.875 0.32 0.172 0.833 0.656 0.681 does-05568d-66
 0 <- 0.09 0.271 0.405 0.000 0.34 0.192 0.929 0.606 0.12 0.218 0.905 1.000 0.681 does-05569d-66
 0 <- 0.09 0.271 0.405 0.000 0.34 0.192 0.929 0.606 0.12 0.218 0.905 1.000 0.681 does-05569d-66
 0 <- 0.09 0.271 0.405 0.000 0.34 0.192 0.929 0.606 0.12 0.218 0.905 1.000 0.681 does-05569d-66
 0 <- 0.09 0.271 0.405 0.000 0.34 0.192 0.929 0.606 0.12 0.218 0.905 1.000 0.681 does-05569d-66
 0 <- 0.06 0.235 0.690 0.738 0.25 0.195 0.929 0.613 0.08 0.206 0.762 0.975 0.838 does-05595d-67
 0 <- 0.06 0.235 0.690 0.738 0.25 0.195 0.929 0.613 0.08 0.206 0.762 0.975 0.838 does-05595d-67
 0 <- 0.06 0.235 0.690 0.738 0.25 0.195 0.929 0.613 0.08 0.206 0.762 0.975 0.838 does-05595d-67
 1 <- 0.06 0.235 0.690 0.738 0.25 0.195 0.929 0.613 0.08 0.206 0.762 0.975 0.838 does-05595d-67
 0 <- 0.06 0.233 0.595 0.000 0.35 0.149 0.810 0.588 0.20 0.209 0.952 0.981 0.931 does-05632d-70
 0 <- 0.06 0.233 0.595 0.000 0.35 0.149 0.810 0.588 0.20 0.209 0.952 0.981 0.931 does-05632d-70
 0 <- 0.06 0.233 0.595 0.000 0.35 0.149 0.810 0.588 0.20 0.209 0.952 0.981 0.931 does-05632d-70
 0 <- 0.06 0.233 0.595 0.000 0.35 0.149 0.810 0.588 0.20 0.209 0.952 0.981 0.931 does-05632d-70
 0 <- 0.15 0.195 0.857 0.000 0.28 0.204 0.881 0.938 0.43 0.146 0.929 0.925 0.838 does-05675d-73
 0 <- 0.15 0.195 0.857 0.000 0.28 0.204 0.881 0.938 0.43 0.146 0.929 0.925 0.838 does-05675d-73
 0 <- 0.15 0.195 0.857 0.000 0.28 0.204 0.881 0.938 0.43 0.146 0.929 0.925 0.838 does-05675d-73
 0 <- 0.15 0.195 0.857 0.000 0.28 0.204 0.881 0.938 0.43 0.146 0.929 0.925 0.838 does-05675d-73
 0 <- 0.05 0.181 0.738 0.800 0.06 0.170 1.000 0.000 0.17 0.203 0.857 0.975 0.838 does-05698d-75
 0 <- 0.05 0.181 0.738 0.800 0.06 0.170 1.000 0.000 0.17 0.203 0.857 0.975 0.838 does-05698d-75
 0 <- 0.05 0.181 0.738 0.800 0.06 0.170 1.000 0.000 0.17 0.203 0.857 0.975 0.838 does-05698d-75
 0 <- 0.05 0.181 0.738 0.800 0.06 0.170 1.000 0.000 0.17 0.203 0.857 0.975 0.838 does-05698d-75
 0 <- 0.11 0.263 0.810 0.000 0.31 0.208 0.952 0.906 0.12 0.223 0.929 0.938 0.975 does-05723d-77
 0 <- 0.11 0.263 0.810 0.000 0.31 0.208 0.952 0.906 0.12 0.223 0.929 0.938 0.975 does-05723d-77
 0 <- 0.11 0.263 0.810 0.000 0.31 0.208 0.952 0.906 0.12 0.223 0.929 0.938 0.975 does-05723d-77
 0 <- 0.11 0.263 0.810 0.000 0.31 0.208 0.952 0.906 0.12 0.223 0.929 0.938 0.975 does-05723d-77
 0 <- 0.08 0.227 1.000 0.000 0.31 0.156 0.786 0.000 0.37 0.178 0.952 0.881 0.975 does-05740d-78
 0 <- 0.08 0.227 1.000 0.000 0.31 0.156 0.786 0.000 0.37 0.178 0.952 0.881 0.975 does-05740d-78
 0 <- 0.08 0.227 1.000 0.000 0.31 0.156 0.786 0.000 0.37 0.178 0.952 0.881 0.975 does-05740d-78
 0 <- 0.08 0.227 1.000 0.000 0.31 0.156 0.786 0.000 0.37 0.178 0.952 0.881 0.975 does-05740d-78
 0 <- 0.25 0.170 0.429 0.000 0.34 0.163 0.905 0.700 0.31 0.154 0.952 0.900 0.938 does-05741d-78
 0 <- 0.25 0.170 0.429 0.000 0.34 0.163 0.905 0.700 0.31 0.154 0.952 0.900 0.938 does-05741d-78
 0 <- 0.25 0.170 0.429 0.000 0.34 0.163 0.905 0.700 0.31 0.154 0.952 0.900 0.938 does-05741d-78
 0 <- 0.25 0.170 0.429 0.000 0.34 0.163 0.905 0.700 0.31 0.154 0.952 0.900 0.938 does-05741d-78
 0 <- 0.35 0.160 0.976 0.931 0.22 0.177 0.714 0.981 0.14 0.169 0.286 0.950 0.838 does-05776d-80
 0 <- 0.35 0.160 0.976 0.931 0.22 0.177 0.714 0.981 0.14 0.169 0.286 0.950 0.838 does-05776d-80
 0 <- 0.35 0.160 0.976 0.931 0.22 0.177 0.714 0.981 0.14 0.169 0.286 0.950 0.838 does-05776d-80
 0 <- 0.35 0.160 0.976 0.931 0.22 0.177 0.714 0.981 0.14 0.169 0.286 0.950 0.838 does-05776d-80
 0 <- 0.11 0.202 0.476 0.681 0.05 0.192 0.476 0.000 0.28 0.153 0.262 0.769 0.575 does-05784d-80
 0 <- 0.11 0.202 0.476 0.681 0.05 0.192 0.476 0.000 0.28 0.153 0.262 0.769 0.575 does-05784d-80
 0 <- 0.11 0.202 0.476 0.681 0.05 0.192 0.476 0.000 0.28 0.153 0.262 0.769 0.575 does-05784d-80
 0 <- 0.11 0.202 0.476 0.681 0.05 0.192 0.476 0.000 0.28 0.153 0.262 0.769 0.575 does-05784d-80
 0 <- 0.14 0.185 0.405 0.625 0.05 0.204 0.524 0.956 0.18 0.200 0.762 0.850 0.000 does-05795d-80
 0 <- 0.14 0.185 0.405 0.625 0.05 0.204 0.524 0.956 0.18 0.200 0.762 0.850 0.000 does-05795d-80
 0 <- 0.14 0.185 0.405 0.625 0.05 0.204 0.524 0.956 0.18 0.200 0.762 0.850 0.000 does-05795d-80
 0 <- 0.14 0.185 0.405 0.625 0.05 0.204 0.524 0.956 0.18 0.200 0.762 0.850 0.000 does-05795d-80
 0 <- 0.05 0.194 1.000 0.000 0.11 0.247 0.952 0.000 0.11 0.230 0.071 0.000 0.469 does-05832d-83
 0 <- 0.05 0.194 1.000 0.000 0.11 0.247 0.952 0.000 0.11 0.230 0.071 0.000 0.469 does-05832d-83
 0 <- 0.05 0.194 1.000 0.000 0.11 0.247 0.952 0.000 0.11 0.230 0.071 0.000 0.469 does-05832d-83
 0 <- 0.05 0.194 1.000 0.000 0.11 0.247 0.952 0.000 0.11 0.230 0.071 0.000 0.469 does-05832d-83
 1 <- 0.05 0.186 0.762 0.000 0.06 0.230 0.619 0.000 0.18 0.198 0.214 0.881 0.537 does-05872d-85
 1 <- 0.05 0.186 0.762 0.000 0.06 0.230 0.619 0.000 0.18 0.198 0.214 0.881 0.537 does-05872d-85
 1 <- 0.05 0.186 0.762 0.000 0.06 0.230 0.619 0.000 0.18 0.198 0.214 0.881 0.537 does-05872d-85
 0 <- 0.05 0.186 0.762 0.000 0.06 0.230 0.619 0.000 0.18 0.198 0.214 0.881 0.537 does-05872d-85
 0 <- 0.20 0.172 0.857 0.369 0.06 0.209 0.619 0.887 0.05 0.191 1.000 0.000 0.000 does-05903d-86
 0 <- 0.20 0.172 0.857 0.369 0.06 0.209 0.619 0.887 0.05 0.191 1.000 0.000 0.000 does-05903d-86
 0 <- 0.20 0.172 0.857 0.369 0.06 0.209 0.619 0.887 0.05 0.191 1.000 0.000 0.000 does-05903d-86
 0 <- 0.20 0.172 0.857 0.369 0.06 0.209 0.619 0.887 0.05 0.191 1.000 0.000 0.000 does-05903d-86
 0 <- 0.09 0.252 0.929 0.000 0.26 0.189 0.905 0.775 0.29 0.187 0.952 0.944 0.975 does-05904d-86
 0 <- 0.09 0.252 0.929 0.000 0.26 0.189 0.905 0.775 0.29 0.187 0.952 0.944 0.975 does-05904d-86
 1 <- 0.09 0.252 0.929 0.000 0.26 0.189 0.905 0.775 0.29 0.187 0.952 0.944 0.975 does-05904d-86
 1 <- 0.09 0.252 0.929 0.000 0.26 0.189 0.905 0.775 0.29 0.187 0.952 0.944 0.975 does-05904d-86
 0 <- 0.09 0.252 0.929 0.000 0.26 0.189 0.905 0.775 0.29 0.187 0.952 0.944 0.975 does-05904d-86
 0 <- 0.06 0.212 1.000 0.000 0.05 0.226 1.000 0.000 0.05 0.190 0.500 0.000 0.606 does-05931d-88
 0 <- 0.06 0.212 1.000 0.000 0.05 0.226 1.000 0.000 0.05 0.190 0.500 0.000 0.606 does-05931d-88
 0 <- 0.06 0.212 1.000 0.000 0.05 0.226 1.000 0.000 0.05 0.190 0.500 0.000 0.606 does-05931d-88
 0 <- 0.06 0.212 1.000 0.000 0.05 0.226 1.000 0.000 0.05 0.190 0.500 0.000 0.606 does-05931d-88
 1 <- 0.08 0.230 0.310 0.000 0.29 0.172 0.810 0.700 0.37 0.154 0.690 0.925 0.700 does-05982d-91
 0 <- 0.08 0.230 0.310 0.000 0.29 0.172 0.810 0.700 0.37 0.154 0.690 0.925 0.700 does-05982d-91
 0 <- 0.08 0.230 0.310 0.000 0.29 0.172 0.810 0.700 0.37 0.154 0.690 0.925 0.700 does-05982d-91
 0 <- 0.08 0.230 0.310 0.000 0.29 0.172 0.810 0.700 0.37 0.154 0.690 0.925 0.700 does-05982d-91
 0 <- 0.05 0.236 0.429 0.650 0.20 0.190 0.810 0.875 0.15 0.214 0.952 0.894 0.963 does-05988d-92
 0 <- 0.05 0.236 0.429 0.650 0.20 0.190 0.810 0.875 0.15 0.214 0.952 0.894 0.963 does-05988d-92
 0 <- 0.05 0.236 0.429 0.650 0.20 0.190 0.810 0.875 0.15 0.214 0.952 0.894 0.963 does-05988d-92
 0 <- 0.05 0.236 0.429 0.650 0.20 0.190 0.810 0.875 0.15 0.214 0.952 0.894 0.963 does-05988d-92
word 12: down phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.12 0.179 1.000 0.000 0.22 0.172 0.857 0.931 1.29 0.136 0.952 0.881 0.931 down-01602t-4
 0 <- 0.12 0.179 1.000 0.000 0.22 0.172 0.857 0.931 1.29 0.136 0.952 0.881 0.931 down-01602t-4
 0 <- 0.12 0.179 1.000 0.000 0.22 0.172 0.857 0.931 1.29 0.136 0.952 0.881 0.931 down-01602t-4
 0 <- 0.12 0.179 1.000 0.000 0.22 0.172 0.857 0.931 1.29 0.136 0.952 0.881 0.931 down-01602t-4
 0 <- 0.05 0.211 0.595 0.000 0.17 0.180 0.857 0.950 0.14 0.220 0.952 0.975 0.738 down-01626t-6
 0 <- 0.05 0.211 0.595 0.000 0.17 0.180 0.857 0.950 0.14 0.220 0.952 0.975 0.738 down-01626t-6
 0 <- 0.05 0.211 0.595 0.000 0.17 0.180 0.857 0.950 0.14 0.220 0.952 0.975 0.738 down-01626t-6
 0 <- 0.05 0.211 0.595 0.000 0.17 0.180 0.857 0.950 0.14 0.220 0.952 0.975 0.738 down-01626t-6
 0 <- 0.05 0.244 0.571 0.000 0.29 0.193 0.952 0.787 0.06 0.246 0.786 0.975 0.725 down-01630t-6
 0 <- 0.05 0.244 0.571 0.000 0.29 0.193 0.952 0.787 0.06 0.246 0.786 0.975 0.725 down-01630t-6
 0 <- 0.05 0.244 0.571 0.000 0.29 0.193 0.952 0.787 0.06 0.246 0.786 0.975 0.725 down-01630t-6
 0 <- 0.05 0.244 0.571 0.000 0.29 0.193 0.952 0.787 0.06 0.246 0.786 0.975 0.725 down-01630t-6
 0 <- 0.05 0.244 0.571 0.000 0.29 0.193 0.952 0.787 0.06 0.246 0.786 0.975 0.725 down-01630t-6
 1 <- 0.09 0.248 0.524 0.000 0.29 0.209 0.976 0.812 0.14 0.188 0.905 0.994 0.000 down-01670t-6
 1 <- 0.09 0.248 0.524 0.000 0.29 0.209 0.976 0.812 0.14 0.188 0.905 0.994 0.000 down-01670t-6
 1 <- 0.09 0.248 0.524 0.000 0.29 0.209 0.976 0.812 0.14 0.188 0.905 0.994 0.000 down-01670t-6
 1 <- 0.09 0.248 0.524 0.000 0.29 0.209 0.976 0.812 0.14 0.188 0.905 0.994 0.000 down-01670t-6
 1 <- 0.05 0.206 0.667 0.000 0.42 0.173 0.905 0.912 0.25 0.199 0.952 1.000 0.969 down-06031d-66
 0 <- 0.05 0.206 0.667 0.000 0.42 0.173 0.905 0.912 0.25 0.199 0.952 1.000 0.969 down-06031d-66
 0 <- 0.05 0.206 0.667 0.000 0.42 0.173 0.905 0.912 0.25 0.199 0.952 1.000 0.969 down-06031d-66
 0 <- 0.05 0.206 0.667 0.000 0.42 0.173 0.905 0.912 0.25 0.199 0.952 1.000 0.969 down-06031d-66
 0 <- 0.09 0.240 0.857 0.700 0.20 0.194 0.881 0.969 0.25 0.186 0.952 0.831 0.956 down-06045d-69
 1 <- 0.09 0.240 0.857 0.700 0.20 0.194 0.881 0.969 0.25 0.186 0.952 0.831 0.956 down-06045d-69
 0 <- 0.09 0.240 0.857 0.700 0.20 0.194 0.881 0.969 0.25 0.186 0.952 0.831 0.956 down-06045d-69
 0 <- 0.09 0.240 0.857 0.700 0.20 0.194 0.881 0.969 0.25 0.186 0.952 0.831 0.956 down-06045d-69
 0 <- 0.08 0.273 0.643 0.625 0.43 0.178 0.952 0.625 0.42 0.186 0.929 0.956 0.769 down-06066d-73
 1 <- 0.08 0.273 0.643 0.625 0.43 0.178 0.952 0.625 0.42 0.186 0.929 0.956 0.769 down-06066d-73
 0 <- 0.08 0.273 0.643 0.625 0.43 0.178 0.952 0.625 0.42 0.186 0.929 0.956 0.769 down-06066d-73
 1 <- 0.08 0.273 0.643 0.625 0.43 0.178 0.952 0.625 0.42 0.186 0.929 0.956 0.769 down-06066d-73
 0 <- 0.09 0.217 0.524 0.000 0.52 0.178 0.952 0.719 0.11 0.244 0.500 0.969 0.000 down-06072d-74
 0 <- 0.09 0.217 0.524 0.000 0.52 0.178 0.952 0.719 0.11 0.244 0.500 0.969 0.000 down-06072d-74
 0 <- 0.09 0.217 0.524 0.000 0.52 0.178 0.952 0.719 0.11 0.244 0.500 0.969 0.000 down-06072d-74
 0 <- 0.09 0.217 0.524 0.000 0.52 0.178 0.952 0.719 0.11 0.244 0.500 0.969 0.000 down-06072d-74
 0 <- 0.08 0.212 0.381 0.000 0.38 0.193 0.952 0.869 0.06 0.226 0.643 0.750 0.819 down-06093d-77
 1 <- 0.08 0.212 0.381 0.000 0.38 0.193 0.952 0.869 0.06 0.226 0.643 0.750 0.819 down-06093d-77
 0 <- 0.08 0.212 0.381 0.000 0.38 0.193 0.952 0.869 0.06 0.226 0.643 0.750 0.819 down-06093d-77
 1 <- 0.08 0.212 0.381 0.000 0.38 0.193 0.952 0.869 0.06 0.226 0.643 0.750 0.819 down-06093d-77
 0 <- 0.09 0.221 0.905 0.800 0.51 0.181 0.929 0.906 0.06 0.275 0.857 0.912 0.713 down-06143d-81
 1 <- 0.09 0.221 0.905 0.800 0.51 0.181 0.929 0.906 0.06 0.275 0.857 0.912 0.713 down-06143d-81
 0 <- 0.09 0.221 0.905 0.800 0.51 0.181 0.929 0.906 0.06 0.275 0.857 0.912 0.713 down-06143d-81
 0 <- 0.09 0.221 0.905 0.800 0.51 0.181 0.929 0.906 0.06 0.275 0.857 0.912 0.713 down-06143d-81
 0 <- 0.11 0.190 0.881 0.963 0.25 0.170 0.524 0.969 0.12 0.223 0.976 0.844 0.919 down-06148d-81
 0 <- 0.11 0.190 0.881 0.963 0.25 0.170 0.524 0.969 0.12 0.223 0.976 0.844 0.919 down-06148d-81
 0 <- 0.11 0.190 0.881 0.963 0.25 0.170 0.524 0.969 0.12 0.223 0.976 0.844 0.919 down-06148d-81
 0 <- 0.11 0.190 0.881 0.963 0.25 0.170 0.524 0.969 0.12 0.223 0.976 0.844 0.919 down-06148d-81
 1 <- 0.09 0.215 0.476 0.000 0.43 0.170 0.952 0.869 0.28 0.174 0.929 0.925 0.756 down-06151d-81
 0 <- 0.09 0.215 0.476 0.000 0.43 0.170 0.952 0.869 0.28 0.174 0.929 0.925 0.756 down-06151d-81
 0 <- 0.09 0.215 0.476 0.000 0.43 0.170 0.952 0.869 0.28 0.174 0.929 0.925 0.756 down-06151d-81
 0 <- 0.09 0.215 0.476 0.000 0.43 0.170 0.952 0.869 0.28 0.174 0.929 0.925 0.756 down-06151d-81
 0 <- 0.08 0.225 0.167 0.000 0.45 0.171 0.976 0.550 0.09 0.233 0.857 0.800 0.825 down-06193d-83
 1 <- 0.08 0.225 0.167 0.000 0.45 0.171 0.976 0.550 0.09 0.233 0.857 0.800 0.825 down-06193d-83
 0 <- 0.08 0.225 0.167 0.000 0.45 0.171 0.976 0.550 0.09 0.233 0.857 0.800 0.825 down-06193d-83
 1 <- 0.08 0.225 0.167 0.000 0.45 0.171 0.976 0.550 0.09 0.233 0.857 0.800 0.825 down-06193d-83
 0 <- 0.09 0.241 0.786 0.000 0.29 0.190 0.905 0.988 0.14 0.190 0.595 0.963 0.662 down-06201d-84
 0 <- 0.09 0.241 0.786 0.000 0.29 0.190 0.905 0.988 0.14 0.190 0.595 0.963 0.662 down-06201d-84
 0 <- 0.09 0.241 0.786 0.000 0.29 0.190 0.905 0.988 0.14 0.190 0.595 0.963 0.662 down-06201d-84
 1 <- 0.09 0.241 0.786 0.000 0.29 0.190 0.905 0.988 0.14 0.190 0.595 0.963 0.662 down-06201d-84
 0 <- 0.08 0.223 0.786 0.000 0.22 0.188 0.881 0.769 0.25 0.181 0.952 0.944 0.000 down-06203d-84
 0 <- 0.08 0.223 0.786 0.000 0.22 0.188 0.881 0.769 0.25 0.181 0.952 0.944 0.000 down-06203d-84
 0 <- 0.08 0.223 0.786 0.000 0.22 0.188 0.881 0.769 0.25 0.181 0.952 0.944 0.000 down-06203d-84
 0 <- 0.08 0.223 0.786 0.000 0.22 0.188 0.881 0.769 0.25 0.181 0.952 0.944 0.000 down-06203d-84
 0 <- 0.08 0.222 0.762 0.000 0.29 0.171 0.929 0.925 0.09 0.212 0.762 0.594 0.000 down-06209d-84
 0 <- 0.08 0.222 0.762 0.000 0.29 0.171 0.929 0.925 0.09 0.212 0.762 0.594 0.000 down-06209d-84
 0 <- 0.08 0.222 0.762 0.000 0.29 0.171 0.929 0.925 0.09 0.212 0.762 0.594 0.000 down-06209d-84
 0 <- 0.08 0.222 0.762 0.000 0.29 0.171 0.929 0.925 0.09 0.212 0.762 0.594 0.000 down-06209d-84
 0 <- 0.09 0.210 0.929 0.000 0.32 0.195 0.976 0.975 0.38 0.171 0.976 1.000 0.919 down-06304d-87
 0 <- 0.09 0.210 0.929 0.000 0.32 0.195 0.976 0.975 0.38 0.171 0.976 1.000 0.919 down-06304d-87
 1 <- 0.09 0.210 0.929 0.000 0.32 0.195 0.976 0.975 0.38 0.171 0.976 1.000 0.919 down-06304d-87
 0 <- 0.09 0.210 0.929 0.000 0.32 0.195 0.976 0.975 0.38 0.171 0.976 1.000 0.919 down-06304d-87
 1 <- 0.05 0.218 0.762 0.494 0.29 0.182 0.881 0.831 0.17 0.179 0.929 0.988 0.938 down-06321d-87
 1 <- 0.05 0.218 0.762 0.494 0.29 0.182 0.881 0.831 0.17 0.179 0.929 0.988 0.938 down-06321d-87
 1 <- 0.05 0.218 0.762 0.494 0.29 0.182 0.881 0.831 0.17 0.179 0.929 0.988 0.938 down-06321d-87
 0 <- 0.05 0.218 0.762 0.494 0.29 0.182 0.881 0.831 0.17 0.179 0.929 0.988 0.938 down-06321d-87
 0 <- 0.18 0.181 0.929 0.756 0.20 0.178 0.857 0.825 0.09 0.263 0.714 0.912 0.062 down-06351d-88
 0 <- 0.18 0.181 0.929 0.756 0.20 0.178 0.857 0.825 0.09 0.263 0.714 0.912 0.062 down-06351d-88
 0 <- 0.18 0.181 0.929 0.756 0.20 0.178 0.857 0.825 0.09 0.263 0.714 0.912 0.062 down-06351d-88
 0 <- 0.18 0.181 0.929 0.756 0.20 0.178 0.857 0.825 0.09 0.263 0.714 0.912 0.062 down-06351d-88
 0 <- 0.06 0.206 0.762 0.000 0.29 0.180 0.881 0.988 0.62 0.159 0.952 0.975 0.600 down-06356d-88
 1 <- 0.06 0.206 0.762 0.000 0.29 0.180 0.881 0.988 0.62 0.159 0.952 0.975 0.600 down-06356d-88
 0 <- 0.06 0.206 0.762 0.000 0.29 0.180 0.881 0.988 0.62 0.159 0.952 0.975 0.600 down-06356d-88
 0 <- 0.06 0.206 0.762 0.000 0.29 0.180 0.881 0.988 0.62 0.159 0.952 0.975 0.600 down-06356d-88
 0 <- 0.06 0.226 0.762 0.000 0.34 0.227 0.810 0.906 0.05 0.248 0.667 0.906 0.000 down-06382d-89
 1 <- 0.06 0.226 0.762 0.000 0.34 0.227 0.810 0.906 0.05 0.248 0.667 0.906 0.000 down-06382d-89
 0 <- 0.06 0.226 0.762 0.000 0.34 0.227 0.810 0.906 0.05 0.248 0.667 0.906 0.000 down-06382d-89
 0 <- 0.06 0.226 0.762 0.000 0.34 0.227 0.810 0.906 0.05 0.248 0.667 0.906 0.000 down-06382d-89
 0 <- 0.06 0.240 0.667 0.000 0.28 0.184 0.857 0.900 0.17 0.197 0.952 0.950 0.731 down-06389d-89
 0 <- 0.06 0.240 0.667 0.000 0.28 0.184 0.857 0.900 0.17 0.197 0.952 0.950 0.731 down-06389d-89
 0 <- 0.06 0.240 0.667 0.000 0.28 0.184 0.857 0.900 0.17 0.197 0.952 0.950 0.731 down-06389d-89
 0 <- 0.06 0.240 0.667 0.000 0.28 0.184 0.857 0.900 0.17 0.197 0.952 0.950 0.731 down-06389d-89
 0 <- 0.05 0.230 0.714 0.787 0.15 0.174 0.619 0.769 0.32 0.179 0.976 0.938 0.706 down-06390d-89
 0 <- 0.05 0.230 0.714 0.787 0.15 0.174 0.619 0.769 0.32 0.179 0.976 0.938 0.706 down-06390d-89
 0 <- 0.05 0.230 0.714 0.787 0.15 0.174 0.619 0.769 0.32 0.179 0.976 0.938 0.706 down-06390d-89
 0 <- 0.05 0.230 0.714 0.787 0.15 0.174 0.619 0.769 0.32 0.179 0.976 0.938 0.706 down-06390d-89
 0 <- 0.05 0.175 0.619 0.000 0.28 0.177 0.595 0.838 0.05 0.228 0.833 0.756 0.869 down-06401d-89
 0 <- 0.05 0.175 0.619 0.000 0.28 0.177 0.595 0.838 0.05 0.228 0.833 0.756 0.869 down-06401d-89
 0 <- 0.05 0.175 0.619 0.000 0.28 0.177 0.595 0.838 0.05 0.228 0.833 0.756 0.869 down-06401d-89
 0 <- 0.05 0.175 0.619 0.000 0.28 0.177 0.595 0.838 0.05 0.228 0.833 0.756 0.869 down-06401d-89
 1 <- 0.40 0.168 0.952 0.000 0.43 0.206 0.976 0.988 0.18 0.233 0.952 0.963 0.831 down-06417d-90
 1 <- 0.40 0.168 0.952 0.000 0.43 0.206 0.976 0.988 0.18 0.233 0.952 0.963 0.831 down-06417d-90
 1 <- 0.40 0.168 0.952 0.000 0.43 0.206 0.976 0.988 0.18 0.233 0.952 0.963 0.831 down-06417d-90
 0 <- 0.40 0.168 0.952 0.000 0.43 0.206 0.976 0.988 0.18 0.233 0.952 0.963 0.831 down-06417d-90
 0 <- 0.08 0.247 0.667 0.719 0.37 0.184 0.905 0.850 0.15 0.216 0.929 0.931 0.925 down-06421d-90
 1 <- 0.08 0.247 0.667 0.719 0.37 0.184 0.905 0.850 0.15 0.216 0.929 0.931 0.925 down-06421d-90
 1 <- 0.08 0.247 0.667 0.719 0.37 0.184 0.905 0.850 0.15 0.216 0.929 0.931 0.925 down-06421d-90
 0 <- 0.08 0.247 0.667 0.719 0.37 0.184 0.905 0.850 0.15 0.216 0.929 0.931 0.925 down-06421d-90
 0 <- 0.08 0.210 0.643 0.000 0.32 0.191 0.976 0.931 0.25 0.204 0.952 0.988 0.000 down-06441d-91
 0 <- 0.08 0.210 0.643 0.000 0.32 0.191 0.976 0.931 0.25 0.204 0.952 0.988 0.000 down-06441d-91
 0 <- 0.08 0.210 0.643 0.000 0.32 0.191 0.976 0.931 0.25 0.204 0.952 0.988 0.000 down-06441d-91
 0 <- 0.08 0.210 0.643 0.000 0.32 0.191 0.976 0.931 0.25 0.204 0.952 0.988 0.000 down-06441d-91
 1 <- 0.06 0.214 0.571 0.000 0.46 0.185 0.929 0.769 0.14 0.234 0.881 0.994 0.000 down-06442d-91
 1 <- 0.06 0.214 0.571 0.000 0.46 0.185 0.929 0.769 0.14 0.234 0.881 0.994 0.000 down-06442d-91
 1 <- 0.06 0.214 0.571 0.000 0.46 0.185 0.929 0.769 0.14 0.234 0.881 0.994 0.000 down-06442d-91
 1 <- 0.06 0.214 0.571 0.000 0.46 0.185 0.929 0.769 0.14 0.234 0.881 0.994 0.000 down-06442d-91
 0 <- 0.08 0.297 0.929 0.000 0.28 0.181 0.952 0.969 0.48 0.149 0.952 0.356 0.675 down-06462d-92
 0 <- 0.08 0.297 0.929 0.000 0.28 0.181 0.952 0.969 0.48 0.149 0.952 0.356 0.675 down-06462d-92
 0 <- 0.08 0.297 0.929 0.000 0.28 0.181 0.952 0.969 0.48 0.149 0.952 0.356 0.675 down-06462d-92
 1 <- 0.08 0.297 0.929 0.000 0.28 0.181 0.952 0.969 0.48 0.149 0.952 0.356 0.675 down-06462d-92
 1 <- 0.05 0.197 0.881 0.000 0.28 0.223 0.833 0.956 0.11 0.260 0.929 0.963 0.912 down-06463d-92
 1 <- 0.05 0.197 0.881 0.000 0.28 0.223 0.833 0.956 0.11 0.260 0.929 0.963 0.912 down-06463d-92
 1 <- 0.05 0.197 0.881 0.000 0.28 0.223 0.833 0.956 0.11 0.260 0.929 0.963 0.912 down-06463d-92
 1 <- 0.05 0.197 0.881 0.000 0.28 0.223 0.833 0.956 0.11 0.260 0.929 0.963 0.912 down-06463d-92
word 13: five phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.05 0.219 0.214 0.000 0.34 0.145 0.643 0.650 0.18 0.194 0.929 0.787 0.969 five-01675t-4
 1 <- 0.05 0.219 0.214 0.000 0.34 0.145 0.643 0.650 0.18 0.194 0.929 0.787 0.969 five-01675t-4
 0 <- 0.05 0.219 0.214 0.000 0.34 0.145 0.643 0.650 0.18 0.194 0.929 0.787 0.969 five-01675t-4
 0 <- 0.05 0.219 0.214 0.000 0.34 0.145 0.643 0.650 0.18 0.194 0.929 0.787 0.969 five-01675t-4
 1 <- 0.18 0.191 0.905 0.844 0.32 0.190 0.952 0.963 0.42 0.162 0.976 0.988 0.975 five-01677t-5
 1 <- 0.18 0.191 0.905 0.844 0.32 0.190 0.952 0.963 0.42 0.162 0.976 0.988 0.975 five-01677t-5
 1 <- 0.18 0.191 0.905 0.844 0.32 0.190 0.952 0.963 0.42 0.162 0.976 0.988 0.975 five-01677t-5
 1 <- 0.18 0.191 0.905 0.844 0.32 0.190 0.952 0.963 0.42 0.162 0.976 0.988 0.975 five-01677t-5
 0 <- 0.20 0.170 0.810 0.000 0.35 0.156 0.905 0.762 0.35 0.149 0.810 0.894 0.769 five-01687t-5
 0 <- 0.20 0.170 0.810 0.000 0.35 0.156 0.905 0.762 0.35 0.149 0.810 0.894 0.769 five-01687t-5
 0 <- 0.20 0.170 0.810 0.000 0.35 0.156 0.905 0.762 0.35 0.149 0.810 0.894 0.769 five-01687t-5
 0 <- 0.20 0.170 0.810 0.000 0.35 0.156 0.905 0.762 0.35 0.149 0.810 0.894 0.769 five-01687t-5
 0 <- 0.23 0.165 0.095 0.856 0.38 0.165 0.976 0.406 0.32 0.166 0.738 0.938 0.000 five-01699t-5
 0 <- 0.23 0.165 0.095 0.856 0.38 0.165 0.976 0.406 0.32 0.166 0.738 0.938 0.000 five-01699t-5
 0 <- 0.23 0.165 0.095 0.856 0.38 0.165 0.976 0.406 0.32 0.166 0.738 0.938 0.000 five-01699t-5
 0 <- 0.23 0.165 0.095 0.856 0.38 0.165 0.976 0.406 0.32 0.166 0.738 0.938 0.000 five-01699t-5
 1 <- 0.18 0.176 0.071 0.000 0.38 0.180 0.976 0.575 0.20 0.195 0.833 0.988 0.000 five-01724t-5
 0 <- 0.18 0.176 0.071 0.000 0.38 0.180 0.976 0.575 0.20 0.195 0.833 0.988 0.000 five-01724t-5
 1 <- 0.18 0.176 0.071 0.000 0.38 0.180 0.976 0.575 0.20 0.195 0.833 0.988 0.000 five-01724t-5
 1 <- 0.18 0.176 0.071 0.000 0.38 0.180 0.976 0.575 0.20 0.195 0.833 0.988 0.000 five-01724t-5
 0 <- 0.08 0.204 0.905 0.000 0.37 0.178 0.952 0.894 0.48 0.154 0.976 0.938 0.963 five-06502d-61
 0 <- 0.08 0.204 0.905 0.000 0.37 0.178 0.952 0.894 0.48 0.154 0.976 0.938 0.963 five-06502d-61
 0 <- 0.08 0.204 0.905 0.000 0.37 0.178 0.952 0.894 0.48 0.154 0.976 0.938 0.963 five-06502d-61
 0 <- 0.08 0.204 0.905 0.000 0.37 0.178 0.952 0.894 0.48 0.154 0.976 0.938 0.963 five-06502d-61
 0 <- 0.08 0.204 0.905 0.000 0.37 0.178 0.952 0.894 0.48 0.154 0.976 0.938 0.963 five-06502d-61
 0 <- 0.29 0.174 0.929 0.694 0.26 0.181 0.976 0.975 0.17 0.189 0.857 0.919 0.994 five-06534d-71
 1 <- 0.29 0.174 0.929 0.694 0.26 0.181 0.976 0.975 0.17 0.189 0.857 0.919 0.994 five-06534d-71
 0 <- 0.29 0.174 0.929 0.694 0.26 0.181 0.976 0.975 0.17 0.189 0.857 0.919 0.994 five-06534d-71
 0 <- 0.29 0.174 0.929 0.694 0.26 0.181 0.976 0.975 0.17 0.189 0.857 0.919 0.994 five-06534d-71
 0 <- 0.26 0.167 0.952 0.831 0.43 0.152 0.881 0.963 0.11 0.159 0.310 0.950 0.000 five-06577d-78
 0 <- 0.26 0.167 0.952 0.831 0.43 0.152 0.881 0.963 0.11 0.159 0.310 0.950 0.000 five-06577d-78
 0 <- 0.26 0.167 0.952 0.831 0.43 0.152 0.881 0.963 0.11 0.159 0.310 0.950 0.000 five-06577d-78
 0 <- 0.26 0.167 0.952 0.831 0.43 0.152 0.881 0.963 0.11 0.159 0.310 0.950 0.000 five-06577d-78
 0 <- 0.20 0.166 0.929 0.756 0.37 0.169 0.976 0.963 0.29 0.192 0.929 0.887 1.000 five-06581d-79
 0 <- 0.20 0.166 0.929 0.756 0.37 0.169 0.976 0.963 0.29 0.192 0.929 0.887 1.000 five-06581d-79
 0 <- 0.20 0.166 0.929 0.756 0.37 0.169 0.976 0.963 0.29 0.192 0.929 0.887 1.000 five-06581d-79
 0 <- 0.20 0.166 0.929 0.756 0.37 0.169 0.976 0.963 0.29 0.192 0.929 0.887 1.000 five-06581d-79
 1 <- 0.05 0.205 0.857 0.794 0.20 0.180 0.952 0.988 0.40 0.156 0.905 0.688 0.000 five-06583d-79
 0 <- 0.05 0.205 0.857 0.794 0.20 0.180 0.952 0.988 0.40 0.156 0.905 0.688 0.000 five-06583d-79
 0 <- 0.05 0.205 0.857 0.794 0.20 0.180 0.952 0.988 0.40 0.156 0.905 0.688 0.000 five-06583d-79
 0 <- 0.05 0.205 0.857 0.794 0.20 0.180 0.952 0.988 0.40 0.156 0.905 0.688 0.000 five-06583d-79
 0 <- 0.22 0.179 0.905 0.000 0.43 0.174 0.976 0.463 0.28 0.184 0.952 0.994 0.769 five-06596d-80
 1 <- 0.22 0.179 0.905 0.000 0.43 0.174 0.976 0.463 0.28 0.184 0.952 0.994 0.769 five-06596d-80
 0 <- 0.22 0.179 0.905 0.000 0.43 0.174 0.976 0.463 0.28 0.184 0.952 0.994 0.769 five-06596d-80
 1 <- 0.22 0.179 0.905 0.000 0.43 0.174 0.976 0.463 0.28 0.184 0.952 0.994 0.769 five-06596d-80
 0 <- 0.12 0.172 0.167 0.475 0.05 0.192 1.000 0.000 0.05 0.194 0.524 0.000 0.000 five-06615d-82
 0 <- 0.12 0.172 0.167 0.475 0.05 0.192 1.000 0.000 0.05 0.194 0.524 0.000 0.000 five-06615d-82
 0 <- 0.12 0.172 0.167 0.475 0.05 0.192 1.000 0.000 0.05 0.194 0.524 0.000 0.000 five-06615d-82
 0 <- 0.12 0.172 0.167 0.475 0.05 0.192 1.000 0.000 0.05 0.194 0.524 0.000 0.000 five-06615d-82
 1 <- 0.05 0.210 0.286 0.706 0.26 0.168 0.976 0.869 0.45 0.153 0.905 0.844 0.000 five-06622d-83
 0 <- 0.05 0.210 0.286 0.706 0.26 0.168 0.976 0.869 0.45 0.153 0.905 0.844 0.000 five-06622d-83
 1 <- 0.05 0.210 0.286 0.706 0.26 0.168 0.976 0.869 0.45 0.153 0.905 0.844 0.000 five-06622d-83
 1 <- 0.05 0.210 0.286 0.706 0.26 0.168 0.976 0.869 0.45 0.153 0.905 0.844 0.000 five-06622d-83
 1 <- 0.05 0.202 0.643 0.713 0.05 0.187 1.000 0.000 0.20 0.203 0.881 0.000 0.981 five-06646d-84
 0 <- 0.05 0.202 0.643 0.713 0.05 0.187 1.000 0.000 0.20 0.203 0.881 0.000 0.981 five-06646d-84
 1 <- 0.05 0.202 0.643 0.713 0.05 0.187 1.000 0.000 0.20 0.203 0.881 0.000 0.981 five-06646d-84
 1 <- 0.05 0.202 0.643 0.713 0.05 0.187 1.000 0.000 0.20 0.203 0.881 0.000 0.981 five-06646d-84
 0 <- 0.37 0.155 0.810 0.000 0.28 0.165 0.905 0.875 0.29 0.160 0.857 0.769 0.000 five-06651d-85
 0 <- 0.37 0.155 0.810 0.000 0.28 0.165 0.905 0.875 0.29 0.160 0.857 0.769 0.000 five-06651d-85
 0 <- 0.37 0.155 0.810 0.000 0.28 0.165 0.905 0.875 0.29 0.160 0.857 0.769 0.000 five-06651d-85
 0 <- 0.37 0.155 0.810 0.000 0.28 0.165 0.905 0.875 0.29 0.160 0.857 0.769 0.000 five-06651d-85
 0 <- 0.20 0.186 0.952 0.000 0.34 0.169 0.881 0.731 0.23 0.178 0.786 0.856 0.000 five-06653d-85
 0 <- 0.20 0.186 0.952 0.000 0.34 0.169 0.881 0.731 0.23 0.178 0.786 0.856 0.000 five-06653d-85
 0 <- 0.20 0.186 0.952 0.000 0.34 0.169 0.881 0.731 0.23 0.178 0.786 0.856 0.000 five-06653d-85
 0 <- 0.20 0.186 0.952 0.000 0.34 0.169 0.881 0.731 0.23 0.178 0.786 0.856 0.000 five-06653d-85
 1 <- 0.05 0.193 0.429 0.000 0.32 0.192 0.976 0.806 0.23 0.210 0.976 0.994 0.994 five-06690d-86
 1 <- 0.05 0.193 0.429 0.000 0.32 0.192 0.976 0.806 0.23 0.210 0.976 0.994 0.994 five-06690d-86
 1 <- 0.05 0.193 0.429 0.000 0.32 0.192 0.976 0.806 0.23 0.210 0.976 0.994 0.994 five-06690d-86
 1 <- 0.05 0.193 0.429 0.000 0.32 0.192 0.976 0.806 0.23 0.210 0.976 0.994 0.994 five-06690d-86
 1 <- 0.14 0.180 0.452 0.544 0.15 0.167 0.571 1.000 0.26 0.175 0.929 0.950 0.963 five-06696d-86
 0 <- 0.14 0.180 0.452 0.544 0.15 0.167 0.571 1.000 0.26 0.175 0.929 0.950 0.963 five-06696d-86
 0 <- 0.14 0.180 0.452 0.544 0.15 0.167 0.571 1.000 0.26 0.175 0.929 0.950 0.963 five-06696d-86
 0 <- 0.14 0.180 0.452 0.544 0.15 0.167 0.571 1.000 0.26 0.175 0.929 0.950 0.963 five-06696d-86
 0 <- 0.05 0.199 0.524 0.681 0.12 0.178 0.690 0.906 0.06 0.277 0.976 0.988 1.000 five-06730d-87
 0 <- 0.05 0.199 0.524 0.681 0.12 0.178 0.690 0.906 0.06 0.277 0.976 0.988 1.000 five-06730d-87
 1 <- 0.05 0.199 0.524 0.681 0.12 0.178 0.690 0.906 0.06 0.277 0.976 0.988 1.000 five-06730d-87
 0 <- 0.05 0.199 0.524 0.681 0.12 0.178 0.690 0.906 0.06 0.277 0.976 0.988 1.000 five-06730d-87
 0 <- 0.09 0.229 0.476 0.000 0.42 0.153 0.929 0.725 0.06 0.192 0.762 0.931 0.000 five-06737d-88
 0 <- 0.09 0.229 0.476 0.000 0.42 0.153 0.929 0.725 0.06 0.192 0.762 0.931 0.000 five-06737d-88
 0 <- 0.09 0.229 0.476 0.000 0.42 0.153 0.929 0.725 0.06 0.192 0.762 0.931 0.000 five-06737d-88
 0 <- 0.09 0.229 0.476 0.000 0.42 0.153 0.929 0.725 0.06 0.192 0.762 0.931 0.000 five-06737d-88
 0 <- 0.14 0.191 0.905 0.806 0.05 0.176 0.405 1.000 0.05 0.178 0.881 0.000 0.950 five-06827d-89
 1 <- 0.14 0.191 0.905 0.806 0.05 0.176 0.405 1.000 0.05 0.178 0.881 0.000 0.950 five-06827d-89
 0 <- 0.14 0.191 0.905 0.806 0.05 0.176 0.405 1.000 0.05 0.178 0.881 0.000 0.950 five-06827d-89
 1 <- 0.14 0.191 0.905 0.806 0.05 0.176 0.405 1.000 0.05 0.178 0.881 0.000 0.950 five-06827d-89
 0 <- 0.08 0.174 0.643 0.669 0.43 0.152 0.738 0.869 0.08 0.198 0.190 0.881 0.963 five-06837d-89
 1 <- 0.08 0.174 0.643 0.669 0.43 0.152 0.738 0.869 0.08 0.198 0.190 0.881 0.963 five-06837d-89
 0 <- 0.08 0.174 0.643 0.669 0.43 0.152 0.738 0.869 0.08 0.198 0.190 0.881 0.963 five-06837d-89
 0 <- 0.08 0.174 0.643 0.669 0.43 0.152 0.738 0.869 0.08 0.198 0.190 0.881 0.963 five-06837d-89
 0 <- 0.20 0.196 0.905 0.631 0.26 0.173 0.857 0.875 0.42 0.146 0.881 0.963 0.838 five-06866d-90
 0 <- 0.20 0.196 0.905 0.631 0.26 0.173 0.857 0.875 0.42 0.146 0.881 0.963 0.838 five-06866d-90
 1 <- 0.20 0.196 0.905 0.631 0.26 0.173 0.857 0.875 0.42 0.146 0.881 0.963 0.838 five-06866d-90
 0 <- 0.20 0.196 0.905 0.631 0.26 0.173 0.857 0.875 0.42 0.146 0.881 0.963 0.838 five-06866d-90
 0 <- 0.31 0.166 0.952 0.887 0.37 0.164 0.976 0.975 0.20 0.189 0.929 0.887 0.981 five-06904d-91
 0 <- 0.31 0.166 0.952 0.887 0.37 0.164 0.976 0.975 0.20 0.189 0.929 0.887 0.981 five-06904d-91
 0 <- 0.31 0.166 0.952 0.887 0.37 0.164 0.976 0.975 0.20 0.189 0.929 0.887 0.981 five-06904d-91
 1 <- 0.31 0.166 0.952 0.887 0.37 0.164 0.976 0.975 0.20 0.189 0.929 0.887 0.981 five-06904d-91
 0 <- 0.18 0.185 0.262 0.631 0.42 0.177 0.952 0.988 0.08 0.208 0.667 0.869 0.912 five-06917d-91
 0 <- 0.18 0.185 0.262 0.631 0.42 0.177 0.952 0.988 0.08 0.208 0.667 0.869 0.912 five-06917d-91
 0 <- 0.18 0.185 0.262 0.631 0.42 0.177 0.952 0.988 0.08 0.208 0.667 0.869 0.912 five-06917d-91
 0 <- 0.18 0.185 0.262 0.631 0.42 0.177 0.952 0.988 0.08 0.208 0.667 0.869 0.912 five-06917d-91
 0 <- 0.05 0.201 0.238 0.681 0.11 0.201 0.762 0.994 0.05 0.194 0.786 1.000 0.000 five-06920d-91
 1 <- 0.05 0.201 0.238 0.681 0.11 0.201 0.762 0.994 0.05 0.194 0.786 1.000 0.000 five-06920d-91
 0 <- 0.05 0.201 0.238 0.681 0.11 0.201 0.762 0.994 0.05 0.194 0.786 1.000 0.000 five-06920d-91
 0 <- 0.05 0.201 0.238 0.681 0.11 0.201 0.762 0.994 0.05 0.194 0.786 1.000 0.000 five-06920d-91
 0 <- 0.12 0.215 0.310 0.631 0.45 0.155 0.976 0.519 0.25 0.160 0.643 0.919 0.594 five-06932d-92
 1 <- 0.12 0.215 0.310 0.631 0.45 0.155 0.976 0.519 0.25 0.160 0.643 0.919 0.594 five-06932d-92
 1 <- 0.12 0.215 0.310 0.631 0.45 0.155 0.976 0.519 0.25 0.160 0.643 0.919 0.594 five-06932d-92
 1 <- 0.12 0.215 0.310 0.631 0.45 0.155 0.976 0.519 0.25 0.160 0.643 0.919 0.594 five-06932d-92
 1 <- 0.09 0.181 0.571 0.969 0.45 0.168 0.976 0.925 0.11 0.191 0.690 0.956 0.881 five-06974d-93
 1 <- 0.09 0.181 0.571 0.969 0.45 0.168 0.976 0.925 0.11 0.191 0.690 0.956 0.881 five-06974d-93
 1 <- 0.09 0.181 0.571 0.969 0.45 0.168 0.976 0.925 0.11 0.191 0.690 0.956 0.881 five-06974d-93
 1 <- 0.09 0.181 0.571 0.969 0.45 0.168 0.976 0.925 0.11 0.191 0.690 0.956 0.881 five-06974d-93
 0 <- 0.23 0.170 0.833 0.000 0.42 0.147 0.929 0.938 0.09 0.198 0.500 0.750 0.000 five-06988d-94
 0 <- 0.23 0.170 0.833 0.000 0.42 0.147 0.929 0.938 0.09 0.198 0.500 0.750 0.000 five-06988d-94
 0 <- 0.23 0.170 0.833 0.000 0.42 0.147 0.929 0.938 0.09 0.198 0.500 0.750 0.000 five-06988d-94
 0 <- 0.23 0.170 0.833 0.000 0.42 0.147 0.929 0.938 0.09 0.198 0.500 0.750 0.000 five-06988d-94
 0 <- 0.20 0.177 0.976 0.794 0.28 0.153 0.786 0.981 0.12 0.188 0.833 0.825 0.000 five-07000d-96
 1 <- 0.20 0.177 0.976 0.794 0.28 0.153 0.786 0.981 0.12 0.188 0.833 0.825 0.000 five-07000d-96
 0 <- 0.20 0.177 0.976 0.794 0.28 0.153 0.786 0.981 0.12 0.188 0.833 0.825 0.000 five-07000d-96
 0 <- 0.20 0.177 0.976 0.794 0.28 0.153 0.786 0.981 0.12 0.188 0.833 0.825 0.000 five-07000d-96
word 14: for phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.20 0.168 0.952 0.000 0.25 0.165 0.952 0.969 0.28 0.163 0.762 0.988 0.544 for-01757t-6
 0 <- 0.20 0.168 0.952 0.000 0.25 0.165 0.952 0.969 0.28 0.163 0.762 0.988 0.544 for-01757t-6
 1 <- 0.20 0.168 0.952 0.000 0.25 0.165 0.952 0.969 0.28 0.163 0.762 0.988 0.544 for-01757t-6
 1 <- 0.20 0.168 0.952 0.000 0.25 0.165 0.952 0.969 0.28 0.163 0.762 0.988 0.544 for-01757t-6
 1 <- 0.11 0.192 0.976 0.981 0.34 0.152 0.929 0.613 0.14 0.193 0.500 0.819 0.000 for-01762t-6
 1 <- 0.11 0.192 0.976 0.981 0.34 0.152 0.929 0.613 0.14 0.193 0.500 0.819 0.000 for-01762t-6
 1 <- 0.11 0.192 0.976 0.981 0.34 0.152 0.929 0.613 0.14 0.193 0.500 0.819 0.000 for-01762t-6
 1 <- 0.11 0.192 0.976 0.981 0.34 0.152 0.929 0.613 0.14 0.193 0.500 0.819 0.000 for-01762t-6
 1 <- 0.11 0.192 0.976 0.981 0.34 0.152 0.929 0.613 0.14 0.193 0.500 0.819 0.000 for-01762t-6
 0 <- 0.29 0.182 0.929 0.906 0.20 0.155 0.881 0.863 0.43 0.146 0.667 0.713 0.562 for-01805t-5
 0 <- 0.29 0.182 0.929 0.906 0.20 0.155 0.881 0.863 0.43 0.146 0.667 0.713 0.562 for-01805t-5
 1 <- 0.29 0.182 0.929 0.906 0.20 0.155 0.881 0.863 0.43 0.146 0.667 0.713 0.562 for-01805t-5
 1 <- 0.29 0.182 0.929 0.906 0.20 0.155 0.881 0.863 0.43 0.146 0.667 0.713 0.562 for-01805t-5
 1 <- 0.05 0.169 0.690 0.881 0.05 0.188 0.595 0.894 0.18 0.191 0.905 0.794 0.000 for-07078d-78
 0 <- 0.05 0.169 0.690 0.881 0.05 0.188 0.595 0.894 0.18 0.191 0.905 0.794 0.000 for-07078d-78
 0 <- 0.05 0.169 0.690 0.881 0.05 0.188 0.595 0.894 0.18 0.191 0.905 0.794 0.000 for-07078d-78
 0 <- 0.05 0.169 0.690 0.881 0.05 0.188 0.595 0.894 0.18 0.191 0.905 0.794 0.000 for-07078d-78
 0 <- 0.06 0.188 0.690 0.781 0.05 0.186 0.262 0.756 0.18 0.191 0.952 0.669 0.963 for-07079d-78
 0 <- 0.06 0.188 0.690 0.781 0.05 0.186 0.262 0.756 0.18 0.191 0.952 0.669 0.963 for-07079d-78
 0 <- 0.06 0.188 0.690 0.781 0.05 0.186 0.262 0.756 0.18 0.191 0.952 0.669 0.963 for-07079d-78
 0 <- 0.06 0.188 0.690 0.781 0.05 0.186 0.262 0.756 0.18 0.191 0.952 0.669 0.963 for-07079d-78
 1 <- 0.14 0.180 0.500 0.575 0.05 0.187 0.357 0.569 0.05 0.205 0.405 0.000 0.000 for-07082d-78
 0 <- 0.14 0.180 0.500 0.575 0.05 0.187 0.357 0.569 0.05 0.205 0.405 0.000 0.000 for-07082d-78
 1 <- 0.14 0.180 0.500 0.575 0.05 0.187 0.357 0.569 0.05 0.205 0.405 0.000 0.000 for-07082d-78
 1 <- 0.14 0.180 0.500 0.575 0.05 0.187 0.357 0.569 0.05 0.205 0.405 0.000 0.000 for-07082d-78
 1 <- 0.34 0.165 0.976 0.000 0.23 0.163 0.976 1.000 0.05 0.201 0.500 0.975 0.512 for-07086d-79
 1 <- 0.34 0.165 0.976 0.000 0.23 0.163 0.976 1.000 0.05 0.201 0.500 0.975 0.512 for-07086d-79
 0 <- 0.34 0.165 0.976 0.000 0.23 0.163 0.976 1.000 0.05 0.201 0.500 0.975 0.512 for-07086d-79
 0 <- 0.34 0.165 0.976 0.000 0.23 0.163 0.976 1.000 0.05 0.201 0.500 0.975 0.512 for-07086d-79
 1 <- 0.05 0.203 0.929 0.762 0.06 0.201 0.310 0.919 0.20 0.172 0.595 0.637 0.800 for-07117d-81
 0 <- 0.05 0.203 0.929 0.762 0.06 0.201 0.310 0.919 0.20 0.172 0.595 0.637 0.800 for-07117d-81
 1 <- 0.05 0.203 0.929 0.762 0.06 0.201 0.310 0.919 0.20 0.172 0.595 0.637 0.800 for-07117d-81
 0 <- 0.05 0.203 0.929 0.762 0.06 0.201 0.310 0.919 0.20 0.172 0.595 0.637 0.800 for-07117d-81
 1 <- 0.09 0.266 0.976 0.000 0.23 0.150 0.714 0.988 0.23 0.179 0.929 0.844 0.931 for-07128d-81
 0 <- 0.09 0.266 0.976 0.000 0.23 0.150 0.714 0.988 0.23 0.179 0.929 0.844 0.931 for-07128d-81
 1 <- 0.09 0.266 0.976 0.000 0.23 0.150 0.714 0.988 0.23 0.179 0.929 0.844 0.931 for-07128d-81
 0 <- 0.09 0.266 0.976 0.000 0.23 0.150 0.714 0.988 0.23 0.179 0.929 0.844 0.931 for-07128d-81
 0 <- 0.18 0.198 0.976 0.000 0.22 0.175 0.976 1.000 0.08 0.210 0.762 0.944 0.531 for-07133d-82
 1 <- 0.18 0.198 0.976 0.000 0.22 0.175 0.976 1.000 0.08 0.210 0.762 0.944 0.531 for-07133d-82
 1 <- 0.18 0.198 0.976 0.000 0.22 0.175 0.976 1.000 0.08 0.210 0.762 0.944 0.531 for-07133d-82
 0 <- 0.18 0.198 0.976 0.000 0.22 0.175 0.976 1.000 0.08 0.210 0.762 0.944 0.531 for-07133d-82
 0 <- 0.28 0.207 0.976 0.000 0.35 0.191 0.857 0.944 0.11 0.192 0.643 0.925 0.600 for-07136d-82
 0 <- 0.28 0.207 0.976 0.000 0.35 0.191 0.857 0.944 0.11 0.192 0.643 0.925 0.600 for-07136d-82
 1 <- 0.28 0.207 0.976 0.000 0.35 0.191 0.857 0.944 0.11 0.192 0.643 0.925 0.600 for-07136d-82
 0 <- 0.28 0.207 0.976 0.000 0.35 0.191 0.857 0.944 0.11 0.192 0.643 0.925 0.600 for-07136d-82
 0 <- 0.28 0.207 0.976 0.000 0.35 0.191 0.857 0.944 0.11 0.192 0.643 0.925 0.600 for-07136d-82
 0 <- 0.26 0.171 0.929 0.644 0.42 0.158 0.929 0.775 0.11 0.207 0.714 0.956 0.000 for-07167d-84
 1 <- 0.26 0.171 0.929 0.644 0.42 0.158 0.929 0.775 0.11 0.207 0.714 0.956 0.000 for-07167d-84
 1 <- 0.26 0.171 0.929 0.644 0.42 0.158 0.929 0.775 0.11 0.207 0.714 0.956 0.000 for-07167d-84
 1 <- 0.26 0.171 0.929 0.644 0.42 0.158 0.929 0.775 0.11 0.207 0.714 0.956 0.000 for-07167d-84
 1 <- 0.17 0.201 0.738 0.619 0.42 0.137 0.905 0.163 0.11 0.206 0.714 0.875 0.000 for-07171d-84
 1 <- 0.17 0.201 0.738 0.619 0.42 0.137 0.905 0.163 0.11 0.206 0.714 0.875 0.000 for-07171d-84
 1 <- 0.17 0.201 0.738 0.619 0.42 0.137 0.905 0.163 0.11 0.206 0.714 0.875 0.000 for-07171d-84
 0 <- 0.17 0.201 0.738 0.619 0.42 0.137 0.905 0.163 0.11 0.206 0.714 0.875 0.000 for-07171d-84
 1 <- 0.14 0.214 0.976 0.856 0.15 0.224 0.881 0.994 0.32 0.157 0.762 0.825 0.594 for-07173d-84
 0 <- 0.14 0.214 0.976 0.856 0.15 0.224 0.881 0.994 0.32 0.157 0.762 0.825 0.594 for-07173d-84
 0 <- 0.14 0.214 0.976 0.856 0.15 0.224 0.881 0.994 0.32 0.157 0.762 0.825 0.594 for-07173d-84
 0 <- 0.14 0.214 0.976 0.856 0.15 0.224 0.881 0.994 0.32 0.157 0.762 0.825 0.594 for-07173d-84
 0 <- 0.08 0.220 0.524 0.744 0.20 0.202 0.905 0.450 0.23 0.172 0.452 0.850 0.394 for-07193d-85
 1 <- 0.08 0.220 0.524 0.744 0.20 0.202 0.905 0.450 0.23 0.172 0.452 0.850 0.394 for-07193d-85
 0 <- 0.08 0.220 0.524 0.744 0.20 0.202 0.905 0.450 0.23 0.172 0.452 0.850 0.394 for-07193d-85
 1 <- 0.08 0.220 0.524 0.744 0.20 0.202 0.905 0.450 0.23 0.172 0.452 0.850 0.394 for-07193d-85
 1 <- 0.09 0.212 0.881 0.812 0.46 0.165 0.619 0.831 0.06 0.248 0.690 0.512 0.000 for-07203d-85
 1 <- 0.09 0.212 0.881 0.812 0.46 0.165 0.619 0.831 0.06 0.248 0.690 0.512 0.000 for-07203d-85
 1 <- 0.09 0.212 0.881 0.812 0.46 0.165 0.619 0.831 0.06 0.248 0.690 0.512 0.000 for-07203d-85
 1 <- 0.09 0.212 0.881 0.812 0.46 0.165 0.619 0.831 0.06 0.248 0.690 0.512 0.000 for-07203d-85
 1 <- 0.37 0.172 0.952 0.869 0.22 0.167 0.976 0.944 0.14 0.192 0.643 0.744 0.000 for-07212d-85
 0 <- 0.37 0.172 0.952 0.869 0.22 0.167 0.976 0.944 0.14 0.192 0.643 0.744 0.000 for-07212d-85
 0 <- 0.37 0.172 0.952 0.869 0.22 0.167 0.976 0.944 0.14 0.192 0.643 0.744 0.000 for-07212d-85
 0 <- 0.37 0.172 0.952 0.869 0.22 0.167 0.976 0.944 0.14 0.192 0.643 0.744 0.000 for-07212d-85
 0 <-  for-07236d-86
 0 <-  for-07236d-86
 0 <-  for-07236d-86
 0 <-  for-07236d-86
 1 <- 0.22 0.159 0.857 0.000 0.17 0.159 0.167 0.000 0.05 0.206 0.429 0.656 0.494 for-07238d-86
 0 <- 0.22 0.159 0.857 0.000 0.17 0.159 0.167 0.000 0.05 0.206 0.429 0.656 0.494 for-07238d-86
 1 <- 0.22 0.159 0.857 0.000 0.17 0.159 0.167 0.000 0.05 0.206 0.429 0.656 0.494 for-07238d-86
 1 <- 0.22 0.159 0.857 0.000 0.17 0.159 0.167 0.000 0.05 0.206 0.429 0.656 0.494 for-07238d-86
 1 <- 0.08 0.209 0.929 0.000 0.34 0.159 0.952 0.988 0.17 0.184 0.357 0.931 0.375 for-07248d-86
 1 <- 0.08 0.209 0.929 0.000 0.34 0.159 0.952 0.988 0.17 0.184 0.357 0.931 0.375 for-07248d-86
 1 <- 0.08 0.209 0.929 0.000 0.34 0.159 0.952 0.988 0.17 0.184 0.357 0.931 0.375 for-07248d-86
 1 <- 0.08 0.209 0.929 0.000 0.34 0.159 0.952 0.988 0.17 0.184 0.357 0.931 0.375 for-07248d-86
 0 <- 0.26 0.192 0.976 0.956 0.11 0.186 0.976 0.988 0.05 0.210 0.524 0.863 0.606 for-07264d-86
 0 <- 0.26 0.192 0.976 0.956 0.11 0.186 0.976 0.988 0.05 0.210 0.524 0.863 0.606 for-07264d-86
 0 <- 0.26 0.192 0.976 0.956 0.11 0.186 0.976 0.988 0.05 0.210 0.524 0.863 0.606 for-07264d-86
 0 <- 0.26 0.192 0.976 0.956 0.11 0.186 0.976 0.988 0.05 0.210 0.524 0.863 0.606 for-07264d-86
 1 <- 0.20 0.206 0.762 0.794 0.05 0.172 1.000 0.000 0.18 0.155 0.476 0.000 0.519 for-07270d-87
 0 <- 0.20 0.206 0.762 0.794 0.05 0.172 1.000 0.000 0.18 0.155 0.476 0.000 0.519 for-07270d-87
 1 <- 0.20 0.206 0.762 0.794 0.05 0.172 1.000 0.000 0.18 0.155 0.476 0.000 0.519 for-07270d-87
 0 <- 0.20 0.206 0.762 0.794 0.05 0.172 1.000 0.000 0.18 0.155 0.476 0.000 0.519 for-07270d-87
 0 <- 0.05 0.181 1.000 0.000 0.08 0.180 0.952 0.000 0.18 0.185 0.548 0.912 0.594 for-07329d-88
 0 <- 0.05 0.181 1.000 0.000 0.08 0.180 0.952 0.000 0.18 0.185 0.548 0.912 0.594 for-07329d-88
 0 <- 0.05 0.181 1.000 0.000 0.08 0.180 0.952 0.000 0.18 0.185 0.548 0.912 0.594 for-07329d-88
 0 <- 0.05 0.181 1.000 0.000 0.08 0.180 0.952 0.000 0.18 0.185 0.548 0.912 0.594 for-07329d-88
 0 <- 0.06 0.184 0.429 0.000 0.12 0.172 0.238 0.706 0.29 0.160 0.976 0.706 0.975 for-07347d-88
 0 <- 0.06 0.184 0.429 0.000 0.12 0.172 0.238 0.706 0.29 0.160 0.976 0.706 0.975 for-07347d-88
 0 <- 0.06 0.184 0.429 0.000 0.12 0.172 0.238 0.706 0.29 0.160 0.976 0.706 0.975 for-07347d-88
 0 <- 0.06 0.184 0.429 0.000 0.12 0.172 0.238 0.706 0.29 0.160 0.976 0.706 0.975 for-07347d-88
 1 <- 0.09 0.216 0.881 0.000 0.28 0.152 0.857 0.944 0.31 0.157 0.810 0.831 0.588 for-07354d-88
 1 <- 0.09 0.216 0.881 0.000 0.28 0.152 0.857 0.944 0.31 0.157 0.810 0.831 0.588 for-07354d-88
 1 <- 0.09 0.216 0.881 0.000 0.28 0.152 0.857 0.944 0.31 0.157 0.810 0.831 0.588 for-07354d-88
 1 <- 0.09 0.216 0.881 0.000 0.28 0.152 0.857 0.944 0.31 0.157 0.810 0.831 0.588 for-07354d-88
 1 <- 0.23 0.198 0.976 0.944 0.25 0.163 0.976 0.981 0.23 0.186 0.976 0.850 0.706 for-07374d-89
 1 <- 0.23 0.198 0.976 0.944 0.25 0.163 0.976 0.981 0.23 0.186 0.976 0.850 0.706 for-07374d-89
 1 <- 0.23 0.198 0.976 0.944 0.25 0.163 0.976 0.981 0.23 0.186 0.976 0.850 0.706 for-07374d-89
 1 <- 0.23 0.198 0.976 0.944 0.25 0.163 0.976 0.981 0.23 0.186 0.976 0.850 0.706 for-07374d-89
 0 <- 0.26 0.186 0.952 0.881 0.20 0.165 0.905 0.794 0.25 0.179 0.857 0.781 0.950 for-07387d-89
 0 <- 0.26 0.186 0.952 0.881 0.20 0.165 0.905 0.794 0.25 0.179 0.857 0.781 0.950 for-07387d-89
 1 <- 0.26 0.186 0.952 0.881 0.20 0.165 0.905 0.794 0.25 0.179 0.857 0.781 0.950 for-07387d-89
 0 <- 0.26 0.186 0.952 0.881 0.20 0.165 0.905 0.794 0.25 0.179 0.857 0.781 0.950 for-07387d-89
 1 <- 0.38 0.171 0.976 0.912 0.14 0.190 0.952 1.000 0.06 0.193 0.333 0.487 0.525 for-07406d-89
 0 <- 0.38 0.171 0.976 0.912 0.14 0.190 0.952 1.000 0.06 0.193 0.333 0.487 0.525 for-07406d-89
 1 <- 0.38 0.171 0.976 0.912 0.14 0.190 0.952 1.000 0.06 0.193 0.333 0.487 0.525 for-07406d-89
 1 <- 0.38 0.171 0.976 0.912 0.14 0.190 0.952 1.000 0.06 0.193 0.333 0.487 0.525 for-07406d-89
 0 <- 0.29 0.220 0.976 0.669 0.32 0.151 0.952 0.975 0.09 0.256 0.905 0.975 0.787 for-07477d-92
 1 <- 0.29 0.220 0.976 0.669 0.32 0.151 0.952 0.975 0.09 0.256 0.905 0.975 0.787 for-07477d-92
 0 <- 0.29 0.220 0.976 0.669 0.32 0.151 0.952 0.975 0.09 0.256 0.905 0.975 0.787 for-07477d-92
 1 <- 0.29 0.220 0.976 0.669 0.32 0.151 0.952 0.975 0.09 0.256 0.905 0.975 0.787 for-07477d-92
 1 <- 0.29 0.179 0.976 0.000 0.14 0.177 0.690 0.000 0.22 0.171 0.143 0.500 0.469 for-07488d-93
 0 <- 0.29 0.179 0.976 0.000 0.14 0.177 0.690 0.000 0.22 0.171 0.143 0.500 0.469 for-07488d-93
 1 <- 0.29 0.179 0.976 0.000 0.14 0.177 0.690 0.000 0.22 0.171 0.143 0.500 0.469 for-07488d-93
 1 <- 0.29 0.179 0.976 0.000 0.14 0.177 0.690 0.000 0.22 0.171 0.143 0.500 0.469 for-07488d-93
word 15: from phonemes: 4 featuresPer: 4 plus: 1
 0 <- 0.57 0.142 1.000 0.000 0.06 0.174 0.714 0.956 0.26 0.167 0.857 0.794 0.18 0.188 0.952 0.906 0.981 from-01821t-5
 0 <- 0.57 0.142 1.000 0.000 0.06 0.174 0.714 0.956 0.26 0.167 0.857 0.794 0.18 0.188 0.952 0.906 0.981 from-01821t-5
 1 <- 0.57 0.142 1.000 0.000 0.06 0.174 0.714 0.956 0.26 0.167 0.857 0.794 0.18 0.188 0.952 0.906 0.981 from-01821t-5
 0 <- 0.57 0.142 1.000 0.000 0.06 0.174 0.714 0.956 0.26 0.167 0.857 0.794 0.18 0.188 0.952 0.906 0.981 from-01821t-5
 1 <- 0.06 0.203 0.905 0.756 0.06 0.207 0.381 0.975 0.34 0.143 0.786 0.600 0.23 0.186 0.976 0.750 0.000 from-01823t-4
 0 <- 0.06 0.203 0.905 0.756 0.06 0.207 0.381 0.975 0.34 0.143 0.786 0.600 0.23 0.186 0.976 0.750 0.000 from-01823t-4
 0 <- 0.06 0.203 0.905 0.756 0.06 0.207 0.381 0.975 0.34 0.143 0.786 0.600 0.23 0.186 0.976 0.750 0.000 from-01823t-4
 0 <- 0.06 0.203 0.905 0.756 0.06 0.207 0.381 0.975 0.34 0.143 0.786 0.600 0.23 0.186 0.976 0.750 0.000 from-01823t-4
 1 <- 0.29 0.167 0.762 0.000 0.18 0.165 0.833 0.975 0.11 0.223 0.857 0.856 0.22 0.201 0.738 0.975 0.000 from-01826t-5
 0 <- 0.29 0.167 0.762 0.000 0.18 0.165 0.833 0.975 0.11 0.223 0.857 0.856 0.22 0.201 0.738 0.975 0.000 from-01826t-5
 0 <- 0.29 0.167 0.762 0.000 0.18 0.165 0.833 0.975 0.11 0.223 0.857 0.856 0.22 0.201 0.738 0.975 0.000 from-01826t-5
 1 <- 0.29 0.167 0.762 0.000 0.18 0.165 0.833 0.975 0.11 0.223 0.857 0.856 0.22 0.201 0.738 0.975 0.000 from-01826t-5
 1 <- 0.11 0.199 0.833 0.981 0.09 0.268 0.976 1.000 0.18 0.184 0.857 0.781 0.12 0.245 0.952 0.919 0.681 from-01837t-5
 0 <- 0.11 0.199 0.833 0.981 0.09 0.268 0.976 1.000 0.18 0.184 0.857 0.781 0.12 0.245 0.952 0.919 0.681 from-01837t-5
 1 <- 0.11 0.199 0.833 0.981 0.09 0.268 0.976 1.000 0.18 0.184 0.857 0.781 0.12 0.245 0.952 0.919 0.681 from-01837t-5
 1 <- 0.11 0.199 0.833 0.981 0.09 0.268 0.976 1.000 0.18 0.184 0.857 0.781 0.12 0.245 0.952 0.919 0.681 from-01837t-5
 1 <- 0.09 0.205 0.929 0.794 0.05 0.188 0.071 0.000 0.32 0.145 0.690 0.544 0.23 0.189 0.667 0.694 0.806 from-07511d-62
 0 <- 0.09 0.205 0.929 0.794 0.05 0.188 0.071 0.000 0.32 0.145 0.690 0.544 0.23 0.189 0.667 0.694 0.806 from-07511d-62
 0 <- 0.09 0.205 0.929 0.794 0.05 0.188 0.071 0.000 0.32 0.145 0.690 0.544 0.23 0.189 0.667 0.694 0.806 from-07511d-62
 0 <- 0.09 0.205 0.929 0.794 0.05 0.188 0.071 0.000 0.32 0.145 0.690 0.544 0.23 0.189 0.667 0.694 0.806 from-07511d-62
 0 <- 0.14 0.252 0.976 0.994 0.08 0.207 0.524 1.000 0.25 0.148 0.833 0.500 0.45 0.177 0.929 0.925 0.931 from-07516d-62
 0 <- 0.14 0.252 0.976 0.994 0.08 0.207 0.524 1.000 0.25 0.148 0.833 0.500 0.45 0.177 0.929 0.925 0.931 from-07516d-62
 1 <- 0.14 0.252 0.976 0.994 0.08 0.207 0.524 1.000 0.25 0.148 0.833 0.500 0.45 0.177 0.929 0.925 0.931 from-07516d-62
 1 <- 0.14 0.252 0.976 0.994 0.08 0.207 0.524 1.000 0.25 0.148 0.833 0.500 0.45 0.177 0.929 0.925 0.931 from-07516d-62
 1 <- 0.23 0.185 0.905 0.775 0.05 0.227 0.476 0.969 0.37 0.158 0.857 0.456 0.20 0.188 0.881 0.894 0.000 from-07525d-63
 0 <- 0.23 0.185 0.905 0.775 0.05 0.227 0.476 0.969 0.37 0.158 0.857 0.456 0.20 0.188 0.881 0.894 0.000 from-07525d-63
 0 <- 0.23 0.185 0.905 0.775 0.05 0.227 0.476 0.969 0.37 0.158 0.857 0.456 0.20 0.188 0.881 0.894 0.000 from-07525d-63
 0 <- 0.23 0.185 0.905 0.775 0.05 0.227 0.476 0.969 0.37 0.158 0.857 0.456 0.20 0.188 0.881 0.894 0.000 from-07525d-63
 0 <- 0.05 0.213 0.881 0.606 0.05 0.182 0.167 0.000 0.11 0.205 0.690 0.719 0.45 0.155 0.929 0.881 0.988 from-07547d-65
 0 <- 0.05 0.213 0.881 0.606 0.05 0.182 0.167 0.000 0.11 0.205 0.690 0.719 0.45 0.155 0.929 0.881 0.988 from-07547d-65
 0 <- 0.05 0.213 0.881 0.606 0.05 0.182 0.167 0.000 0.11 0.205 0.690 0.719 0.45 0.155 0.929 0.881 0.988 from-07547d-65
 0 <- 0.05 0.213 0.881 0.606 0.05 0.182 0.167 0.000 0.11 0.205 0.690 0.719 0.45 0.155 0.929 0.881 0.988 from-07547d-65
 0 <- 0.23 0.221 0.976 0.000 0.20 0.162 0.762 0.988 0.18 0.223 0.929 0.963 0.15 0.199 0.929 0.938 0.775 from-07549d-66
 1 <- 0.23 0.221 0.976 0.000 0.20 0.162 0.762 0.988 0.18 0.223 0.929 0.963 0.15 0.199 0.929 0.938 0.775 from-07549d-66
 0 <- 0.23 0.221 0.976 0.000 0.20 0.162 0.762 0.988 0.18 0.223 0.929 0.963 0.15 0.199 0.929 0.938 0.775 from-07549d-66
 0 <- 0.23 0.221 0.976 0.000 0.20 0.162 0.762 0.988 0.18 0.223 0.929 0.963 0.15 0.199 0.929 0.938 0.775 from-07549d-66
 0 <- 0.23 0.221 0.976 0.000 0.20 0.162 0.762 0.988 0.18 0.223 0.929 0.963 0.15 0.199 0.929 0.938 0.775 from-07549d-66
 0 <- 0.09 0.239 1.000 0.975 0.18 0.209 0.952 0.963 0.26 0.165 0.833 0.700 0.09 0.198 0.786 0.819 0.906 from-07555d-67
 1 <- 0.09 0.239 1.000 0.975 0.18 0.209 0.952 0.963 0.26 0.165 0.833 0.700 0.09 0.198 0.786 0.819 0.906 from-07555d-67
 0 <- 0.09 0.239 1.000 0.975 0.18 0.209 0.952 0.963 0.26 0.165 0.833 0.700 0.09 0.198 0.786 0.819 0.906 from-07555d-67
 0 <- 0.09 0.239 1.000 0.975 0.18 0.209 0.952 0.963 0.26 0.165 0.833 0.700 0.09 0.198 0.786 0.819 0.906 from-07555d-67
 1 <- 0.12 0.244 0.952 0.825 0.05 0.186 0.643 0.000 0.32 0.153 0.738 0.669 0.14 0.198 0.714 0.731 0.931 from-07559d-68
 0 <- 0.12 0.244 0.952 0.825 0.05 0.186 0.643 0.000 0.32 0.153 0.738 0.669 0.14 0.198 0.714 0.731 0.931 from-07559d-68
 1 <- 0.12 0.244 0.952 0.825 0.05 0.186 0.643 0.000 0.32 0.153 0.738 0.669 0.14 0.198 0.714 0.731 0.931 from-07559d-68
 0 <- 0.12 0.244 0.952 0.825 0.05 0.186 0.643 0.000 0.32 0.153 0.738 0.669 0.14 0.198 0.714 0.731 0.931 from-07559d-68
 0 <- 0.15 0.209 1.000 0.775 0.12 0.217 0.976 0.994 0.05 0.185 0.881 0.938 0.05 0.174 0.310 0.931 0.756 from-07585d-71
 1 <- 0.15 0.209 1.000 0.775 0.12 0.217 0.976 0.994 0.05 0.185 0.881 0.938 0.05 0.174 0.310 0.931 0.756 from-07585d-71
 0 <- 0.15 0.209 1.000 0.775 0.12 0.217 0.976 0.994 0.05 0.185 0.881 0.938 0.05 0.174 0.310 0.931 0.756 from-07585d-71
 1 <- 0.15 0.209 1.000 0.775 0.12 0.217 0.976 0.994 0.05 0.185 0.881 0.938 0.05 0.174 0.310 0.931 0.756 from-07585d-71
 1 <- 0.08 0.194 0.857 0.956 0.15 0.173 0.738 0.000 0.25 0.166 0.881 0.819 0.06 0.209 0.667 0.906 0.619 from-07619d-74
 1 <- 0.08 0.194 0.857 0.956 0.15 0.173 0.738 0.000 0.25 0.166 0.881 0.819 0.06 0.209 0.667 0.906 0.619 from-07619d-74
 0 <- 0.08 0.194 0.857 0.956 0.15 0.173 0.738 0.000 0.25 0.166 0.881 0.819 0.06 0.209 0.667 0.906 0.619 from-07619d-74
 0 <- 0.08 0.194 0.857 0.956 0.15 0.173 0.738 0.000 0.25 0.166 0.881 0.819 0.06 0.209 0.667 0.906 0.619 from-07619d-74
 0 <- 0.05 0.281 0.833 0.738 0.09 0.258 0.929 0.969 0.26 0.161 0.762 0.975 0.11 0.166 0.071 0.856 0.850 from-07647d-77
 0 <- 0.05 0.281 0.833 0.738 0.09 0.258 0.929 0.969 0.26 0.161 0.762 0.975 0.11 0.166 0.071 0.856 0.850 from-07647d-77
 0 <- 0.05 0.281 0.833 0.738 0.09 0.258 0.929 0.969 0.26 0.161 0.762 0.975 0.11 0.166 0.071 0.856 0.850 from-07647d-77
 0 <- 0.05 0.281 0.833 0.738 0.09 0.258 0.929 0.969 0.26 0.161 0.762 0.975 0.11 0.166 0.071 0.856 0.850 from-07647d-77
 0 <- 0.09 0.260 0.810 0.000 0.20 0.192 0.762 0.781 0.35 0.154 0.524 0.463 0.09 0.212 0.881 0.769 0.000 from-07651d-77
 0 <- 0.09 0.260 0.810 0.000 0.20 0.192 0.762 0.781 0.35 0.154 0.524 0.463 0.09 0.212 0.881 0.769 0.000 from-07651d-77
 0 <- 0.09 0.260 0.810 0.000 0.20 0.192 0.762 0.781 0.35 0.154 0.524 0.463 0.09 0.212 0.881 0.769 0.000 from-07651d-77
 0 <- 0.09 0.260 0.810 0.000 0.20 0.192 0.762 0.781 0.35 0.154 0.524 0.463 0.09 0.212 0.881 0.769 0.000 from-07651d-77
 0 <- 0.15 0.235 0.857 0.719 0.15 0.184 0.429 0.981 0.25 0.161 0.952 0.756 0.11 0.200 0.500 0.944 0.731 from-07666d-79
 0 <- 0.15 0.235 0.857 0.719 0.15 0.184 0.429 0.981 0.25 0.161 0.952 0.756 0.11 0.200 0.500 0.944 0.731 from-07666d-79
 0 <- 0.15 0.235 0.857 0.719 0.15 0.184 0.429 0.981 0.25 0.161 0.952 0.756 0.11 0.200 0.500 0.944 0.731 from-07666d-79
 0 <- 0.15 0.235 0.857 0.719 0.15 0.184 0.429 0.981 0.25 0.161 0.952 0.756 0.11 0.200 0.500 0.944 0.731 from-07666d-79
 1 <- 0.08 0.245 0.929 0.000 0.15 0.175 0.905 0.956 0.20 0.179 0.881 0.819 0.15 0.206 0.405 0.988 0.631 from-07703d-81
 0 <- 0.08 0.245 0.929 0.000 0.15 0.175 0.905 0.956 0.20 0.179 0.881 0.819 0.15 0.206 0.405 0.988 0.631 from-07703d-81
 0 <- 0.08 0.245 0.929 0.000 0.15 0.175 0.905 0.956 0.20 0.179 0.881 0.819 0.15 0.206 0.405 0.988 0.631 from-07703d-81
 0 <- 0.08 0.245 0.929 0.000 0.15 0.175 0.905 0.956 0.20 0.179 0.881 0.819 0.15 0.206 0.405 0.988 0.631 from-07703d-81
 0 <- 0.08 0.235 1.000 0.000 0.09 0.209 0.976 0.963 0.08 0.215 0.905 1.000 0.23 0.183 0.310 0.963 0.544 from-07706d-81
 1 <- 0.08 0.235 1.000 0.000 0.09 0.209 0.976 0.963 0.08 0.215 0.905 1.000 0.23 0.183 0.310 0.963 0.544 from-07706d-81
 0 <- 0.08 0.235 1.000 0.000 0.09 0.209 0.976 0.963 0.08 0.215 0.905 1.000 0.23 0.183 0.310 0.963 0.544 from-07706d-81
 0 <- 0.08 0.235 1.000 0.000 0.09 0.209 0.976 0.963 0.08 0.215 0.905 1.000 0.23 0.183 0.310 0.963 0.544 from-07706d-81
 0 <- 0.06 0.226 0.833 0.000 0.11 0.182 0.500 0.938 0.29 0.153 0.857 0.581 0.15 0.163 0.738 0.894 0.975 from-07712d-82
 1 <- 0.06 0.226 0.833 0.000 0.11 0.182 0.500 0.938 0.29 0.153 0.857 0.581 0.15 0.163 0.738 0.894 0.975 from-07712d-82
 0 <- 0.06 0.226 0.833 0.000 0.11 0.182 0.500 0.938 0.29 0.153 0.857 0.581 0.15 0.163 0.738 0.894 0.975 from-07712d-82
 0 <- 0.06 0.226 0.833 0.000 0.11 0.182 0.500 0.938 0.29 0.153 0.857 0.581 0.15 0.163 0.738 0.894 0.975 from-07712d-82
 0 <- 0.06 0.271 0.976 0.000 0.17 0.169 0.929 0.963 0.18 0.196 0.881 0.975 0.22 0.213 0.929 0.956 0.787 from-07731d-83
 1 <- 0.06 0.271 0.976 0.000 0.17 0.169 0.929 0.963 0.18 0.196 0.881 0.975 0.22 0.213 0.929 0.956 0.787 from-07731d-83
 0 <- 0.06 0.271 0.976 0.000 0.17 0.169 0.929 0.963 0.18 0.196 0.881 0.975 0.22 0.213 0.929 0.956 0.787 from-07731d-83
 0 <- 0.06 0.271 0.976 0.000 0.17 0.169 0.929 0.963 0.18 0.196 0.881 0.975 0.22 0.213 0.929 0.956 0.787 from-07731d-83
 0 <- 0.17 0.194 0.952 0.781 0.12 0.203 0.548 0.906 0.23 0.167 0.810 0.531 0.29 0.181 0.929 0.869 0.869 from-07769d-84
 0 <- 0.17 0.194 0.952 0.781 0.12 0.203 0.548 0.906 0.23 0.167 0.810 0.531 0.29 0.181 0.929 0.869 0.869 from-07769d-84
 1 <- 0.17 0.194 0.952 0.781 0.12 0.203 0.548 0.906 0.23 0.167 0.810 0.531 0.29 0.181 0.929 0.869 0.869 from-07769d-84
 1 <- 0.17 0.194 0.952 0.781 0.12 0.203 0.548 0.906 0.23 0.167 0.810 0.531 0.29 0.181 0.929 0.869 0.869 from-07769d-84
 1 <- 0.11 0.257 1.000 0.000 0.05 0.192 0.548 0.000 0.42 0.142 0.833 0.569 0.11 0.233 0.976 0.794 0.938 from-07783d-84
 1 <- 0.11 0.257 1.000 0.000 0.05 0.192 0.548 0.000 0.42 0.142 0.833 0.569 0.11 0.233 0.976 0.794 0.938 from-07783d-84
 1 <- 0.11 0.257 1.000 0.000 0.05 0.192 0.548 0.000 0.42 0.142 0.833 0.569 0.11 0.233 0.976 0.794 0.938 from-07783d-84
 0 <- 0.11 0.257 1.000 0.000 0.05 0.192 0.548 0.000 0.42 0.142 0.833 0.569 0.11 0.233 0.976 0.794 0.938 from-07783d-84
 0 <- 0.17 0.191 0.881 0.000 0.09 0.207 0.405 0.950 0.29 0.152 0.833 0.406 0.11 0.189 0.738 0.838 0.000 from-07825d-86
 0 <- 0.17 0.191 0.881 0.000 0.09 0.207 0.405 0.950 0.29 0.152 0.833 0.406 0.11 0.189 0.738 0.838 0.000 from-07825d-86
 1 <- 0.17 0.191 0.881 0.000 0.09 0.207 0.405 0.950 0.29 0.152 0.833 0.406 0.11 0.189 0.738 0.838 0.000 from-07825d-86
 0 <- 0.17 0.191 0.881 0.000 0.09 0.207 0.405 0.950 0.29 0.152 0.833 0.406 0.11 0.189 0.738 0.838 0.000 from-07825d-86
 0 <- 0.23 0.233 0.690 0.000 0.05 0.251 0.929 0.000 0.28 0.187 0.976 0.594 0.18 0.218 0.929 0.969 0.000 from-07834d-86
 0 <- 0.23 0.233 0.690 0.000 0.05 0.251 0.929 0.000 0.28 0.187 0.976 0.594 0.18 0.218 0.929 0.969 0.000 from-07834d-86
 1 <- 0.23 0.233 0.690 0.000 0.05 0.251 0.929 0.000 0.28 0.187 0.976 0.594 0.18 0.218 0.929 0.969 0.000 from-07834d-86
 1 <- 0.23 0.233 0.690 0.000 0.05 0.251 0.929 0.000 0.28 0.187 0.976 0.594 0.18 0.218 0.929 0.969 0.000 from-07834d-86
 0 <- 0.18 0.240 0.952 0.775 0.17 0.182 0.429 0.988 0.32 0.151 0.762 0.519 0.05 0.246 0.595 0.844 0.000 from-07851d-87
 0 <- 0.18 0.240 0.952 0.775 0.17 0.182 0.429 0.988 0.32 0.151 0.762 0.519 0.05 0.246 0.595 0.844 0.000 from-07851d-87
 1 <- 0.18 0.240 0.952 0.775 0.17 0.182 0.429 0.988 0.32 0.151 0.762 0.519 0.05 0.246 0.595 0.844 0.000 from-07851d-87
 1 <- 0.18 0.240 0.952 0.775 0.17 0.182 0.429 0.988 0.32 0.151 0.762 0.519 0.05 0.246 0.595 0.844 0.000 from-07851d-87
 1 <- 0.11 0.257 0.952 0.000 0.12 0.228 0.976 0.988 0.26 0.169 0.905 0.850 0.20 0.185 0.810 0.981 0.000 from-07859d-87
 1 <- 0.11 0.257 0.952 0.000 0.12 0.228 0.976 0.988 0.26 0.169 0.905 0.850 0.20 0.185 0.810 0.981 0.000 from-07859d-87
 0 <- 0.11 0.257 0.952 0.000 0.12 0.228 0.976 0.988 0.26 0.169 0.905 0.850 0.20 0.185 0.810 0.981 0.000 from-07859d-87
 1 <- 0.11 0.257 0.952 0.000 0.12 0.228 0.976 0.988 0.26 0.169 0.905 0.850 0.20 0.185 0.810 0.981 0.000 from-07859d-87
 1 <- 0.14 0.206 0.643 0.981 0.11 0.174 0.714 1.000 0.17 0.187 0.952 0.781 0.28 0.168 0.857 0.894 0.519 from-07898d-89
 0 <- 0.14 0.206 0.643 0.981 0.11 0.174 0.714 1.000 0.17 0.187 0.952 0.781 0.28 0.168 0.857 0.894 0.519 from-07898d-89
 0 <- 0.14 0.206 0.643 0.981 0.11 0.174 0.714 1.000 0.17 0.187 0.952 0.781 0.28 0.168 0.857 0.894 0.519 from-07898d-89
 0 <- 0.14 0.206 0.643 0.981 0.11 0.174 0.714 1.000 0.17 0.187 0.952 0.781 0.28 0.168 0.857 0.894 0.519 from-07898d-89
 1 <- 0.12 0.260 0.881 0.806 0.14 0.224 0.976 1.000 0.22 0.168 0.881 0.738 0.14 0.210 0.548 0.956 0.000 from-07951d-91
 1 <- 0.12 0.260 0.881 0.806 0.14 0.224 0.976 1.000 0.22 0.168 0.881 0.738 0.14 0.210 0.548 0.956 0.000 from-07951d-91
 0 <- 0.12 0.260 0.881 0.806 0.14 0.224 0.976 1.000 0.22 0.168 0.881 0.738 0.14 0.210 0.548 0.956 0.000 from-07951d-91
 0 <- 0.12 0.260 0.881 0.806 0.14 0.224 0.976 1.000 0.22 0.168 0.881 0.738 0.14 0.210 0.548 0.956 0.000 from-07951d-91
 1 <- 0.25 0.174 0.976 0.881 0.15 0.171 0.429 1.000 0.18 0.179 0.881 0.662 0.23 0.184 0.952 0.931 0.787 from-07978d-92
 0 <- 0.25 0.174 0.976 0.881 0.15 0.171 0.429 1.000 0.18 0.179 0.881 0.662 0.23 0.184 0.952 0.931 0.787 from-07978d-92
 1 <- 0.25 0.174 0.976 0.881 0.15 0.171 0.429 1.000 0.18 0.179 0.881 0.662 0.23 0.184 0.952 0.931 0.787 from-07978d-92
 0 <- 0.25 0.174 0.976 0.881 0.15 0.171 0.429 1.000 0.18 0.179 0.881 0.662 0.23 0.184 0.952 0.931 0.787 from-07978d-92
 0 <- 0.08 0.264 0.976 0.000 0.09 0.212 0.381 1.000 0.23 0.174 0.857 0.656 0.15 0.202 0.905 0.881 0.912 from-07984d-92
 0 <- 0.08 0.264 0.976 0.000 0.09 0.212 0.381 1.000 0.23 0.174 0.857 0.656 0.15 0.202 0.905 0.881 0.912 from-07984d-92
 0 <- 0.08 0.264 0.976 0.000 0.09 0.212 0.381 1.000 0.23 0.174 0.857 0.656 0.15 0.202 0.905 0.881 0.912 from-07984d-92
 1 <- 0.08 0.264 0.976 0.000 0.09 0.212 0.381 1.000 0.23 0.174 0.857 0.656 0.15 0.202 0.905 0.881 0.912 from-07984d-92
word 16: get phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.23 0.167 0.762 0.625 0.08 0.248 0.976 0.863 0.18 0.175 0.762 0.944 0.762 get-01860t-2
 0 <- 0.23 0.167 0.762 0.625 0.08 0.248 0.976 0.863 0.18 0.175 0.762 0.944 0.762 get-01860t-2
 0 <- 0.23 0.167 0.762 0.625 0.08 0.248 0.976 0.863 0.18 0.175 0.762 0.944 0.762 get-01860t-2
 0 <- 0.23 0.167 0.762 0.625 0.08 0.248 0.976 0.863 0.18 0.175 0.762 0.944 0.762 get-01860t-2
 0 <- 0.23 0.167 0.762 0.625 0.08 0.248 0.976 0.863 0.18 0.175 0.762 0.944 0.762 get-01860t-2
 0 <- 0.05 0.236 0.833 0.481 0.25 0.210 0.952 0.894 0.52 0.143 0.952 0.556 0.588 get-01886t-2
 0 <- 0.05 0.236 0.833 0.481 0.25 0.210 0.952 0.894 0.52 0.143 0.952 0.556 0.588 get-01886t-2
 0 <- 0.05 0.236 0.833 0.481 0.25 0.210 0.952 0.894 0.52 0.143 0.952 0.556 0.588 get-01886t-2
 0 <- 0.05 0.236 0.833 0.481 0.25 0.210 0.952 0.894 0.52 0.143 0.952 0.556 0.588 get-01886t-2
 0 <- 0.08 0.228 0.762 0.919 0.11 0.179 0.857 0.975 0.35 0.149 0.929 0.944 0.688 get-01902t-2
 0 <- 0.08 0.228 0.762 0.919 0.11 0.179 0.857 0.975 0.35 0.149 0.929 0.944 0.688 get-01902t-2
 0 <- 0.08 0.228 0.762 0.919 0.11 0.179 0.857 0.975 0.35 0.149 0.929 0.944 0.688 get-01902t-2
 0 <- 0.08 0.228 0.762 0.919 0.11 0.179 0.857 0.975 0.35 0.149 0.929 0.944 0.688 get-01902t-2
 0 <- 0.12 0.209 0.952 0.000 0.29 0.209 0.976 1.000 0.45 0.145 0.881 0.506 0.881 get-01907t-6
 0 <- 0.12 0.209 0.952 0.000 0.29 0.209 0.976 1.000 0.45 0.145 0.881 0.506 0.881 get-01907t-6
 0 <- 0.12 0.209 0.952 0.000 0.29 0.209 0.976 1.000 0.45 0.145 0.881 0.506 0.881 get-01907t-6
 0 <- 0.12 0.209 0.952 0.000 0.29 0.209 0.976 1.000 0.45 0.145 0.881 0.506 0.881 get-01907t-6
 0 <- 0.14 0.199 0.929 0.787 0.11 0.202 1.000 0.000 0.28 0.180 0.881 0.906 0.919 get-01914t-5
 0 <- 0.14 0.199 0.929 0.787 0.11 0.202 1.000 0.000 0.28 0.180 0.881 0.906 0.919 get-01914t-5
 0 <- 0.14 0.199 0.929 0.787 0.11 0.202 1.000 0.000 0.28 0.180 0.881 0.906 0.919 get-01914t-5
 0 <- 0.14 0.199 0.929 0.787 0.11 0.202 1.000 0.000 0.28 0.180 0.881 0.906 0.919 get-01914t-5
 0 <- 0.05 0.167 1.000 0.000 0.05 0.188 1.000 0.000 0.05 0.230 0.381 0.000 0.519 get-08024d-69
 1 <- 0.05 0.167 1.000 0.000 0.05 0.188 1.000 0.000 0.05 0.230 0.381 0.000 0.519 get-08024d-69
 0 <- 0.05 0.167 1.000 0.000 0.05 0.188 1.000 0.000 0.05 0.230 0.381 0.000 0.519 get-08024d-69
 1 <- 0.05 0.167 1.000 0.000 0.05 0.188 1.000 0.000 0.05 0.230 0.381 0.000 0.519 get-08024d-69
 0 <- 0.08 0.237 0.905 0.000 0.29 0.185 0.952 0.969 0.32 0.156 0.857 0.537 0.787 get-08067d-77
 0 <- 0.08 0.237 0.905 0.000 0.29 0.185 0.952 0.969 0.32 0.156 0.857 0.537 0.787 get-08067d-77
 0 <- 0.08 0.237 0.905 0.000 0.29 0.185 0.952 0.969 0.32 0.156 0.857 0.537 0.787 get-08067d-77
 0 <- 0.08 0.237 0.905 0.000 0.29 0.185 0.952 0.969 0.32 0.156 0.857 0.537 0.787 get-08067d-77
 0 <- 0.12 0.223 0.833 0.975 0.12 0.235 0.905 0.988 0.35 0.160 0.929 0.450 0.000 get-08068d-77
 0 <- 0.12 0.223 0.833 0.975 0.12 0.235 0.905 0.988 0.35 0.160 0.929 0.450 0.000 get-08068d-77
 0 <- 0.12 0.223 0.833 0.975 0.12 0.235 0.905 0.988 0.35 0.160 0.929 0.450 0.000 get-08068d-77
 0 <- 0.12 0.223 0.833 0.975 0.12 0.235 0.905 0.988 0.35 0.160 0.929 0.450 0.000 get-08068d-77
 1 <- 0.08 0.199 0.786 0.594 0.05 0.186 0.262 0.969 0.18 0.187 0.976 0.881 0.950 get-08081d-79
 0 <- 0.08 0.199 0.786 0.594 0.05 0.186 0.262 0.969 0.18 0.187 0.976 0.881 0.950 get-08081d-79
 0 <- 0.08 0.199 0.786 0.594 0.05 0.186 0.262 0.969 0.18 0.187 0.976 0.881 0.950 get-08081d-79
 0 <- 0.08 0.199 0.786 0.594 0.05 0.186 0.262 0.969 0.18 0.187 0.976 0.881 0.950 get-08081d-79
 0 <- 0.06 0.261 0.881 0.000 0.25 0.174 0.643 0.744 0.77 0.143 0.905 0.744 0.681 get-08096d-81
 0 <- 0.06 0.261 0.881 0.000 0.25 0.174 0.643 0.744 0.77 0.143 0.905 0.744 0.681 get-08096d-81
 0 <- 0.06 0.261 0.881 0.000 0.25 0.174 0.643 0.744 0.77 0.143 0.905 0.744 0.681 get-08096d-81
 0 <- 0.06 0.261 0.881 0.000 0.25 0.174 0.643 0.744 0.77 0.143 0.905 0.744 0.681 get-08096d-81
 1 <- 0.05 0.180 0.857 0.000 0.17 0.223 0.952 0.944 0.06 0.212 0.667 1.000 0.000 get-08122d-83
 0 <- 0.05 0.180 0.857 0.000 0.17 0.223 0.952 0.944 0.06 0.212 0.667 1.000 0.000 get-08122d-83
 1 <- 0.05 0.180 0.857 0.000 0.17 0.223 0.952 0.944 0.06 0.212 0.667 1.000 0.000 get-08122d-83
 1 <- 0.05 0.180 0.857 0.000 0.17 0.223 0.952 0.944 0.06 0.212 0.667 1.000 0.000 get-08122d-83
 0 <- 0.29 0.161 0.952 0.588 0.12 0.260 0.976 0.975 0.18 0.197 0.952 0.988 0.875 get-08179d-86
 0 <- 0.29 0.161 0.952 0.588 0.12 0.260 0.976 0.975 0.18 0.197 0.952 0.988 0.875 get-08179d-86
 0 <- 0.29 0.161 0.952 0.588 0.12 0.260 0.976 0.975 0.18 0.197 0.952 0.988 0.875 get-08179d-86
 0 <- 0.29 0.161 0.952 0.588 0.12 0.260 0.976 0.975 0.18 0.197 0.952 0.988 0.875 get-08179d-86
 0 <- 0.08 0.245 0.881 0.969 0.26 0.184 0.976 0.919 0.06 0.203 1.000 0.000 0.863 get-08190d-86
 0 <- 0.08 0.245 0.881 0.969 0.26 0.184 0.976 0.919 0.06 0.203 1.000 0.000 0.863 get-08190d-86
 0 <- 0.08 0.245 0.881 0.969 0.26 0.184 0.976 0.919 0.06 0.203 1.000 0.000 0.863 get-08190d-86
 0 <- 0.08 0.245 0.881 0.969 0.26 0.184 0.976 0.919 0.06 0.203 1.000 0.000 0.863 get-08190d-86
 0 <- 0.12 0.210 0.833 0.000 0.23 0.184 0.952 0.956 0.37 0.157 0.952 0.975 0.000 get-08218d-87
 0 <- 0.12 0.210 0.833 0.000 0.23 0.184 0.952 0.956 0.37 0.157 0.952 0.975 0.000 get-08218d-87
 0 <- 0.12 0.210 0.833 0.000 0.23 0.184 0.952 0.956 0.37 0.157 0.952 0.975 0.000 get-08218d-87
 0 <- 0.12 0.210 0.833 0.000 0.23 0.184 0.952 0.956 0.37 0.157 0.952 0.975 0.000 get-08218d-87
 0 <- 0.12 0.193 0.762 0.000 0.17 0.215 0.976 0.856 0.31 0.192 0.976 1.000 0.000 get-08240d-88
 1 <- 0.12 0.193 0.762 0.000 0.17 0.215 0.976 0.856 0.31 0.192 0.976 1.000 0.000 get-08240d-88
 0 <- 0.12 0.193 0.762 0.000 0.17 0.215 0.976 0.856 0.31 0.192 0.976 1.000 0.000 get-08240d-88
 1 <- 0.12 0.193 0.762 0.000 0.17 0.215 0.976 0.856 0.31 0.192 0.976 1.000 0.000 get-08240d-88
 0 <- 0.12 0.193 0.762 0.000 0.17 0.215 0.976 0.856 0.31 0.192 0.976 1.000 0.000 get-08240d-88
 0 <- 0.09 0.207 0.881 0.000 0.23 0.237 0.952 0.912 0.17 0.196 0.714 0.988 0.800 get-08242d-88
 1 <- 0.09 0.207 0.881 0.000 0.23 0.237 0.952 0.912 0.17 0.196 0.714 0.988 0.800 get-08242d-88
 0 <- 0.09 0.207 0.881 0.000 0.23 0.237 0.952 0.912 0.17 0.196 0.714 0.988 0.800 get-08242d-88
 0 <- 0.09 0.207 0.881 0.000 0.23 0.237 0.952 0.912 0.17 0.196 0.714 0.988 0.800 get-08242d-88
 0 <- 0.09 0.207 0.881 0.000 0.23 0.237 0.952 0.912 0.17 0.196 0.714 0.988 0.800 get-08242d-88
 1 <- 0.14 0.216 1.000 0.000 0.05 0.216 0.881 0.906 0.05 0.235 0.881 0.000 0.775 get-08244d-88
 0 <- 0.14 0.216 1.000 0.000 0.05 0.216 0.881 0.906 0.05 0.235 0.881 0.000 0.775 get-08244d-88
 0 <- 0.14 0.216 1.000 0.000 0.05 0.216 0.881 0.906 0.05 0.235 0.881 0.000 0.775 get-08244d-88
 0 <- 0.14 0.216 1.000 0.000 0.05 0.216 0.881 0.906 0.05 0.235 0.881 0.000 0.775 get-08244d-88
 0 <- 0.34 0.162 0.976 0.000 0.15 0.235 0.952 0.944 0.35 0.168 0.976 0.875 0.975 get-08294d-89
 1 <- 0.34 0.162 0.976 0.000 0.15 0.235 0.952 0.944 0.35 0.168 0.976 0.875 0.975 get-08294d-89
 0 <- 0.34 0.162 0.976 0.000 0.15 0.235 0.952 0.944 0.35 0.168 0.976 0.875 0.975 get-08294d-89
 1 <- 0.34 0.162 0.976 0.000 0.15 0.235 0.952 0.944 0.35 0.168 0.976 0.875 0.975 get-08294d-89
 1 <- 0.34 0.162 0.976 0.000 0.15 0.235 0.952 0.944 0.35 0.168 0.976 0.875 0.975 get-08294d-89
 0 <- 0.12 0.195 0.310 0.994 0.14 0.239 0.976 0.938 0.52 0.149 0.976 1.000 0.688 get-08330d-90
 1 <- 0.12 0.195 0.310 0.994 0.14 0.239 0.976 0.938 0.52 0.149 0.976 1.000 0.688 get-08330d-90
 1 <- 0.12 0.195 0.310 0.994 0.14 0.239 0.976 0.938 0.52 0.149 0.976 1.000 0.688 get-08330d-90
 0 <- 0.12 0.195 0.310 0.994 0.14 0.239 0.976 0.938 0.52 0.149 0.976 1.000 0.688 get-08330d-90
 0 <- 0.06 0.183 0.714 0.000 0.29 0.213 0.952 0.919 0.66 0.148 0.881 0.981 0.000 get-08346d-90
 0 <- 0.06 0.183 0.714 0.000 0.29 0.213 0.952 0.919 0.66 0.148 0.881 0.981 0.000 get-08346d-90
 1 <- 0.06 0.183 0.714 0.000 0.29 0.213 0.952 0.919 0.66 0.148 0.881 0.981 0.000 get-08346d-90
 1 <- 0.06 0.183 0.714 0.000 0.29 0.213 0.952 0.919 0.66 0.148 0.881 0.981 0.000 get-08346d-90
 1 <- 0.06 0.183 0.714 0.000 0.29 0.213 0.952 0.919 0.66 0.148 0.881 0.981 0.000 get-08346d-90
 0 <- 0.08 0.214 0.857 0.769 0.17 0.247 0.976 0.938 0.06 0.232 0.833 0.950 0.925 get-08377d-91
 1 <- 0.08 0.214 0.857 0.769 0.17 0.247 0.976 0.938 0.06 0.232 0.833 0.950 0.925 get-08377d-91
 1 <- 0.08 0.214 0.857 0.769 0.17 0.247 0.976 0.938 0.06 0.232 0.833 0.950 0.925 get-08377d-91
 0 <- 0.08 0.214 0.857 0.769 0.17 0.247 0.976 0.938 0.06 0.232 0.833 0.950 0.925 get-08377d-91
 0 <- 0.09 0.222 0.929 0.000 0.26 0.184 0.833 0.894 0.22 0.180 0.929 0.762 0.000 get-08397d-91
 1 <- 0.09 0.222 0.929 0.000 0.26 0.184 0.833 0.894 0.22 0.180 0.929 0.762 0.000 get-08397d-91
 1 <- 0.09 0.222 0.929 0.000 0.26 0.184 0.833 0.894 0.22 0.180 0.929 0.762 0.000 get-08397d-91
 1 <- 0.09 0.222 0.929 0.000 0.26 0.184 0.833 0.894 0.22 0.180 0.929 0.762 0.000 get-08397d-91
 1 <- 0.08 0.206 1.000 0.000 0.18 0.198 0.952 0.944 0.31 0.169 0.976 0.988 0.000 get-08414d-91
 1 <- 0.08 0.206 1.000 0.000 0.18 0.198 0.952 0.944 0.31 0.169 0.976 0.988 0.000 get-08414d-91
 1 <- 0.08 0.206 1.000 0.000 0.18 0.198 0.952 0.944 0.31 0.169 0.976 0.988 0.000 get-08414d-91
 1 <- 0.08 0.206 1.000 0.000 0.18 0.198 0.952 0.944 0.31 0.169 0.976 0.988 0.000 get-08414d-91
 1 <- 0.08 0.205 0.833 0.000 0.22 0.211 0.976 0.956 0.22 0.199 0.976 0.725 0.000 get-08466d-93
 1 <- 0.08 0.205 0.833 0.000 0.22 0.211 0.976 0.956 0.22 0.199 0.976 0.725 0.000 get-08466d-93
 1 <- 0.08 0.205 0.833 0.000 0.22 0.211 0.976 0.956 0.22 0.199 0.976 0.725 0.000 get-08466d-93
 0 <- 0.08 0.205 0.833 0.000 0.22 0.211 0.976 0.956 0.22 0.199 0.976 0.725 0.000 get-08466d-93
 1 <- 0.14 0.230 0.976 0.000 0.20 0.238 0.976 1.000 0.34 0.171 0.952 0.988 0.931 get-08470d-93
 1 <- 0.14 0.230 0.976 0.000 0.20 0.238 0.976 1.000 0.34 0.171 0.952 0.988 0.931 get-08470d-93
 1 <- 0.14 0.230 0.976 0.000 0.20 0.238 0.976 1.000 0.34 0.171 0.952 0.988 0.931 get-08470d-93
 1 <- 0.14 0.230 0.976 0.000 0.20 0.238 0.976 1.000 0.34 0.171 0.952 0.988 0.931 get-08470d-93
 0 <- 0.28 0.159 0.857 0.000 0.23 0.236 0.976 0.856 0.22 0.203 0.881 1.000 0.000 get-08484d-93
 0 <- 0.28 0.159 0.857 0.000 0.23 0.236 0.976 0.856 0.22 0.203 0.881 1.000 0.000 get-08484d-93
 0 <- 0.28 0.159 0.857 0.000 0.23 0.236 0.976 0.856 0.22 0.203 0.881 1.000 0.000 get-08484d-93
 0 <- 0.28 0.159 0.857 0.000 0.23 0.236 0.976 0.856 0.22 0.203 0.881 1.000 0.000 get-08484d-93
 1 <- 0.28 0.159 0.857 0.000 0.23 0.236 0.976 0.856 0.22 0.203 0.881 1.000 0.000 get-08484d-93
 0 <- 0.08 0.199 1.000 0.000 0.22 0.214 0.952 0.000 0.28 0.162 0.976 0.988 0.994 get-08486d-94
 1 <- 0.08 0.199 1.000 0.000 0.22 0.214 0.952 0.000 0.28 0.162 0.976 0.988 0.994 get-08486d-94
 1 <- 0.08 0.199 1.000 0.000 0.22 0.214 0.952 0.000 0.28 0.162 0.976 0.988 0.994 get-08486d-94
 1 <- 0.08 0.199 1.000 0.000 0.22 0.214 0.952 0.000 0.28 0.162 0.976 0.988 0.994 get-08486d-94
 1 <- 0.09 0.225 0.786 0.000 0.20 0.244 0.952 0.944 0.12 0.183 0.833 0.963 0.613 get-08487d-94
 1 <- 0.09 0.225 0.786 0.000 0.20 0.244 0.952 0.944 0.12 0.183 0.833 0.963 0.613 get-08487d-94
 0 <- 0.09 0.225 0.786 0.000 0.20 0.244 0.952 0.944 0.12 0.183 0.833 0.963 0.613 get-08487d-94
 1 <- 0.09 0.225 0.786 0.000 0.20 0.244 0.952 0.944 0.12 0.183 0.833 0.963 0.613 get-08487d-94
 1 <- 0.17 0.198 0.833 0.906 0.15 0.246 0.976 0.950 0.11 0.232 0.857 0.988 0.750 get-08489d-94
 1 <- 0.17 0.198 0.833 0.906 0.15 0.246 0.976 0.950 0.11 0.232 0.857 0.988 0.750 get-08489d-94
 0 <- 0.17 0.198 0.833 0.906 0.15 0.246 0.976 0.950 0.11 0.232 0.857 0.988 0.750 get-08489d-94
 0 <- 0.17 0.198 0.833 0.906 0.15 0.246 0.976 0.950 0.11 0.232 0.857 0.988 0.750 get-08489d-94
word 17: go phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.05 0.182 0.167 0.744 0.40 0.171 0.952 0.719 0.906 go-01951t-5
 1 <- 0.05 0.182 0.167 0.744 0.40 0.171 0.952 0.719 0.906 go-01951t-5
 1 <- 0.05 0.182 0.167 0.744 0.40 0.171 0.952 0.719 0.906 go-01951t-5
 1 <- 0.05 0.182 0.167 0.744 0.40 0.171 0.952 0.719 0.906 go-01951t-5
 0 <- 0.06 0.195 0.714 0.000 0.52 0.172 0.976 0.838 0.806 go-01965t-6
 0 <- 0.06 0.195 0.714 0.000 0.52 0.172 0.976 0.838 0.806 go-01965t-6
 0 <- 0.06 0.195 0.714 0.000 0.52 0.172 0.976 0.838 0.806 go-01965t-6
 1 <- 0.06 0.195 0.714 0.000 0.52 0.172 0.976 0.838 0.806 go-01965t-6
 1 <- 0.08 0.208 0.810 0.000 0.51 0.183 0.976 0.912 0.806 go-01972t-5
 0 <- 0.08 0.208 0.810 0.000 0.51 0.183 0.976 0.912 0.806 go-01972t-5
 1 <- 0.08 0.208 0.810 0.000 0.51 0.183 0.976 0.912 0.806 go-01972t-5
 1 <- 0.08 0.208 0.810 0.000 0.51 0.183 0.976 0.912 0.806 go-01972t-5
 1 <- 0.06 0.194 0.857 0.769 0.26 0.196 0.976 0.688 0.938 go-08528d-68
 0 <- 0.06 0.194 0.857 0.769 0.26 0.196 0.976 0.688 0.938 go-08528d-68
 1 <- 0.06 0.194 0.857 0.769 0.26 0.196 0.976 0.688 0.938 go-08528d-68
 1 <- 0.06 0.194 0.857 0.769 0.26 0.196 0.976 0.688 0.938 go-08528d-68
 0 <- 0.06 0.228 0.738 0.000 0.17 0.171 0.857 0.825 0.931 go-08535d-69
 1 <- 0.06 0.228 0.738 0.000 0.17 0.171 0.857 0.825 0.931 go-08535d-69
 1 <- 0.06 0.228 0.738 0.000 0.17 0.171 0.857 0.825 0.931 go-08535d-69
 0 <- 0.06 0.228 0.738 0.000 0.17 0.171 0.857 0.825 0.931 go-08535d-69
 0 <- 0.06 0.228 0.738 0.000 0.17 0.171 0.857 0.825 0.931 go-08535d-69
 1 <- 0.28 0.174 0.905 0.000 0.60 0.149 0.929 0.981 0.950 go-08565d-74
 1 <- 0.28 0.174 0.905 0.000 0.60 0.149 0.929 0.981 0.950 go-08565d-74
 1 <- 0.28 0.174 0.905 0.000 0.60 0.149 0.929 0.981 0.950 go-08565d-74
 0 <- 0.28 0.174 0.905 0.000 0.60 0.149 0.929 0.981 0.950 go-08565d-74
 0 <- 0.32 0.166 0.643 0.669 0.55 0.164 0.857 0.781 0.925 go-08575d-75
 1 <- 0.32 0.166 0.643 0.669 0.55 0.164 0.857 0.781 0.925 go-08575d-75
 1 <- 0.32 0.166 0.643 0.669 0.55 0.164 0.857 0.781 0.925 go-08575d-75
 0 <- 0.32 0.166 0.643 0.669 0.55 0.164 0.857 0.781 0.925 go-08575d-75
 1 <- 0.11 0.230 0.976 0.000 0.43 0.156 0.500 0.856 0.619 go-08597d-77
 0 <- 0.11 0.230 0.976 0.000 0.43 0.156 0.500 0.856 0.619 go-08597d-77
 1 <- 0.11 0.230 0.976 0.000 0.43 0.156 0.500 0.856 0.619 go-08597d-77
 0 <- 0.11 0.230 0.976 0.000 0.43 0.156 0.500 0.856 0.619 go-08597d-77
 0 <- 0.05 0.196 0.857 0.738 0.29 0.196 0.952 0.688 0.988 go-08600d-77
 1 <- 0.05 0.196 0.857 0.738 0.29 0.196 0.952 0.688 0.988 go-08600d-77
 1 <- 0.05 0.196 0.857 0.738 0.29 0.196 0.952 0.688 0.988 go-08600d-77
 1 <- 0.05 0.196 0.857 0.738 0.29 0.196 0.952 0.688 0.988 go-08600d-77
 1 <- 0.08 0.231 0.238 0.000 0.62 0.168 0.952 0.600 0.950 go-08605d-78
 1 <- 0.08 0.231 0.238 0.000 0.62 0.168 0.952 0.600 0.950 go-08605d-78
 1 <- 0.08 0.231 0.238 0.000 0.62 0.168 0.952 0.600 0.950 go-08605d-78
 0 <- 0.08 0.231 0.238 0.000 0.62 0.168 0.952 0.600 0.950 go-08605d-78
 0 <- 0.05 0.182 0.786 0.606 0.18 0.236 1.000 0.694 0.000 go-08622d-79
 1 <- 0.05 0.182 0.786 0.606 0.18 0.236 1.000 0.694 0.000 go-08622d-79
 1 <- 0.05 0.182 0.786 0.606 0.18 0.236 1.000 0.694 0.000 go-08622d-79
 0 <- 0.05 0.182 0.786 0.606 0.18 0.236 1.000 0.694 0.000 go-08622d-79
 0 <- 0.12 0.238 0.857 0.662 0.52 0.164 0.929 0.838 0.975 go-08635d-80
 1 <- 0.12 0.238 0.857 0.662 0.52 0.164 0.929 0.838 0.975 go-08635d-80
 1 <- 0.12 0.238 0.857 0.662 0.52 0.164 0.929 0.838 0.975 go-08635d-80
 1 <- 0.12 0.238 0.857 0.662 0.52 0.164 0.929 0.838 0.975 go-08635d-80
 0 <- 0.09 0.200 0.595 0.000 0.57 0.151 0.905 0.731 0.944 go-08639d-80
 0 <- 0.09 0.200 0.595 0.000 0.57 0.151 0.905 0.731 0.944 go-08639d-80
 1 <- 0.09 0.200 0.595 0.000 0.57 0.151 0.905 0.731 0.944 go-08639d-80
 0 <- 0.09 0.200 0.595 0.000 0.57 0.151 0.905 0.731 0.944 go-08639d-80
 1 <- 0.05 0.203 0.738 0.000 0.46 0.158 0.881 0.844 0.806 go-08656d-81
 1 <- 0.05 0.203 0.738 0.000 0.46 0.158 0.881 0.844 0.806 go-08656d-81
 1 <- 0.05 0.203 0.738 0.000 0.46 0.158 0.881 0.844 0.806 go-08656d-81
 1 <- 0.05 0.203 0.738 0.000 0.46 0.158 0.881 0.844 0.806 go-08656d-81
 0 <- 0.11 0.201 0.619 0.000 0.32 0.197 0.976 0.781 0.838 go-08671d-82
 0 <- 0.11 0.201 0.619 0.000 0.32 0.197 0.976 0.781 0.838 go-08671d-82
 0 <- 0.11 0.201 0.619 0.000 0.32 0.197 0.976 0.781 0.838 go-08671d-82
 0 <- 0.11 0.201 0.619 0.000 0.32 0.197 0.976 0.781 0.838 go-08671d-82
 1 <- 0.09 0.237 0.167 0.000 0.49 0.158 0.952 0.644 0.963 go-08673d-82
 0 <- 0.09 0.237 0.167 0.000 0.49 0.158 0.952 0.644 0.963 go-08673d-82
 0 <- 0.09 0.237 0.167 0.000 0.49 0.158 0.952 0.644 0.963 go-08673d-82
 0 <- 0.09 0.237 0.167 0.000 0.49 0.158 0.952 0.644 0.963 go-08673d-82
 0 <- 0.12 0.239 0.952 0.000 0.54 0.151 0.929 0.625 0.956 go-08679d-82
 1 <- 0.12 0.239 0.952 0.000 0.54 0.151 0.929 0.625 0.956 go-08679d-82
 1 <- 0.12 0.239 0.952 0.000 0.54 0.151 0.929 0.625 0.956 go-08679d-82
 1 <- 0.12 0.239 0.952 0.000 0.54 0.151 0.929 0.625 0.956 go-08679d-82
 0 <- 0.20 0.194 0.833 0.850 0.51 0.156 0.929 0.925 0.831 go-08706d-83
 0 <- 0.20 0.194 0.833 0.850 0.51 0.156 0.929 0.925 0.831 go-08706d-83
 0 <- 0.20 0.194 0.833 0.850 0.51 0.156 0.929 0.925 0.831 go-08706d-83
 1 <- 0.20 0.194 0.833 0.850 0.51 0.156 0.929 0.925 0.831 go-08706d-83
 1 <- 0.08 0.230 0.929 0.000 0.34 0.162 0.857 0.919 0.988 go-08779d-85
 1 <- 0.08 0.230 0.929 0.000 0.34 0.162 0.857 0.919 0.988 go-08779d-85
 1 <- 0.08 0.230 0.929 0.000 0.34 0.162 0.857 0.919 0.988 go-08779d-85
 1 <- 0.08 0.230 0.929 0.000 0.34 0.162 0.857 0.919 0.988 go-08779d-85
 1 <- 0.09 0.219 0.619 0.000 0.49 0.145 0.905 0.881 0.956 go-08793d-85
 1 <- 0.09 0.219 0.619 0.000 0.49 0.145 0.905 0.881 0.956 go-08793d-85
 1 <- 0.09 0.219 0.619 0.000 0.49 0.145 0.905 0.881 0.956 go-08793d-85
 1 <- 0.09 0.219 0.619 0.000 0.49 0.145 0.905 0.881 0.956 go-08793d-85
 1 <- 0.08 0.203 0.429 0.000 0.46 0.154 0.905 0.463 0.981 go-08798d-86
 1 <- 0.08 0.203 0.429 0.000 0.46 0.154 0.905 0.463 0.981 go-08798d-86
 1 <- 0.08 0.203 0.429 0.000 0.46 0.154 0.905 0.463 0.981 go-08798d-86
 1 <- 0.08 0.203 0.429 0.000 0.46 0.154 0.905 0.463 0.981 go-08798d-86
 0 <- 0.08 0.203 0.429 0.000 0.46 0.154 0.905 0.463 0.981 go-08798d-86
 0 <- 0.12 0.212 0.452 0.000 0.40 0.166 0.952 0.644 0.994 go-08808d-86
 0 <- 0.12 0.212 0.452 0.000 0.40 0.166 0.952 0.644 0.994 go-08808d-86
 1 <- 0.12 0.212 0.452 0.000 0.40 0.166 0.952 0.644 0.994 go-08808d-86
 0 <- 0.12 0.212 0.452 0.000 0.40 0.166 0.952 0.644 0.994 go-08808d-86
 1 <- 0.08 0.195 0.071 0.000 0.52 0.168 0.952 0.806 0.850 go-08848d-86
 0 <- 0.08 0.195 0.071 0.000 0.52 0.168 0.952 0.806 0.850 go-08848d-86
 1 <- 0.08 0.195 0.071 0.000 0.52 0.168 0.952 0.806 0.850 go-08848d-86
 1 <- 0.08 0.195 0.071 0.000 0.52 0.168 0.952 0.806 0.850 go-08848d-86
 1 <- 0.14 0.200 1.000 0.000 0.37 0.170 0.952 0.000 0.781 go-08895d-88
 1 <- 0.14 0.200 1.000 0.000 0.37 0.170 0.952 0.000 0.781 go-08895d-88
 1 <- 0.14 0.200 1.000 0.000 0.37 0.170 0.952 0.000 0.781 go-08895d-88
 1 <- 0.14 0.200 1.000 0.000 0.37 0.170 0.952 0.000 0.781 go-08895d-88
 1 <- 0.17 0.198 0.881 0.000 0.34 0.163 0.905 0.863 1.000 go-08907d-88
 1 <- 0.17 0.198 0.881 0.000 0.34 0.163 0.905 0.863 1.000 go-08907d-88
 1 <- 0.17 0.198 0.881 0.000 0.34 0.163 0.905 0.863 1.000 go-08907d-88
 1 <- 0.17 0.198 0.881 0.000 0.34 0.163 0.905 0.863 1.000 go-08907d-88
 0 <- 0.09 0.214 0.881 0.000 0.29 0.177 0.952 0.931 0.869 go-08924d-88
 0 <- 0.09 0.214 0.881 0.000 0.29 0.177 0.952 0.931 0.869 go-08924d-88
 1 <- 0.09 0.214 0.881 0.000 0.29 0.177 0.952 0.931 0.869 go-08924d-88
 1 <- 0.09 0.214 0.881 0.000 0.29 0.177 0.952 0.931 0.869 go-08924d-88
 1 <- 0.43 0.159 0.952 0.000 0.42 0.201 0.976 0.769 0.806 go-08962d-90
 1 <- 0.43 0.159 0.952 0.000 0.42 0.201 0.976 0.769 0.806 go-08962d-90
 1 <- 0.43 0.159 0.952 0.000 0.42 0.201 0.976 0.769 0.806 go-08962d-90
 1 <- 0.43 0.159 0.952 0.000 0.42 0.201 0.976 0.769 0.806 go-08962d-90
 1 <- 0.29 0.158 0.857 0.000 0.35 0.190 0.929 0.944 1.000 go-08973d-90
 1 <- 0.29 0.158 0.857 0.000 0.35 0.190 0.929 0.944 1.000 go-08973d-90
 1 <- 0.29 0.158 0.857 0.000 0.35 0.190 0.929 0.944 1.000 go-08973d-90
 1 <- 0.29 0.158 0.857 0.000 0.35 0.190 0.929 0.944 1.000 go-08973d-90
 1 <- 0.09 0.253 0.905 0.000 0.35 0.179 0.976 0.944 0.975 go-08984d-91
 1 <- 0.09 0.253 0.905 0.000 0.35 0.179 0.976 0.944 0.975 go-08984d-91
 0 <- 0.09 0.253 0.905 0.000 0.35 0.179 0.976 0.944 0.975 go-08984d-91
 1 <- 0.09 0.253 0.905 0.000 0.35 0.179 0.976 0.944 0.975 go-08984d-91
 1 <- 0.11 0.229 0.738 0.000 0.20 0.175 0.810 0.625 0.912 go-08997d-93
 1 <- 0.11 0.229 0.738 0.000 0.20 0.175 0.810 0.625 0.912 go-08997d-93
 1 <- 0.11 0.229 0.738 0.000 0.20 0.175 0.810 0.625 0.912 go-08997d-93
 1 <- 0.11 0.229 0.738 0.000 0.20 0.175 0.810 0.625 0.912 go-08997d-93
word 18: good phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.18 0.180 0.500 0.944 0.29 0.160 0.952 0.750 0.18 0.179 0.881 0.875 0.975 good-02003t-5
 1 <- 0.18 0.180 0.500 0.944 0.29 0.160 0.952 0.750 0.18 0.179 0.881 0.875 0.975 good-02003t-5
 1 <- 0.18 0.180 0.500 0.944 0.29 0.160 0.952 0.750 0.18 0.179 0.881 0.875 0.975 good-02003t-5
 1 <- 0.18 0.180 0.500 0.944 0.29 0.160 0.952 0.750 0.18 0.179 0.881 0.875 0.975 good-02003t-5
 0 <- 0.06 0.218 0.976 0.800 0.06 0.184 0.357 1.000 0.34 0.155 0.786 0.738 0.944 good-02006t-0
 0 <- 0.06 0.218 0.976 0.800 0.06 0.184 0.357 1.000 0.34 0.155 0.786 0.738 0.944 good-02006t-0
 0 <- 0.06 0.218 0.976 0.800 0.06 0.184 0.357 1.000 0.34 0.155 0.786 0.738 0.944 good-02006t-0
 0 <- 0.06 0.218 0.976 0.800 0.06 0.184 0.357 1.000 0.34 0.155 0.786 0.738 0.944 good-02006t-0
 1 <- 0.06 0.241 0.881 0.000 0.35 0.176 0.929 0.963 0.22 0.178 0.952 0.963 0.000 good-02022t-6
 1 <- 0.06 0.241 0.881 0.000 0.35 0.176 0.929 0.963 0.22 0.178 0.952 0.963 0.000 good-02022t-6
 1 <- 0.06 0.241 0.881 0.000 0.35 0.176 0.929 0.963 0.22 0.178 0.952 0.963 0.000 good-02022t-6
 1 <- 0.06 0.241 0.881 0.000 0.35 0.176 0.929 0.963 0.22 0.178 0.952 0.963 0.000 good-02022t-6
 0 <- 0.05 0.177 0.548 0.631 0.05 0.181 0.667 0.000 0.22 0.211 0.976 0.781 0.956 good-09004d-62
 1 <- 0.05 0.177 0.548 0.631 0.05 0.181 0.667 0.000 0.22 0.211 0.976 0.781 0.956 good-09004d-62
 0 <- 0.05 0.177 0.548 0.631 0.05 0.181 0.667 0.000 0.22 0.211 0.976 0.781 0.956 good-09004d-62
 0 <- 0.05 0.177 0.548 0.631 0.05 0.181 0.667 0.000 0.22 0.211 0.976 0.781 0.956 good-09004d-62
 1 <- 0.06 0.192 0.214 0.000 0.26 0.166 0.952 0.556 1.00 0.135 0.929 0.975 0.906 good-09021d-68
 0 <- 0.06 0.192 0.214 0.000 0.26 0.166 0.952 0.556 1.00 0.135 0.929 0.975 0.906 good-09021d-68
 1 <- 0.06 0.192 0.214 0.000 0.26 0.166 0.952 0.556 1.00 0.135 0.929 0.975 0.906 good-09021d-68
 1 <- 0.06 0.192 0.214 0.000 0.26 0.166 0.952 0.556 1.00 0.135 0.929 0.975 0.906 good-09021d-68
 1 <- 0.06 0.192 0.214 0.000 0.26 0.166 0.952 0.556 1.00 0.135 0.929 0.975 0.906 good-09021d-68
 0 <- 0.08 0.198 0.571 0.838 0.22 0.176 0.976 0.787 0.09 0.243 0.667 0.981 0.606 good-09035d-71
 0 <- 0.08 0.198 0.571 0.838 0.22 0.176 0.976 0.787 0.09 0.243 0.667 0.981 0.606 good-09035d-71
 0 <- 0.08 0.198 0.571 0.838 0.22 0.176 0.976 0.787 0.09 0.243 0.667 0.981 0.606 good-09035d-71
 0 <- 0.08 0.198 0.571 0.838 0.22 0.176 0.976 0.787 0.09 0.243 0.667 0.981 0.606 good-09035d-71
 0 <- 0.09 0.231 0.833 0.000 0.28 0.172 0.976 0.550 0.72 0.151 0.952 0.969 0.919 good-09057d-75
 1 <- 0.09 0.231 0.833 0.000 0.28 0.172 0.976 0.550 0.72 0.151 0.952 0.969 0.919 good-09057d-75
 1 <- 0.09 0.231 0.833 0.000 0.28 0.172 0.976 0.550 0.72 0.151 0.952 0.969 0.919 good-09057d-75
 1 <- 0.09 0.231 0.833 0.000 0.28 0.172 0.976 0.550 0.72 0.151 0.952 0.969 0.919 good-09057d-75
 0 <- 0.05 0.177 0.286 0.000 0.28 0.183 0.643 0.869 0.32 0.150 0.976 0.806 0.919 good-09073d-79
 1 <- 0.05 0.177 0.286 0.000 0.28 0.183 0.643 0.869 0.32 0.150 0.976 0.806 0.919 good-09073d-79
 0 <- 0.05 0.177 0.286 0.000 0.28 0.183 0.643 0.869 0.32 0.150 0.976 0.806 0.919 good-09073d-79
 0 <- 0.05 0.177 0.286 0.000 0.28 0.183 0.643 0.869 0.32 0.150 0.976 0.806 0.919 good-09073d-79
 1 <- 0.06 0.215 0.310 0.906 0.32 0.153 0.905 0.669 0.20 0.189 0.952 0.931 0.975 good-09079d-80
 0 <- 0.06 0.215 0.310 0.906 0.32 0.153 0.905 0.669 0.20 0.189 0.952 0.931 0.975 good-09079d-80
 0 <- 0.06 0.215 0.310 0.906 0.32 0.153 0.905 0.669 0.20 0.189 0.952 0.931 0.975 good-09079d-80
 1 <- 0.06 0.215 0.310 0.906 0.32 0.153 0.905 0.669 0.20 0.189 0.952 0.931 0.975 good-09079d-80
 0 <- 0.11 0.223 1.000 0.000 0.23 0.198 0.952 0.000 0.40 0.154 0.952 0.994 0.863 good-09082d-80
 0 <- 0.11 0.223 1.000 0.000 0.23 0.198 0.952 0.000 0.40 0.154 0.952 0.994 0.863 good-09082d-80
 1 <- 0.11 0.223 1.000 0.000 0.23 0.198 0.952 0.000 0.40 0.154 0.952 0.994 0.863 good-09082d-80
 1 <- 0.11 0.223 1.000 0.000 0.23 0.198 0.952 0.000 0.40 0.154 0.952 0.994 0.863 good-09082d-80
 0 <- 0.06 0.246 0.786 0.969 0.23 0.176 0.976 0.838 0.17 0.197 0.810 0.981 0.950 good-09150d-85
 0 <- 0.06 0.246 0.786 0.969 0.23 0.176 0.976 0.838 0.17 0.197 0.810 0.981 0.950 good-09150d-85
 0 <- 0.06 0.246 0.786 0.969 0.23 0.176 0.976 0.838 0.17 0.197 0.810 0.981 0.950 good-09150d-85
 0 <- 0.06 0.246 0.786 0.969 0.23 0.176 0.976 0.838 0.17 0.197 0.810 0.981 0.950 good-09150d-85
 1 <- 0.12 0.200 0.833 0.981 0.28 0.165 0.429 0.756 0.31 0.160 0.857 0.738 0.950 good-09159d-86
 0 <- 0.12 0.200 0.833 0.981 0.28 0.165 0.429 0.756 0.31 0.160 0.857 0.738 0.950 good-09159d-86
 0 <- 0.12 0.200 0.833 0.981 0.28 0.165 0.429 0.756 0.31 0.160 0.857 0.738 0.950 good-09159d-86
 0 <- 0.12 0.200 0.833 0.981 0.28 0.165 0.429 0.756 0.31 0.160 0.857 0.738 0.950 good-09159d-86
 0 <- 0.09 0.228 0.857 0.669 0.28 0.169 0.952 0.800 0.08 0.218 0.905 0.963 0.900 good-09201d-88
 1 <- 0.09 0.228 0.857 0.669 0.28 0.169 0.952 0.800 0.08 0.218 0.905 0.963 0.900 good-09201d-88
 1 <- 0.09 0.228 0.857 0.669 0.28 0.169 0.952 0.800 0.08 0.218 0.905 0.963 0.900 good-09201d-88
 0 <- 0.09 0.228 0.857 0.669 0.28 0.169 0.952 0.800 0.08 0.218 0.905 0.963 0.900 good-09201d-88
 1 <- 0.08 0.252 0.786 0.981 0.37 0.173 0.881 0.581 0.23 0.186 0.643 0.919 0.950 good-09206d-88
 1 <- 0.08 0.252 0.786 0.981 0.37 0.173 0.881 0.581 0.23 0.186 0.643 0.919 0.950 good-09206d-88
 1 <- 0.08 0.252 0.786 0.981 0.37 0.173 0.881 0.581 0.23 0.186 0.643 0.919 0.950 good-09206d-88
 1 <- 0.08 0.252 0.786 0.981 0.37 0.173 0.881 0.581 0.23 0.186 0.643 0.919 0.950 good-09206d-88
 1 <- 0.08 0.252 0.786 0.981 0.37 0.173 0.881 0.581 0.23 0.186 0.643 0.919 0.950 good-09206d-88
 1 <- 0.12 0.214 0.976 0.644 0.23 0.175 0.762 0.963 0.18 0.199 0.881 0.812 1.000 good-09254d-89
 0 <- 0.12 0.214 0.976 0.644 0.23 0.175 0.762 0.963 0.18 0.199 0.881 0.812 1.000 good-09254d-89
 1 <- 0.12 0.214 0.976 0.644 0.23 0.175 0.762 0.963 0.18 0.199 0.881 0.812 1.000 good-09254d-89
 1 <- 0.12 0.214 0.976 0.644 0.23 0.175 0.762 0.963 0.18 0.199 0.881 0.812 1.000 good-09254d-89
 1 <- 0.12 0.214 0.976 0.644 0.23 0.175 0.762 0.963 0.18 0.199 0.881 0.812 1.000 good-09254d-89
 1 <- 0.08 0.244 0.857 0.000 0.31 0.171 0.952 0.906 0.28 0.167 0.881 0.944 0.644 good-09267d-89
 0 <- 0.08 0.244 0.857 0.000 0.31 0.171 0.952 0.906 0.28 0.167 0.881 0.944 0.644 good-09267d-89
 1 <- 0.08 0.244 0.857 0.000 0.31 0.171 0.952 0.906 0.28 0.167 0.881 0.944 0.644 good-09267d-89
 1 <- 0.08 0.244 0.857 0.000 0.31 0.171 0.952 0.906 0.28 0.167 0.881 0.944 0.644 good-09267d-89
 1 <- 0.11 0.216 0.881 0.619 0.35 0.165 0.833 0.794 0.06 0.244 0.976 0.738 0.000 good-09272d-89
 1 <- 0.11 0.216 0.881 0.619 0.35 0.165 0.833 0.794 0.06 0.244 0.976 0.738 0.000 good-09272d-89
 1 <- 0.11 0.216 0.881 0.619 0.35 0.165 0.833 0.794 0.06 0.244 0.976 0.738 0.000 good-09272d-89
 1 <- 0.11 0.216 0.881 0.619 0.35 0.165 0.833 0.794 0.06 0.244 0.976 0.738 0.000 good-09272d-89
 0 <- 0.05 0.211 0.810 0.000 0.25 0.185 0.976 0.931 0.29 0.164 0.976 0.963 0.000 good-09277d-90
 1 <- 0.05 0.211 0.810 0.000 0.25 0.185 0.976 0.931 0.29 0.164 0.976 0.963 0.000 good-09277d-90
 1 <- 0.05 0.211 0.810 0.000 0.25 0.185 0.976 0.931 0.29 0.164 0.976 0.963 0.000 good-09277d-90
 1 <- 0.05 0.211 0.810 0.000 0.25 0.185 0.976 0.931 0.29 0.164 0.976 0.963 0.000 good-09277d-90
 1 <- 0.05 0.201 1.000 0.000 0.26 0.186 0.571 0.000 0.15 0.193 0.905 0.769 0.769 good-09291d-90
 1 <- 0.05 0.201 1.000 0.000 0.26 0.186 0.571 0.000 0.15 0.193 0.905 0.769 0.769 good-09291d-90
 0 <- 0.05 0.201 1.000 0.000 0.26 0.186 0.571 0.000 0.15 0.193 0.905 0.769 0.769 good-09291d-90
 1 <- 0.05 0.201 1.000 0.000 0.26 0.186 0.571 0.000 0.15 0.193 0.905 0.769 0.769 good-09291d-90
 1 <- 0.08 0.250 0.976 1.000 0.29 0.192 0.976 1.000 0.31 0.163 0.929 0.781 0.944 good-09297d-90
 1 <- 0.08 0.250 0.976 1.000 0.29 0.192 0.976 1.000 0.31 0.163 0.929 0.781 0.944 good-09297d-90
 1 <- 0.08 0.250 0.976 1.000 0.29 0.192 0.976 1.000 0.31 0.163 0.929 0.781 0.944 good-09297d-90
 1 <- 0.08 0.250 0.976 1.000 0.29 0.192 0.976 1.000 0.31 0.163 0.929 0.781 0.944 good-09297d-90
 1 <- 0.09 0.198 0.810 0.000 0.31 0.164 0.810 0.625 0.23 0.185 0.833 0.825 0.000 good-09306d-90
 1 <- 0.09 0.198 0.810 0.000 0.31 0.164 0.810 0.625 0.23 0.185 0.833 0.825 0.000 good-09306d-90
 1 <- 0.09 0.198 0.810 0.000 0.31 0.164 0.810 0.625 0.23 0.185 0.833 0.825 0.000 good-09306d-90
 1 <- 0.09 0.198 0.810 0.000 0.31 0.164 0.810 0.625 0.23 0.185 0.833 0.825 0.000 good-09306d-90
 1 <- 0.05 0.178 0.381 0.781 0.09 0.228 0.976 0.869 0.18 0.228 1.000 0.000 0.950 good-09342d-91
 1 <- 0.05 0.178 0.381 0.781 0.09 0.228 0.976 0.869 0.18 0.228 1.000 0.000 0.950 good-09342d-91
 1 <- 0.05 0.178 0.381 0.781 0.09 0.228 0.976 0.869 0.18 0.228 1.000 0.000 0.950 good-09342d-91
 1 <- 0.05 0.178 0.381 0.781 0.09 0.228 0.976 0.869 0.18 0.228 1.000 0.000 0.950 good-09342d-91
 1 <- 0.09 0.200 0.762 0.000 0.25 0.197 0.976 0.988 0.42 0.153 0.905 0.956 0.000 good-09362d-92
 1 <- 0.09 0.200 0.762 0.000 0.25 0.197 0.976 0.988 0.42 0.153 0.905 0.956 0.000 good-09362d-92
 1 <- 0.09 0.200 0.762 0.000 0.25 0.197 0.976 0.988 0.42 0.153 0.905 0.956 0.000 good-09362d-92
 1 <- 0.09 0.200 0.762 0.000 0.25 0.197 0.976 0.988 0.42 0.153 0.905 0.956 0.000 good-09362d-92
 0 <- 0.06 0.200 0.714 0.000 0.25 0.160 0.976 0.844 0.42 0.156 0.952 1.000 0.894 good-09370d-92
 0 <- 0.06 0.200 0.714 0.000 0.25 0.160 0.976 0.844 0.42 0.156 0.952 1.000 0.894 good-09370d-92
 1 <- 0.06 0.200 0.714 0.000 0.25 0.160 0.976 0.844 0.42 0.156 0.952 1.000 0.894 good-09370d-92
 1 <- 0.06 0.200 0.714 0.000 0.25 0.160 0.976 0.844 0.42 0.156 0.952 1.000 0.894 good-09370d-92
 1 <- 0.08 0.196 0.690 0.000 0.26 0.169 0.810 0.762 0.22 0.161 0.881 0.850 0.925 good-09384d-92
 1 <- 0.08 0.196 0.690 0.000 0.26 0.169 0.810 0.762 0.22 0.161 0.881 0.850 0.925 good-09384d-92
 0 <- 0.08 0.196 0.690 0.000 0.26 0.169 0.810 0.762 0.22 0.161 0.881 0.850 0.925 good-09384d-92
 0 <- 0.08 0.196 0.690 0.000 0.26 0.169 0.810 0.762 0.22 0.161 0.881 0.850 0.925 good-09384d-92
 0 <- 0.05 0.184 0.714 0.000 0.12 0.182 0.976 0.869 0.17 0.179 0.976 0.988 0.000 good-09397d-93
 0 <- 0.05 0.184 0.714 0.000 0.12 0.182 0.976 0.869 0.17 0.179 0.976 0.988 0.000 good-09397d-93
 0 <- 0.05 0.184 0.714 0.000 0.12 0.182 0.976 0.869 0.17 0.179 0.976 0.988 0.000 good-09397d-93
 0 <- 0.05 0.184 0.714 0.000 0.12 0.182 0.976 0.869 0.17 0.179 0.976 0.988 0.000 good-09397d-93
 1 <- 0.11 0.212 0.810 0.681 0.20 0.197 0.976 0.963 0.12 0.238 0.976 1.000 0.000 good-09450d-94
 1 <- 0.11 0.212 0.810 0.681 0.20 0.197 0.976 0.963 0.12 0.238 0.976 1.000 0.000 good-09450d-94
 1 <- 0.11 0.212 0.810 0.681 0.20 0.197 0.976 0.963 0.12 0.238 0.976 1.000 0.000 good-09450d-94
 1 <- 0.11 0.212 0.810 0.681 0.20 0.197 0.976 0.963 0.12 0.238 0.976 1.000 0.000 good-09450d-94
 1 <- 0.09 0.234 0.929 0.619 0.22 0.178 0.976 0.738 1.20 0.131 0.905 0.181 0.775 good-09463d-95
 1 <- 0.09 0.234 0.929 0.619 0.22 0.178 0.976 0.738 1.20 0.131 0.905 0.181 0.775 good-09463d-95
 1 <- 0.09 0.234 0.929 0.619 0.22 0.178 0.976 0.738 1.20 0.131 0.905 0.181 0.775 good-09463d-95
 1 <- 0.09 0.234 0.929 0.619 0.22 0.178 0.976 0.738 1.20 0.131 0.905 0.181 0.775 good-09463d-95
 1 <- 0.05 0.232 0.714 0.000 0.18 0.190 0.976 0.887 0.09 0.190 0.881 1.000 0.000 good-09464d-95
 1 <- 0.05 0.232 0.714 0.000 0.18 0.190 0.976 0.887 0.09 0.190 0.881 1.000 0.000 good-09464d-95
 1 <- 0.05 0.232 0.714 0.000 0.18 0.190 0.976 0.887 0.09 0.190 0.881 1.000 0.000 good-09464d-95
 1 <- 0.05 0.232 0.714 0.000 0.18 0.190 0.976 0.887 0.09 0.190 0.881 1.000 0.000 good-09464d-95
 1 <- 0.11 0.235 0.976 0.000 0.28 0.178 0.976 0.863 0.18 0.184 0.976 0.931 0.938 good-09478d-95
 1 <- 0.11 0.235 0.976 0.000 0.28 0.178 0.976 0.863 0.18 0.184 0.976 0.931 0.938 good-09478d-95
 1 <- 0.11 0.235 0.976 0.000 0.28 0.178 0.976 0.863 0.18 0.184 0.976 0.931 0.938 good-09478d-95
 1 <- 0.11 0.235 0.976 0.000 0.28 0.178 0.976 0.863 0.18 0.184 0.976 0.931 0.938 good-09478d-95
word 19: had phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.31 0.175 0.905 0.750 0.09 0.238 0.905 0.963 0.15 0.245 0.976 1.000 0.938 had-09516d-63
 0 <- 0.31 0.175 0.905 0.750 0.09 0.238 0.905 0.963 0.15 0.245 0.976 1.000 0.938 had-09516d-63
 0 <- 0.31 0.175 0.905 0.750 0.09 0.238 0.905 0.963 0.15 0.245 0.976 1.000 0.938 had-09516d-63
 0 <- 0.31 0.175 0.905 0.750 0.09 0.238 0.905 0.963 0.15 0.245 0.976 1.000 0.938 had-09516d-63
 0 <- 0.31 0.175 0.905 0.750 0.09 0.238 0.905 0.963 0.15 0.245 0.976 1.000 0.938 had-09516d-63
 1 <- 0.42 0.164 0.857 0.519 0.05 0.245 0.833 0.912 0.28 0.159 0.905 0.844 0.881 had-09531d-66
 1 <- 0.42 0.164 0.857 0.519 0.05 0.245 0.833 0.912 0.28 0.159 0.905 0.844 0.881 had-09531d-66
 0 <- 0.42 0.164 0.857 0.519 0.05 0.245 0.833 0.912 0.28 0.159 0.905 0.844 0.881 had-09531d-66
 0 <- 0.42 0.164 0.857 0.519 0.05 0.245 0.833 0.912 0.28 0.159 0.905 0.844 0.881 had-09531d-66
 0 <- 0.42 0.166 0.976 0.581 0.12 0.223 0.976 0.981 0.26 0.167 0.905 1.000 0.950 had-09538d-66
 0 <- 0.42 0.166 0.976 0.581 0.12 0.223 0.976 0.981 0.26 0.167 0.905 1.000 0.950 had-09538d-66
 0 <- 0.42 0.166 0.976 0.581 0.12 0.223 0.976 0.981 0.26 0.167 0.905 1.000 0.950 had-09538d-66
 0 <- 0.42 0.166 0.976 0.581 0.12 0.223 0.976 0.981 0.26 0.167 0.905 1.000 0.950 had-09538d-66
 0 <- 0.42 0.166 0.976 0.581 0.12 0.223 0.976 0.981 0.26 0.167 0.905 1.000 0.950 had-09538d-66
 0 <- 0.31 0.173 0.929 0.806 0.09 0.217 0.857 0.975 0.43 0.185 0.976 0.431 1.000 had-09549d-67
 0 <- 0.31 0.173 0.929 0.806 0.09 0.217 0.857 0.975 0.43 0.185 0.976 0.431 1.000 had-09549d-67
 0 <- 0.31 0.173 0.929 0.806 0.09 0.217 0.857 0.975 0.43 0.185 0.976 0.431 1.000 had-09549d-67
 0 <- 0.18 0.237 0.929 0.000 0.20 0.189 0.976 0.963 0.06 0.254 0.857 1.000 0.000 had-09554d-68
 0 <- 0.18 0.237 0.929 0.000 0.20 0.189 0.976 0.963 0.06 0.254 0.857 1.000 0.000 had-09554d-68
 0 <- 0.18 0.237 0.929 0.000 0.20 0.189 0.976 0.963 0.06 0.254 0.857 1.000 0.000 had-09554d-68
 0 <- 0.18 0.237 0.929 0.000 0.20 0.189 0.976 0.963 0.06 0.254 0.857 1.000 0.000 had-09554d-68
 0 <- 0.17 0.236 0.857 0.750 0.35 0.166 0.667 0.975 0.22 0.160 0.929 0.825 0.919 had-09575d-70
 0 <- 0.17 0.236 0.857 0.750 0.35 0.166 0.667 0.975 0.22 0.160 0.929 0.825 0.919 had-09575d-70
 0 <- 0.17 0.236 0.857 0.750 0.35 0.166 0.667 0.975 0.22 0.160 0.929 0.825 0.919 had-09575d-70
 0 <- 0.17 0.236 0.857 0.750 0.35 0.166 0.667 0.975 0.22 0.160 0.929 0.825 0.919 had-09575d-70
 0 <- 0.17 0.236 0.857 0.750 0.35 0.166 0.667 0.975 0.22 0.160 0.929 0.825 0.919 had-09575d-70
 0 <- 0.06 0.211 0.952 0.000 0.25 0.208 0.976 0.919 0.17 0.185 0.976 1.000 0.906 had-09595d-72
 1 <- 0.06 0.211 0.952 0.000 0.25 0.208 0.976 0.919 0.17 0.185 0.976 1.000 0.906 had-09595d-72
 1 <- 0.06 0.211 0.952 0.000 0.25 0.208 0.976 0.919 0.17 0.185 0.976 1.000 0.906 had-09595d-72
 0 <- 0.06 0.211 0.952 0.000 0.25 0.208 0.976 0.919 0.17 0.185 0.976 1.000 0.906 had-09595d-72
 0 <- 0.06 0.211 0.952 0.000 0.25 0.208 0.976 0.919 0.17 0.185 0.976 1.000 0.906 had-09595d-72
 0 <- 0.29 0.193 0.976 1.000 0.17 0.212 0.952 0.944 0.45 0.171 0.929 0.681 0.000 had-09597d-72
 0 <- 0.29 0.193 0.976 1.000 0.17 0.212 0.952 0.944 0.45 0.171 0.929 0.681 0.000 had-09597d-72
 1 <- 0.29 0.193 0.976 1.000 0.17 0.212 0.952 0.944 0.45 0.171 0.929 0.681 0.000 had-09597d-72
 0 <- 0.29 0.193 0.976 1.000 0.17 0.212 0.952 0.944 0.45 0.171 0.929 0.681 0.000 had-09597d-72
 0 <- 0.09 0.261 0.952 0.000 0.37 0.165 0.976 1.000 0.18 0.178 0.952 0.931 0.000 had-09619d-75
 0 <- 0.09 0.261 0.952 0.000 0.37 0.165 0.976 1.000 0.18 0.178 0.952 0.931 0.000 had-09619d-75
 0 <- 0.09 0.261 0.952 0.000 0.37 0.165 0.976 1.000 0.18 0.178 0.952 0.931 0.000 had-09619d-75
 0 <- 0.09 0.261 0.952 0.000 0.37 0.165 0.976 1.000 0.18 0.178 0.952 0.931 0.000 had-09619d-75
 0 <- 0.25 0.177 0.905 0.744 0.34 0.154 0.595 0.819 0.08 0.222 0.786 0.781 0.000 had-09655d-78
 0 <- 0.25 0.177 0.905 0.744 0.34 0.154 0.595 0.819 0.08 0.222 0.786 0.781 0.000 had-09655d-78
 0 <- 0.25 0.177 0.905 0.744 0.34 0.154 0.595 0.819 0.08 0.222 0.786 0.781 0.000 had-09655d-78
 0 <- 0.25 0.177 0.905 0.744 0.34 0.154 0.595 0.819 0.08 0.222 0.786 0.781 0.000 had-09655d-78
 1 <- 0.34 0.165 0.690 0.656 0.11 0.253 0.238 0.881 0.05 0.277 0.857 0.606 0.000 had-09660d-78
 0 <- 0.34 0.165 0.690 0.656 0.11 0.253 0.238 0.881 0.05 0.277 0.857 0.606 0.000 had-09660d-78
 0 <- 0.34 0.165 0.690 0.656 0.11 0.253 0.238 0.881 0.05 0.277 0.857 0.606 0.000 had-09660d-78
 0 <- 0.34 0.165 0.690 0.656 0.11 0.253 0.238 0.881 0.05 0.277 0.857 0.606 0.000 had-09660d-78
 0 <- 0.15 0.219 0.952 0.838 0.29 0.171 0.905 0.975 0.43 0.171 0.929 0.863 0.000 had-09701d-80
 0 <- 0.15 0.219 0.952 0.838 0.29 0.171 0.905 0.975 0.43 0.171 0.929 0.863 0.000 had-09701d-80
 0 <- 0.15 0.219 0.952 0.838 0.29 0.171 0.905 0.975 0.43 0.171 0.929 0.863 0.000 had-09701d-80
 0 <- 0.15 0.219 0.952 0.838 0.29 0.171 0.905 0.975 0.43 0.171 0.929 0.863 0.000 had-09701d-80
 0 <- 0.05 0.244 0.905 0.000 0.17 0.228 0.976 0.938 0.25 0.171 0.929 0.838 0.000 had-09733d-82
 0 <- 0.05 0.244 0.905 0.000 0.17 0.228 0.976 0.938 0.25 0.171 0.929 0.838 0.000 had-09733d-82
 0 <- 0.05 0.244 0.905 0.000 0.17 0.228 0.976 0.938 0.25 0.171 0.929 0.838 0.000 had-09733d-82
 0 <- 0.05 0.244 0.905 0.000 0.17 0.228 0.976 0.938 0.25 0.171 0.929 0.838 0.000 had-09733d-82
 0 <- 0.14 0.240 1.000 0.000 0.32 0.189 0.167 0.850 0.20 0.180 0.405 0.000 0.850 had-09740d-83
 0 <- 0.14 0.240 1.000 0.000 0.32 0.189 0.167 0.850 0.20 0.180 0.405 0.000 0.850 had-09740d-83
 0 <- 0.14 0.240 1.000 0.000 0.32 0.189 0.167 0.850 0.20 0.180 0.405 0.000 0.850 had-09740d-83
 0 <- 0.14 0.240 1.000 0.000 0.32 0.189 0.167 0.850 0.20 0.180 0.405 0.000 0.850 had-09740d-83
 1 <- 0.09 0.256 0.976 0.000 0.35 0.198 0.976 0.975 0.25 0.205 0.976 1.000 0.000 had-09760d-84
 1 <- 0.09 0.256 0.976 0.000 0.35 0.198 0.976 0.975 0.25 0.205 0.976 1.000 0.000 had-09760d-84
 1 <- 0.09 0.256 0.976 0.000 0.35 0.198 0.976 0.975 0.25 0.205 0.976 1.000 0.000 had-09760d-84
 1 <- 0.09 0.256 0.976 0.000 0.35 0.198 0.976 0.975 0.25 0.205 0.976 1.000 0.000 had-09760d-84
 1 <- 0.09 0.256 0.976 0.000 0.35 0.198 0.976 0.975 0.25 0.205 0.976 1.000 0.000 had-09760d-84
 1 <- 0.14 0.252 0.738 0.662 0.34 0.182 0.976 0.863 0.31 0.155 0.952 0.819 0.863 had-09763d-84
 1 <- 0.14 0.252 0.738 0.662 0.34 0.182 0.976 0.863 0.31 0.155 0.952 0.819 0.863 had-09763d-84
 0 <- 0.14 0.252 0.738 0.662 0.34 0.182 0.976 0.863 0.31 0.155 0.952 0.819 0.863 had-09763d-84
 0 <- 0.14 0.252 0.738 0.662 0.34 0.182 0.976 0.863 0.31 0.155 0.952 0.819 0.863 had-09763d-84
 1 <- 0.08 0.281 0.976 0.600 0.25 0.188 0.929 0.988 0.08 0.257 0.976 0.838 0.919 had-09777d-84
 0 <- 0.08 0.281 0.976 0.600 0.25 0.188 0.929 0.988 0.08 0.257 0.976 0.838 0.919 had-09777d-84
 0 <- 0.08 0.281 0.976 0.600 0.25 0.188 0.929 0.988 0.08 0.257 0.976 0.838 0.919 had-09777d-84
 1 <- 0.08 0.281 0.976 0.600 0.25 0.188 0.929 0.988 0.08 0.257 0.976 0.838 0.919 had-09777d-84
 0 <- 0.18 0.237 0.929 0.800 0.23 0.221 0.976 0.950 0.23 0.183 0.833 0.831 0.000 had-09790d-85
 0 <- 0.18 0.237 0.929 0.800 0.23 0.221 0.976 0.950 0.23 0.183 0.833 0.831 0.000 had-09790d-85
 0 <- 0.18 0.237 0.929 0.800 0.23 0.221 0.976 0.950 0.23 0.183 0.833 0.831 0.000 had-09790d-85
 0 <- 0.18 0.237 0.929 0.800 0.23 0.221 0.976 0.950 0.23 0.183 0.833 0.831 0.000 had-09790d-85
 1 <- 0.22 0.221 0.905 0.800 0.20 0.178 0.762 0.963 0.49 0.170 0.929 0.894 0.756 had-09797d-85
 1 <- 0.22 0.221 0.905 0.800 0.20 0.178 0.762 0.963 0.49 0.170 0.929 0.894 0.756 had-09797d-85
 1 <- 0.22 0.221 0.905 0.800 0.20 0.178 0.762 0.963 0.49 0.170 0.929 0.894 0.756 had-09797d-85
 0 <- 0.22 0.221 0.905 0.800 0.20 0.178 0.762 0.963 0.49 0.170 0.929 0.894 0.756 had-09797d-85
 1 <- 0.18 0.241 0.810 0.000 0.32 0.164 0.333 0.963 0.22 0.206 0.976 0.450 0.000 had-09807d-85
 0 <- 0.18 0.241 0.810 0.000 0.32 0.164 0.333 0.963 0.22 0.206 0.976 0.450 0.000 had-09807d-85
 1 <- 0.18 0.241 0.810 0.000 0.32 0.164 0.333 0.963 0.22 0.206 0.976 0.450 0.000 had-09807d-85
 1 <- 0.18 0.241 0.810 0.000 0.32 0.164 0.333 0.963 0.22 0.206 0.976 0.450 0.000 had-09807d-85
 0 <- 0.14 0.257 0.833 0.744 0.22 0.171 0.952 0.925 0.22 0.185 0.833 0.938 0.000 had-09821d-85
 0 <- 0.14 0.257 0.833 0.744 0.22 0.171 0.952 0.925 0.22 0.185 0.833 0.938 0.000 had-09821d-85
 0 <- 0.14 0.257 0.833 0.744 0.22 0.171 0.952 0.925 0.22 0.185 0.833 0.938 0.000 had-09821d-85
 0 <- 0.14 0.257 0.833 0.744 0.22 0.171 0.952 0.925 0.22 0.185 0.833 0.938 0.000 had-09821d-85
 0 <- 0.15 0.195 0.976 0.000 0.28 0.178 0.857 0.975 0.42 0.147 0.881 0.956 0.887 had-09835d-86
 0 <- 0.15 0.195 0.976 0.000 0.28 0.178 0.857 0.975 0.42 0.147 0.881 0.956 0.887 had-09835d-86
 0 <- 0.15 0.195 0.976 0.000 0.28 0.178 0.857 0.975 0.42 0.147 0.881 0.956 0.887 had-09835d-86
 0 <- 0.15 0.195 0.976 0.000 0.28 0.178 0.857 0.975 0.42 0.147 0.881 0.956 0.887 had-09835d-86
 0 <- 0.14 0.205 0.929 0.000 0.14 0.198 0.976 0.963 0.26 0.169 0.857 0.756 0.925 had-09841d-86
 0 <- 0.14 0.205 0.929 0.000 0.14 0.198 0.976 0.963 0.26 0.169 0.857 0.756 0.925 had-09841d-86
 0 <- 0.14 0.205 0.929 0.000 0.14 0.198 0.976 0.963 0.26 0.169 0.857 0.756 0.925 had-09841d-86
 0 <- 0.14 0.205 0.929 0.000 0.14 0.198 0.976 0.963 0.26 0.169 0.857 0.756 0.925 had-09841d-86
 0 <- 0.12 0.248 0.976 0.000 0.29 0.168 0.952 0.988 0.08 0.266 0.976 0.975 0.000 had-09849d-86
 0 <- 0.12 0.248 0.976 0.000 0.29 0.168 0.952 0.988 0.08 0.266 0.976 0.975 0.000 had-09849d-86
 1 <- 0.12 0.248 0.976 0.000 0.29 0.168 0.952 0.988 0.08 0.266 0.976 0.975 0.000 had-09849d-86
 0 <- 0.12 0.248 0.976 0.000 0.29 0.168 0.952 0.988 0.08 0.266 0.976 0.975 0.000 had-09849d-86
 1 <- 0.12 0.248 0.976 0.000 0.29 0.168 0.952 0.988 0.08 0.266 0.976 0.975 0.000 had-09849d-86
 1 <- 0.06 0.257 0.762 0.000 0.31 0.175 0.976 0.988 0.15 0.197 0.929 0.963 0.000 had-09873d-87
 0 <- 0.06 0.257 0.762 0.000 0.31 0.175 0.976 0.988 0.15 0.197 0.929 0.963 0.000 had-09873d-87
 1 <- 0.06 0.257 0.762 0.000 0.31 0.175 0.976 0.988 0.15 0.197 0.929 0.963 0.000 had-09873d-87
 0 <- 0.06 0.257 0.762 0.000 0.31 0.175 0.976 0.988 0.15 0.197 0.929 0.963 0.000 had-09873d-87
 1 <- 0.09 0.229 0.976 0.000 0.40 0.159 0.976 1.000 0.15 0.235 0.976 0.681 1.000 had-09903d-88
 1 <- 0.09 0.229 0.976 0.000 0.40 0.159 0.976 1.000 0.15 0.235 0.976 0.681 1.000 had-09903d-88
 0 <- 0.09 0.229 0.976 0.000 0.40 0.159 0.976 1.000 0.15 0.235 0.976 0.681 1.000 had-09903d-88
 1 <- 0.09 0.229 0.976 0.000 0.40 0.159 0.976 1.000 0.15 0.235 0.976 0.681 1.000 had-09903d-88
 0 <- 0.20 0.230 0.976 0.819 0.22 0.220 0.976 1.000 0.31 0.173 0.905 1.000 0.000 had-09932d-89
 1 <- 0.20 0.230 0.976 0.819 0.22 0.220 0.976 1.000 0.31 0.173 0.905 1.000 0.000 had-09932d-89
 0 <- 0.20 0.230 0.976 0.819 0.22 0.220 0.976 1.000 0.31 0.173 0.905 1.000 0.000 had-09932d-89
 1 <- 0.20 0.230 0.976 0.819 0.22 0.220 0.976 1.000 0.31 0.173 0.905 1.000 0.000 had-09932d-89
 1 <- 0.09 0.217 0.857 0.819 0.25 0.182 0.952 0.988 0.49 0.154 0.929 0.875 0.944 had-09935d-89
 0 <- 0.09 0.217 0.857 0.819 0.25 0.182 0.952 0.988 0.49 0.154 0.929 0.875 0.944 had-09935d-89
 0 <- 0.09 0.217 0.857 0.819 0.25 0.182 0.952 0.988 0.49 0.154 0.929 0.875 0.944 had-09935d-89
 0 <- 0.09 0.217 0.857 0.819 0.25 0.182 0.952 0.988 0.49 0.154 0.929 0.875 0.944 had-09935d-89
 1 <- 0.22 0.209 0.929 0.781 0.22 0.221 0.952 0.950 0.23 0.167 0.905 0.944 0.894 had-09999d-93
 1 <- 0.22 0.209 0.929 0.781 0.22 0.221 0.952 0.950 0.23 0.167 0.905 0.944 0.894 had-09999d-93
 0 <- 0.22 0.209 0.929 0.781 0.22 0.221 0.952 0.950 0.23 0.167 0.905 0.944 0.894 had-09999d-93
 0 <- 0.22 0.209 0.929 0.781 0.22 0.221 0.952 0.950 0.23 0.167 0.905 0.944 0.894 had-09999d-93
word 20: has phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.17 0.240 0.905 0.856 0.43 0.156 0.619 0.981 0.37 0.207 0.881 0.731 0.613 has-02069t-5
 0 <- 0.17 0.240 0.905 0.856 0.43 0.156 0.619 0.981 0.37 0.207 0.881 0.731 0.613 has-02069t-5
 0 <- 0.17 0.240 0.905 0.856 0.43 0.156 0.619 0.981 0.37 0.207 0.881 0.731 0.613 has-02069t-5
 0 <- 0.17 0.240 0.905 0.856 0.43 0.156 0.619 0.981 0.37 0.207 0.881 0.731 0.613 has-02069t-5
 0 <- 0.17 0.206 0.857 0.850 0.34 0.191 0.976 0.894 0.22 0.153 0.452 0.613 0.800 has-10017d-61
 0 <- 0.17 0.206 0.857 0.850 0.34 0.191 0.976 0.894 0.22 0.153 0.452 0.613 0.800 has-10017d-61
 0 <- 0.17 0.206 0.857 0.850 0.34 0.191 0.976 0.894 0.22 0.153 0.452 0.613 0.800 has-10017d-61
 1 <- 0.17 0.206 0.857 0.850 0.34 0.191 0.976 0.894 0.22 0.153 0.452 0.613 0.800 has-10017d-61
 0 <- 0.43 0.173 0.976 0.600 0.06 0.210 0.571 0.950 0.20 0.182 0.714 0.519 0.619 has-10039d-62
 0 <- 0.43 0.173 0.976 0.600 0.06 0.210 0.571 0.950 0.20 0.182 0.714 0.519 0.619 has-10039d-62
 0 <- 0.43 0.173 0.976 0.600 0.06 0.210 0.571 0.950 0.20 0.182 0.714 0.519 0.619 has-10039d-62
 0 <- 0.43 0.173 0.976 0.600 0.06 0.210 0.571 0.950 0.20 0.182 0.714 0.519 0.619 has-10039d-62
 0 <- 0.28 0.168 0.976 0.606 0.29 0.167 0.905 0.969 0.20 0.157 0.786 0.925 0.581 has-10043d-62
 0 <- 0.28 0.168 0.976 0.606 0.29 0.167 0.905 0.969 0.20 0.157 0.786 0.925 0.581 has-10043d-62
 0 <- 0.28 0.168 0.976 0.606 0.29 0.167 0.905 0.969 0.20 0.157 0.786 0.925 0.581 has-10043d-62
 0 <- 0.28 0.168 0.976 0.606 0.29 0.167 0.905 0.969 0.20 0.157 0.786 0.925 0.581 has-10043d-62
 1 <- 0.11 0.221 0.881 0.000 0.37 0.198 0.976 0.963 0.32 0.185 0.976 0.975 0.963 has-10057d-63
 0 <- 0.11 0.221 0.881 0.000 0.37 0.198 0.976 0.963 0.32 0.185 0.976 0.975 0.963 has-10057d-63
 1 <- 0.11 0.221 0.881 0.000 0.37 0.198 0.976 0.963 0.32 0.185 0.976 0.975 0.963 has-10057d-63
 1 <- 0.11 0.221 0.881 0.000 0.37 0.198 0.976 0.963 0.32 0.185 0.976 0.975 0.963 has-10057d-63
 0 <- 0.05 0.240 0.881 0.000 0.35 0.214 0.952 0.938 0.18 0.186 0.857 0.956 0.756 has-10070d-64
 0 <- 0.05 0.240 0.881 0.000 0.35 0.214 0.952 0.938 0.18 0.186 0.857 0.956 0.756 has-10070d-64
 0 <- 0.05 0.240 0.881 0.000 0.35 0.214 0.952 0.938 0.18 0.186 0.857 0.956 0.756 has-10070d-64
 0 <- 0.05 0.240 0.881 0.000 0.35 0.214 0.952 0.938 0.18 0.186 0.857 0.956 0.756 has-10070d-64
 0 <- 0.11 0.244 0.619 0.000 0.35 0.162 0.976 0.975 0.18 0.221 0.905 0.981 0.000 has-10134d-67
 0 <- 0.11 0.244 0.619 0.000 0.35 0.162 0.976 0.975 0.18 0.221 0.905 0.981 0.000 has-10134d-67
 0 <- 0.11 0.244 0.619 0.000 0.35 0.162 0.976 0.975 0.18 0.221 0.905 0.981 0.000 has-10134d-67
 0 <- 0.11 0.244 0.619 0.000 0.35 0.162 0.976 0.975 0.18 0.221 0.905 0.981 0.000 has-10134d-67
 1 <- 0.14 0.230 0.810 0.000 0.25 0.174 0.857 0.894 0.25 0.207 0.857 0.775 0.744 has-10188d-69
 1 <- 0.14 0.230 0.810 0.000 0.25 0.174 0.857 0.894 0.25 0.207 0.857 0.775 0.744 has-10188d-69
 0 <- 0.14 0.230 0.810 0.000 0.25 0.174 0.857 0.894 0.25 0.207 0.857 0.775 0.744 has-10188d-69
 0 <- 0.14 0.230 0.810 0.000 0.25 0.174 0.857 0.894 0.25 0.207 0.857 0.775 0.744 has-10188d-69
 0 <- 0.12 0.215 1.000 0.000 0.26 0.163 0.714 0.000 0.17 0.164 0.619 0.869 0.688 has-10196d-70
 0 <- 0.12 0.215 1.000 0.000 0.26 0.163 0.714 0.000 0.17 0.164 0.619 0.869 0.688 has-10196d-70
 0 <- 0.12 0.215 1.000 0.000 0.26 0.163 0.714 0.000 0.17 0.164 0.619 0.869 0.688 has-10196d-70
 0 <- 0.12 0.215 1.000 0.000 0.26 0.163 0.714 0.000 0.17 0.164 0.619 0.869 0.688 has-10196d-70
 0 <- 0.12 0.214 0.952 0.000 0.38 0.171 0.238 0.969 0.20 0.161 0.310 0.512 0.894 has-10201d-70
 1 <- 0.12 0.214 0.952 0.000 0.38 0.171 0.238 0.969 0.20 0.161 0.310 0.512 0.894 has-10201d-70
 0 <- 0.12 0.214 0.952 0.000 0.38 0.171 0.238 0.969 0.20 0.161 0.310 0.512 0.894 has-10201d-70
 1 <- 0.12 0.214 0.952 0.000 0.38 0.171 0.238 0.969 0.20 0.161 0.310 0.512 0.894 has-10201d-70
 0 <- 0.09 0.200 0.881 0.000 0.25 0.168 0.952 0.919 0.15 0.196 0.833 0.581 0.938 has-10202d-70
 0 <- 0.09 0.200 0.881 0.000 0.25 0.168 0.952 0.919 0.15 0.196 0.833 0.581 0.938 has-10202d-70
 0 <- 0.09 0.200 0.881 0.000 0.25 0.168 0.952 0.919 0.15 0.196 0.833 0.581 0.938 has-10202d-70
 1 <- 0.09 0.200 0.881 0.000 0.25 0.168 0.952 0.919 0.15 0.196 0.833 0.581 0.938 has-10202d-70
 1 <- 0.15 0.221 0.952 0.850 0.40 0.152 0.452 0.969 0.11 0.188 0.500 0.475 0.819 has-10203d-70
 1 <- 0.15 0.221 0.952 0.850 0.40 0.152 0.452 0.969 0.11 0.188 0.500 0.475 0.819 has-10203d-70
 1 <- 0.15 0.221 0.952 0.850 0.40 0.152 0.452 0.969 0.11 0.188 0.500 0.475 0.819 has-10203d-70
 1 <- 0.15 0.221 0.952 0.850 0.40 0.152 0.452 0.969 0.11 0.188 0.500 0.475 0.819 has-10203d-70
 0 <- 0.09 0.176 0.762 0.000 0.14 0.164 0.048 0.919 0.31 0.160 0.667 0.344 0.762 has-10207d-71
 0 <- 0.09 0.176 0.762 0.000 0.14 0.164 0.048 0.919 0.31 0.160 0.667 0.344 0.762 has-10207d-71
 0 <- 0.09 0.176 0.762 0.000 0.14 0.164 0.048 0.919 0.31 0.160 0.667 0.344 0.762 has-10207d-71
 0 <- 0.09 0.176 0.762 0.000 0.14 0.164 0.048 0.919 0.31 0.160 0.667 0.344 0.762 has-10207d-71
 0 <- 0.14 0.183 0.952 0.819 0.31 0.155 0.071 0.988 0.18 0.170 0.714 0.375 0.887 has-10211d-71
 1 <- 0.14 0.183 0.952 0.819 0.31 0.155 0.071 0.988 0.18 0.170 0.714 0.375 0.887 has-10211d-71
 1 <- 0.14 0.183 0.952 0.819 0.31 0.155 0.071 0.988 0.18 0.170 0.714 0.375 0.887 has-10211d-71
 1 <- 0.14 0.183 0.952 0.819 0.31 0.155 0.071 0.988 0.18 0.170 0.714 0.375 0.887 has-10211d-71
 0 <- 0.06 0.247 0.881 0.000 0.31 0.173 0.286 0.931 0.38 0.153 0.833 0.469 0.812 has-10228d-72
 0 <- 0.06 0.247 0.881 0.000 0.31 0.173 0.286 0.931 0.38 0.153 0.833 0.469 0.812 has-10228d-72
 0 <- 0.06 0.247 0.881 0.000 0.31 0.173 0.286 0.931 0.38 0.153 0.833 0.469 0.812 has-10228d-72
 0 <- 0.06 0.247 0.881 0.000 0.31 0.173 0.286 0.931 0.38 0.153 0.833 0.469 0.812 has-10228d-72
 0 <- 0.09 0.269 0.929 0.000 0.29 0.166 0.857 0.956 0.25 0.152 0.667 0.856 0.806 has-10236d-72
 0 <- 0.09 0.269 0.929 0.000 0.29 0.166 0.857 0.956 0.25 0.152 0.667 0.856 0.806 has-10236d-72
 0 <- 0.09 0.269 0.929 0.000 0.29 0.166 0.857 0.956 0.25 0.152 0.667 0.856 0.806 has-10236d-72
 0 <- 0.09 0.269 0.929 0.000 0.29 0.166 0.857 0.956 0.25 0.152 0.667 0.856 0.806 has-10236d-72
 0 <- 0.05 0.209 0.643 0.000 0.28 0.185 0.976 0.831 0.29 0.163 0.857 0.713 0.000 has-10255d-74
 0 <- 0.05 0.209 0.643 0.000 0.28 0.185 0.976 0.831 0.29 0.163 0.857 0.713 0.000 has-10255d-74
 0 <- 0.05 0.209 0.643 0.000 0.28 0.185 0.976 0.831 0.29 0.163 0.857 0.713 0.000 has-10255d-74
 0 <- 0.05 0.209 0.643 0.000 0.28 0.185 0.976 0.831 0.29 0.163 0.857 0.713 0.000 has-10255d-74
 1 <- 0.06 0.240 0.667 0.000 0.28 0.200 0.905 0.988 0.12 0.231 0.976 0.700 0.738 has-10288d-76
 0 <- 0.06 0.240 0.667 0.000 0.28 0.200 0.905 0.988 0.12 0.231 0.976 0.700 0.738 has-10288d-76
 0 <- 0.06 0.240 0.667 0.000 0.28 0.200 0.905 0.988 0.12 0.231 0.976 0.700 0.738 has-10288d-76
 0 <- 0.06 0.240 0.667 0.000 0.28 0.200 0.905 0.988 0.12 0.231 0.976 0.700 0.738 has-10288d-76
 1 <- 0.14 0.230 1.000 0.000 0.32 0.152 0.929 0.000 0.17 0.211 0.048 0.938 0.644 has-10289d-77
 1 <- 0.14 0.230 1.000 0.000 0.32 0.152 0.929 0.000 0.17 0.211 0.048 0.938 0.644 has-10289d-77
 1 <- 0.14 0.230 1.000 0.000 0.32 0.152 0.929 0.000 0.17 0.211 0.048 0.938 0.644 has-10289d-77
 0 <- 0.14 0.230 1.000 0.000 0.32 0.152 0.929 0.000 0.17 0.211 0.048 0.938 0.644 has-10289d-77
 1 <- 0.20 0.222 0.833 0.688 0.31 0.193 0.929 0.887 0.54 0.145 0.881 0.256 0.688 has-10325d-79
 1 <- 0.20 0.222 0.833 0.688 0.31 0.193 0.929 0.887 0.54 0.145 0.881 0.256 0.688 has-10325d-79
 1 <- 0.20 0.222 0.833 0.688 0.31 0.193 0.929 0.887 0.54 0.145 0.881 0.256 0.688 has-10325d-79
 0 <- 0.20 0.222 0.833 0.688 0.31 0.193 0.929 0.887 0.54 0.145 0.881 0.256 0.688 has-10325d-79
 1 <- 0.17 0.204 0.929 0.000 0.38 0.162 0.714 0.981 0.28 0.208 0.952 0.844 0.931 has-10349d-80
 1 <- 0.17 0.204 0.929 0.000 0.38 0.162 0.714 0.981 0.28 0.208 0.952 0.844 0.931 has-10349d-80
 1 <- 0.17 0.204 0.929 0.000 0.38 0.162 0.714 0.981 0.28 0.208 0.952 0.844 0.931 has-10349d-80
 1 <- 0.17 0.204 0.929 0.000 0.38 0.162 0.714 0.981 0.28 0.208 0.952 0.844 0.931 has-10349d-80
 0 <- 0.31 0.176 0.881 0.881 0.11 0.186 0.690 0.944 0.12 0.166 0.500 0.706 0.519 has-10357d-81
 0 <- 0.31 0.176 0.881 0.881 0.11 0.186 0.690 0.944 0.12 0.166 0.500 0.706 0.519 has-10357d-81
 0 <- 0.31 0.176 0.881 0.881 0.11 0.186 0.690 0.944 0.12 0.166 0.500 0.706 0.519 has-10357d-81
 0 <- 0.31 0.176 0.881 0.881 0.11 0.186 0.690 0.944 0.12 0.166 0.500 0.706 0.519 has-10357d-81
 1 <- 0.17 0.175 0.738 0.000 0.38 0.167 0.881 0.950 0.14 0.217 0.786 0.725 0.787 has-10362d-81
 1 <- 0.17 0.175 0.738 0.000 0.38 0.167 0.881 0.950 0.14 0.217 0.786 0.725 0.787 has-10362d-81
 0 <- 0.17 0.175 0.738 0.000 0.38 0.167 0.881 0.950 0.14 0.217 0.786 0.725 0.787 has-10362d-81
 1 <- 0.17 0.175 0.738 0.000 0.38 0.167 0.881 0.950 0.14 0.217 0.786 0.725 0.787 has-10362d-81
 0 <- 0.28 0.159 0.905 0.800 0.09 0.179 0.048 0.969 0.26 0.160 0.190 0.550 0.519 has-10371d-82
 0 <- 0.28 0.159 0.905 0.800 0.09 0.179 0.048 0.969 0.26 0.160 0.190 0.550 0.519 has-10371d-82
 0 <- 0.28 0.159 0.905 0.800 0.09 0.179 0.048 0.969 0.26 0.160 0.190 0.550 0.519 has-10371d-82
 0 <- 0.28 0.159 0.905 0.800 0.09 0.179 0.048 0.969 0.26 0.160 0.190 0.550 0.519 has-10371d-82
 0 <- 0.14 0.202 0.643 0.000 0.15 0.197 0.976 0.925 0.15 0.252 0.952 1.000 0.925 has-10388d-84
 0 <- 0.14 0.202 0.643 0.000 0.15 0.197 0.976 0.925 0.15 0.252 0.952 1.000 0.925 has-10388d-84
 0 <- 0.14 0.202 0.643 0.000 0.15 0.197 0.976 0.925 0.15 0.252 0.952 1.000 0.925 has-10388d-84
 0 <- 0.14 0.202 0.643 0.000 0.15 0.197 0.976 0.925 0.15 0.252 0.952 1.000 0.925 has-10388d-84
 1 <- 0.15 0.203 1.000 0.000 0.28 0.209 0.929 0.000 0.32 0.168 0.833 1.000 0.000 has-10406d-85
 0 <- 0.15 0.203 1.000 0.000 0.28 0.209 0.929 0.000 0.32 0.168 0.833 1.000 0.000 has-10406d-85
 0 <- 0.15 0.203 1.000 0.000 0.28 0.209 0.929 0.000 0.32 0.168 0.833 1.000 0.000 has-10406d-85
 1 <- 0.15 0.203 1.000 0.000 0.28 0.209 0.929 0.000 0.32 0.168 0.833 1.000 0.000 has-10406d-85
 0 <- 0.22 0.200 0.905 0.000 0.35 0.164 0.881 0.900 0.09 0.190 0.857 0.856 0.631 has-10414d-85
 1 <- 0.22 0.200 0.905 0.000 0.35 0.164 0.881 0.900 0.09 0.190 0.857 0.856 0.631 has-10414d-85
 1 <- 0.22 0.200 0.905 0.000 0.35 0.164 0.881 0.900 0.09 0.190 0.857 0.856 0.631 has-10414d-85
 1 <- 0.22 0.200 0.905 0.000 0.35 0.164 0.881 0.900 0.09 0.190 0.857 0.856 0.631 has-10414d-85
 1 <- 0.08 0.239 0.833 0.000 0.26 0.170 0.833 0.900 0.05 0.176 0.071 0.762 0.706 has-10418d-85
 1 <- 0.08 0.239 0.833 0.000 0.26 0.170 0.833 0.900 0.05 0.176 0.071 0.762 0.706 has-10418d-85
 0 <- 0.08 0.239 0.833 0.000 0.26 0.170 0.833 0.900 0.05 0.176 0.071 0.762 0.706 has-10418d-85
 0 <- 0.08 0.239 0.833 0.000 0.26 0.170 0.833 0.900 0.05 0.176 0.071 0.762 0.706 has-10418d-85
 1 <- 0.17 0.194 1.000 0.000 0.18 0.181 0.881 0.000 0.28 0.203 0.500 0.831 0.544 has-10424d-85
 1 <- 0.17 0.194 1.000 0.000 0.18 0.181 0.881 0.000 0.28 0.203 0.500 0.831 0.544 has-10424d-85
 0 <- 0.17 0.194 1.000 0.000 0.18 0.181 0.881 0.000 0.28 0.203 0.500 0.831 0.544 has-10424d-85
 0 <- 0.17 0.194 1.000 0.000 0.18 0.181 0.881 0.000 0.28 0.203 0.500 0.831 0.544 has-10424d-85
 0 <- 0.20 0.186 0.857 0.806 0.09 0.235 0.976 0.925 0.35 0.203 0.905 0.556 0.938 has-10478d-88
 0 <- 0.20 0.186 0.857 0.806 0.09 0.235 0.976 0.925 0.35 0.203 0.905 0.556 0.938 has-10478d-88
 0 <- 0.20 0.186 0.857 0.806 0.09 0.235 0.976 0.925 0.35 0.203 0.905 0.556 0.938 has-10478d-88
 0 <- 0.20 0.186 0.857 0.806 0.09 0.235 0.976 0.925 0.35 0.203 0.905 0.556 0.938 has-10478d-88
word 21: have phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.22 0.198 0.881 0.000 0.34 0.158 0.929 0.975 0.06 0.203 0.571 0.744 0.656 have-02089t-2
 0 <- 0.22 0.198 0.881 0.000 0.34 0.158 0.929 0.975 0.06 0.203 0.571 0.744 0.656 have-02089t-2
 0 <- 0.22 0.198 0.881 0.000 0.34 0.158 0.929 0.975 0.06 0.203 0.571 0.744 0.656 have-02089t-2
 0 <- 0.22 0.198 0.881 0.000 0.34 0.158 0.929 0.975 0.06 0.203 0.571 0.744 0.656 have-02089t-2
 0 <- 0.14 0.193 0.548 0.825 0.17 0.234 0.976 0.950 0.23 0.180 0.976 1.000 0.944 have-02138t-1
 0 <- 0.14 0.193 0.548 0.825 0.17 0.234 0.976 0.950 0.23 0.180 0.976 1.000 0.944 have-02138t-1
 0 <- 0.14 0.193 0.548 0.825 0.17 0.234 0.976 0.950 0.23 0.180 0.976 1.000 0.944 have-02138t-1
 0 <- 0.14 0.193 0.548 0.825 0.17 0.234 0.976 0.950 0.23 0.180 0.976 1.000 0.944 have-02138t-1
 1 <- 0.14 0.206 0.905 0.000 0.26 0.176 0.976 0.963 0.26 0.218 0.929 0.975 0.975 have-02176t-5
 1 <- 0.14 0.206 0.905 0.000 0.26 0.176 0.976 0.963 0.26 0.218 0.929 0.975 0.975 have-02176t-5
 1 <- 0.14 0.206 0.905 0.000 0.26 0.176 0.976 0.963 0.26 0.218 0.929 0.975 0.975 have-02176t-5
 1 <- 0.14 0.206 0.905 0.000 0.26 0.176 0.976 0.963 0.26 0.218 0.929 0.975 0.975 have-02176t-5
 1 <- 0.05 0.214 0.595 0.956 0.17 0.169 0.810 0.713 0.20 0.190 0.810 0.919 0.925 have-02178t-2
 1 <- 0.05 0.214 0.595 0.956 0.17 0.169 0.810 0.713 0.20 0.190 0.810 0.919 0.925 have-02178t-2
 0 <- 0.05 0.214 0.595 0.956 0.17 0.169 0.810 0.713 0.20 0.190 0.810 0.919 0.925 have-02178t-2
 0 <- 0.05 0.214 0.595 0.956 0.17 0.169 0.810 0.713 0.20 0.190 0.810 0.919 0.925 have-02178t-2
 0 <- 0.05 0.209 0.548 0.000 0.28 0.199 0.976 0.881 0.51 0.153 0.976 0.956 0.981 have-02230t-2
 0 <- 0.05 0.209 0.548 0.000 0.28 0.199 0.976 0.881 0.51 0.153 0.976 0.956 0.981 have-02230t-2
 0 <- 0.05 0.209 0.548 0.000 0.28 0.199 0.976 0.881 0.51 0.153 0.976 0.956 0.981 have-02230t-2
 0 <- 0.05 0.209 0.548 0.000 0.28 0.199 0.976 0.881 0.51 0.153 0.976 0.956 0.981 have-02230t-2
 1 <- 0.20 0.189 0.810 0.744 0.14 0.172 0.714 0.900 0.08 0.227 0.810 0.869 0.863 have-10546d-66
 1 <- 0.20 0.189 0.810 0.744 0.14 0.172 0.714 0.900 0.08 0.227 0.810 0.869 0.863 have-10546d-66
 1 <- 0.20 0.189 0.810 0.744 0.14 0.172 0.714 0.900 0.08 0.227 0.810 0.869 0.863 have-10546d-66
 0 <- 0.20 0.189 0.810 0.744 0.14 0.172 0.714 0.900 0.08 0.227 0.810 0.869 0.863 have-10546d-66
 0 <- 0.11 0.263 0.762 0.000 0.28 0.193 0.952 0.688 0.49 0.155 0.976 0.963 0.975 have-10567d-68
 0 <- 0.11 0.263 0.762 0.000 0.28 0.193 0.952 0.688 0.49 0.155 0.976 0.963 0.975 have-10567d-68
 0 <- 0.11 0.263 0.762 0.000 0.28 0.193 0.952 0.688 0.49 0.155 0.976 0.963 0.975 have-10567d-68
 0 <- 0.11 0.263 0.762 0.000 0.28 0.193 0.952 0.688 0.49 0.155 0.976 0.963 0.975 have-10567d-68
 0 <- 0.06 0.300 0.833 0.000 0.35 0.171 0.405 0.894 0.37 0.154 0.667 0.606 0.981 have-10575d-69
 0 <- 0.06 0.300 0.833 0.000 0.35 0.171 0.405 0.894 0.37 0.154 0.667 0.606 0.981 have-10575d-69
 0 <- 0.06 0.300 0.833 0.000 0.35 0.171 0.405 0.894 0.37 0.154 0.667 0.606 0.981 have-10575d-69
 0 <- 0.06 0.300 0.833 0.000 0.35 0.171 0.405 0.894 0.37 0.154 0.667 0.606 0.981 have-10575d-69
 0 <- 0.22 0.228 0.976 0.738 0.15 0.186 0.714 0.906 0.52 0.150 0.929 0.869 0.000 have-10588d-69
 0 <- 0.22 0.228 0.976 0.738 0.15 0.186 0.714 0.906 0.52 0.150 0.929 0.869 0.000 have-10588d-69
 0 <- 0.22 0.228 0.976 0.738 0.15 0.186 0.714 0.906 0.52 0.150 0.929 0.869 0.000 have-10588d-69
 0 <- 0.22 0.228 0.976 0.738 0.15 0.186 0.714 0.906 0.52 0.150 0.929 0.869 0.000 have-10588d-69
 0 <- 0.17 0.193 0.952 0.787 0.20 0.184 0.976 0.875 0.17 0.232 0.976 0.988 0.988 have-10593d-70
 0 <- 0.17 0.193 0.952 0.787 0.20 0.184 0.976 0.875 0.17 0.232 0.976 0.988 0.988 have-10593d-70
 1 <- 0.17 0.193 0.952 0.787 0.20 0.184 0.976 0.875 0.17 0.232 0.976 0.988 0.988 have-10593d-70
 0 <- 0.17 0.193 0.952 0.787 0.20 0.184 0.976 0.875 0.17 0.232 0.976 0.988 0.988 have-10593d-70
 0 <- 0.14 0.235 0.810 0.000 0.23 0.211 0.929 0.900 0.40 0.173 0.976 0.688 1.000 have-10617d-72
 0 <- 0.14 0.235 0.810 0.000 0.23 0.211 0.929 0.900 0.40 0.173 0.976 0.688 1.000 have-10617d-72
 0 <- 0.14 0.235 0.810 0.000 0.23 0.211 0.929 0.900 0.40 0.173 0.976 0.688 1.000 have-10617d-72
 0 <- 0.14 0.235 0.810 0.000 0.23 0.211 0.929 0.900 0.40 0.173 0.976 0.688 1.000 have-10617d-72
 1 <- 0.14 0.250 0.857 0.000 0.38 0.148 0.929 0.912 0.12 0.235 0.405 0.731 0.644 have-10663d-76
 1 <- 0.14 0.250 0.857 0.000 0.38 0.148 0.929 0.912 0.12 0.235 0.405 0.731 0.644 have-10663d-76
 1 <- 0.14 0.250 0.857 0.000 0.38 0.148 0.929 0.912 0.12 0.235 0.405 0.731 0.644 have-10663d-76
 1 <- 0.14 0.250 0.857 0.000 0.38 0.148 0.929 0.912 0.12 0.235 0.405 0.731 0.644 have-10663d-76
 1 <- 0.08 0.281 0.976 0.000 0.35 0.173 0.976 0.975 0.22 0.174 0.833 0.688 0.000 have-10693d-78
 0 <- 0.08 0.281 0.976 0.000 0.35 0.173 0.976 0.975 0.22 0.174 0.833 0.688 0.000 have-10693d-78
 1 <- 0.08 0.281 0.976 0.000 0.35 0.173 0.976 0.975 0.22 0.174 0.833 0.688 0.000 have-10693d-78
 0 <- 0.08 0.281 0.976 0.000 0.35 0.173 0.976 0.975 0.22 0.174 0.833 0.688 0.000 have-10693d-78
 0 <- 0.14 0.199 0.929 0.000 0.22 0.187 0.738 0.956 0.09 0.209 0.810 0.769 0.912 have-10725d-80
 0 <- 0.14 0.199 0.929 0.000 0.22 0.187 0.738 0.956 0.09 0.209 0.810 0.769 0.912 have-10725d-80
 0 <- 0.14 0.199 0.929 0.000 0.22 0.187 0.738 0.956 0.09 0.209 0.810 0.769 0.912 have-10725d-80
 0 <- 0.14 0.199 0.929 0.000 0.22 0.187 0.738 0.956 0.09 0.209 0.810 0.769 0.912 have-10725d-80
 0 <- 0.18 0.204 0.929 0.819 0.29 0.170 0.595 0.988 0.60 0.139 0.738 0.481 0.981 have-10743d-81
 0 <- 0.18 0.204 0.929 0.819 0.29 0.170 0.595 0.988 0.60 0.139 0.738 0.481 0.981 have-10743d-81
 0 <- 0.18 0.204 0.929 0.819 0.29 0.170 0.595 0.988 0.60 0.139 0.738 0.481 0.981 have-10743d-81
 0 <- 0.18 0.204 0.929 0.819 0.29 0.170 0.595 0.988 0.60 0.139 0.738 0.481 0.981 have-10743d-81
 1 <- 0.09 0.212 0.833 0.000 0.49 0.147 0.381 0.900 0.51 0.143 0.619 0.700 0.963 have-10746d-81
 0 <- 0.09 0.212 0.833 0.000 0.49 0.147 0.381 0.900 0.51 0.143 0.619 0.700 0.963 have-10746d-81
 1 <- 0.09 0.212 0.833 0.000 0.49 0.147 0.381 0.900 0.51 0.143 0.619 0.700 0.963 have-10746d-81
 1 <- 0.09 0.212 0.833 0.000 0.49 0.147 0.381 0.900 0.51 0.143 0.619 0.700 0.963 have-10746d-81
 1 <- 0.14 0.214 0.786 0.000 0.28 0.180 0.976 1.000 0.20 0.169 0.810 0.925 0.981 have-10764d-82
 1 <- 0.14 0.214 0.786 0.000 0.28 0.180 0.976 1.000 0.20 0.169 0.810 0.925 0.981 have-10764d-82
 0 <- 0.14 0.214 0.786 0.000 0.28 0.180 0.976 1.000 0.20 0.169 0.810 0.925 0.981 have-10764d-82
 0 <- 0.14 0.214 0.786 0.000 0.28 0.180 0.976 1.000 0.20 0.169 0.810 0.925 0.981 have-10764d-82
 1 <- 0.12 0.217 0.952 0.000 0.29 0.171 0.310 0.956 0.45 0.143 0.762 0.925 0.787 have-10781d-83
 1 <- 0.12 0.217 0.952 0.000 0.29 0.171 0.310 0.956 0.45 0.143 0.762 0.925 0.787 have-10781d-83
 1 <- 0.12 0.217 0.952 0.000 0.29 0.171 0.310 0.956 0.45 0.143 0.762 0.925 0.787 have-10781d-83
 1 <- 0.12 0.217 0.952 0.000 0.29 0.171 0.310 0.956 0.45 0.143 0.762 0.925 0.787 have-10781d-83
 1 <- 0.12 0.192 0.762 0.000 0.34 0.156 0.952 0.881 0.28 0.164 0.976 0.981 0.000 have-10798d-83
 1 <- 0.12 0.192 0.762 0.000 0.34 0.156 0.952 0.881 0.28 0.164 0.976 0.981 0.000 have-10798d-83
 1 <- 0.12 0.192 0.762 0.000 0.34 0.156 0.952 0.881 0.28 0.164 0.976 0.981 0.000 have-10798d-83
 1 <- 0.12 0.192 0.762 0.000 0.34 0.156 0.952 0.881 0.28 0.164 0.976 0.981 0.000 have-10798d-83
 0 <- 0.15 0.222 0.833 0.000 0.40 0.170 0.976 0.963 0.31 0.158 0.690 0.781 0.000 have-10843d-85
 1 <- 0.15 0.222 0.833 0.000 0.40 0.170 0.976 0.963 0.31 0.158 0.690 0.781 0.000 have-10843d-85
 1 <- 0.15 0.222 0.833 0.000 0.40 0.170 0.976 0.963 0.31 0.158 0.690 0.781 0.000 have-10843d-85
 1 <- 0.15 0.222 0.833 0.000 0.40 0.170 0.976 0.963 0.31 0.158 0.690 0.781 0.000 have-10843d-85
 0 <- 0.12 0.186 0.643 0.000 0.20 0.179 0.833 0.938 0.26 0.171 0.976 0.794 0.975 have-10845d-85
 1 <- 0.12 0.186 0.643 0.000 0.20 0.179 0.833 0.938 0.26 0.171 0.976 0.794 0.975 have-10845d-85
 1 <- 0.12 0.186 0.643 0.000 0.20 0.179 0.833 0.938 0.26 0.171 0.976 0.794 0.975 have-10845d-85
 0 <- 0.12 0.186 0.643 0.000 0.20 0.179 0.833 0.938 0.26 0.171 0.976 0.794 0.975 have-10845d-85
 0 <- 0.08 0.200 0.619 0.000 0.11 0.251 0.976 0.900 0.18 0.217 0.976 1.000 0.000 have-10848d-85
 0 <- 0.08 0.200 0.619 0.000 0.11 0.251 0.976 0.900 0.18 0.217 0.976 1.000 0.000 have-10848d-85
 0 <- 0.08 0.200 0.619 0.000 0.11 0.251 0.976 0.900 0.18 0.217 0.976 1.000 0.000 have-10848d-85
 0 <- 0.08 0.200 0.619 0.000 0.11 0.251 0.976 0.900 0.18 0.217 0.976 1.000 0.000 have-10848d-85
 1 <- 0.05 0.240 0.429 0.000 0.29 0.180 0.952 0.919 0.25 0.162 0.976 0.975 0.938 have-10871d-86
 1 <- 0.05 0.240 0.429 0.000 0.29 0.180 0.952 0.919 0.25 0.162 0.976 0.975 0.938 have-10871d-86
 1 <- 0.05 0.240 0.429 0.000 0.29 0.180 0.952 0.919 0.25 0.162 0.976 0.975 0.938 have-10871d-86
 1 <- 0.05 0.240 0.429 0.000 0.29 0.180 0.952 0.919 0.25 0.162 0.976 0.975 0.938 have-10871d-86
 1 <- 0.18 0.201 0.952 0.000 0.32 0.176 0.833 0.906 0.22 0.170 0.929 0.762 0.912 have-10902d-87
 0 <- 0.18 0.201 0.952 0.000 0.32 0.176 0.833 0.906 0.22 0.170 0.929 0.762 0.912 have-10902d-87
 1 <- 0.18 0.201 0.952 0.000 0.32 0.176 0.833 0.906 0.22 0.170 0.929 0.762 0.912 have-10902d-87
 1 <- 0.18 0.201 0.952 0.000 0.32 0.176 0.833 0.906 0.22 0.170 0.929 0.762 0.912 have-10902d-87
 0 <- 0.11 0.233 0.786 0.000 0.55 0.149 0.976 0.900 0.15 0.190 0.786 0.000 0.963 have-10917d-88
 1 <- 0.11 0.233 0.786 0.000 0.55 0.149 0.976 0.900 0.15 0.190 0.786 0.000 0.963 have-10917d-88
 0 <- 0.11 0.233 0.786 0.000 0.55 0.149 0.976 0.900 0.15 0.190 0.786 0.000 0.963 have-10917d-88
 0 <- 0.11 0.233 0.786 0.000 0.55 0.149 0.976 0.900 0.15 0.190 0.786 0.000 0.963 have-10917d-88
 1 <- 0.15 0.202 0.976 0.819 0.28 0.184 0.690 0.919 0.08 0.277 0.952 0.787 0.000 have-10937d-89
 1 <- 0.15 0.202 0.976 0.819 0.28 0.184 0.690 0.919 0.08 0.277 0.952 0.787 0.000 have-10937d-89
 1 <- 0.15 0.202 0.976 0.819 0.28 0.184 0.690 0.919 0.08 0.277 0.952 0.787 0.000 have-10937d-89
 1 <- 0.15 0.202 0.976 0.819 0.28 0.184 0.690 0.919 0.08 0.277 0.952 0.787 0.000 have-10937d-89
 0 <- 0.14 0.217 1.000 0.000 0.09 0.210 0.976 0.000 0.34 0.176 0.976 1.000 0.994 have-10950d-90
 0 <- 0.14 0.217 1.000 0.000 0.09 0.210 0.976 0.000 0.34 0.176 0.976 1.000 0.994 have-10950d-90
 1 <- 0.14 0.217 1.000 0.000 0.09 0.210 0.976 0.000 0.34 0.176 0.976 1.000 0.994 have-10950d-90
 0 <- 0.14 0.217 1.000 0.000 0.09 0.210 0.976 0.000 0.34 0.176 0.976 1.000 0.994 have-10950d-90
 1 <- 0.14 0.219 0.571 0.944 0.23 0.174 0.929 1.000 0.06 0.238 0.690 0.812 0.850 have-10974d-90
 0 <- 0.14 0.219 0.571 0.944 0.23 0.174 0.929 1.000 0.06 0.238 0.690 0.812 0.850 have-10974d-90
 0 <- 0.14 0.219 0.571 0.944 0.23 0.174 0.929 1.000 0.06 0.238 0.690 0.812 0.850 have-10974d-90
 0 <- 0.14 0.219 0.571 0.944 0.23 0.174 0.929 1.000 0.06 0.238 0.690 0.812 0.850 have-10974d-90
 1 <- 0.18 0.202 0.952 0.000 0.22 0.205 0.690 0.925 0.08 0.281 0.929 0.669 0.000 have-10984d-91
 0 <- 0.18 0.202 0.952 0.000 0.22 0.205 0.690 0.925 0.08 0.281 0.929 0.669 0.000 have-10984d-91
 1 <- 0.18 0.202 0.952 0.000 0.22 0.205 0.690 0.925 0.08 0.281 0.929 0.669 0.000 have-10984d-91
 0 <- 0.18 0.202 0.952 0.000 0.22 0.205 0.690 0.925 0.08 0.281 0.929 0.669 0.000 have-10984d-91
 1 <- 0.12 0.201 1.000 0.000 0.17 0.212 0.095 0.825 0.18 0.202 0.952 0.537 0.525 have-10998d-93
 1 <- 0.12 0.201 1.000 0.000 0.17 0.212 0.095 0.825 0.18 0.202 0.952 0.537 0.525 have-10998d-93
 1 <- 0.12 0.201 1.000 0.000 0.17 0.212 0.095 0.825 0.18 0.202 0.952 0.537 0.525 have-10998d-93
 1 <- 0.12 0.201 1.000 0.000 0.17 0.212 0.095 0.825 0.18 0.202 0.952 0.537 0.525 have-10998d-93
word 22: he phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 0 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 1 <- 0.14 0.211 0.976 0.956 0.48 0.170 0.952 0.844 0.525 he-02286t-5
 0 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 0 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 1 <- 0.15 0.215 0.952 0.819 0.32 0.174 0.571 0.944 0.400 he-02315t-6
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 1 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 1 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 0 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 1 <- 0.06 0.199 0.976 0.000 0.57 0.156 0.881 0.894 0.875 he-02349t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 0 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 0 <- 0.05 0.211 0.714 0.000 0.42 0.161 0.881 0.825 0.831 he-02357t-5
 1 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 1 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 1 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 1 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 0 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 0 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 0 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 1 <- 0.14 0.197 0.976 0.706 0.60 0.147 0.762 0.562 0.756 he-02374t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.17 0.193 0.929 0.675 0.35 0.164 0.976 0.863 0.750 he-02420t-6
 1 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 1 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 0 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 0 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 0 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 0 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 1 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 1 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 0 <- 0.11 0.192 0.952 0.662 0.43 0.179 0.952 0.963 0.806 he-02425t-5
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 0 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 1 <- 0.22 0.171 0.929 0.694 0.83 0.144 0.762 0.769 0.588 he-02456t-6
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.05 0.189 0.857 0.000 0.32 0.202 0.976 0.919 0.950 he-02496t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.09 0.195 1.000 0.000 0.23 0.193 0.976 0.844 0.944 he-02519t-2
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.05 0.222 0.786 0.738 0.55 0.158 0.429 0.950 0.831 he-11009d-65
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.271 0.810 0.000 0.38 0.162 0.786 0.775 0.669 he-11021d-70
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.08 0.186 0.476 0.631 0.43 0.151 0.619 0.750 0.812 he-11034d-74
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 0 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 1 <- 0.18 0.213 0.976 0.994 0.35 0.184 0.905 1.000 0.975 he-11066d-81
 1 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 0 <- 0.09 0.221 0.905 0.906 0.48 0.157 0.976 0.981 0.900 he-11129d-86
 1 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 1 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 1 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 1 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 0 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 0 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 0 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 1 <- 0.17 0.213 0.976 0.806 0.62 0.168 0.881 1.000 0.850 he-11131d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.15 0.160 0.976 0.881 0.34 0.162 0.286 0.956 0.456 he-11138d-86
 0 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 0 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.20 0.184 0.690 0.825 0.49 0.149 0.929 0.894 0.812 he-11143d-86
 1 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 1 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 1 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 1 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 0 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 0 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 0 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 1 <- 0.08 0.209 0.976 0.000 0.43 0.180 0.881 1.000 0.912 he-11187d-87
 1 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 0 <- 0.08 0.208 0.905 0.775 0.43 0.173 0.929 0.963 0.588 he-11205d-87
 1 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 0 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 1 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 0 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 0 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 1 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 1 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 1 <- 0.08 0.240 0.976 0.644 0.18 0.174 0.881 0.887 0.887 he-11227d-87
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 0 <- 0.22 0.185 0.976 0.719 0.49 0.147 0.833 1.000 0.738 he-11280d-88
 1 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 1 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 1 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.05 0.291 0.667 0.000 0.46 0.151 0.929 0.850 0.825 he-11286d-88
 0 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 0 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.11 0.196 0.810 0.000 0.49 0.151 0.976 0.869 1.000 he-11315d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 0 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.09 0.193 0.857 0.000 0.38 0.156 0.833 0.969 0.731 he-11319d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 0 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.18 0.178 0.881 0.931 0.34 0.166 0.905 0.900 0.769 he-11371d-89
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 0 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.09 0.214 0.976 0.000 0.43 0.165 0.952 0.950 0.838 he-11388d-90
 1 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 0 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 1 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 0 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 0 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 1 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 0 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 1 <- 0.17 0.183 0.976 0.906 0.72 0.155 0.905 0.981 0.938 he-11419d-90
 1 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 1 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 1 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 0 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 1 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 0 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 1 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 0 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
 0 <- 0.08 0.211 0.952 0.494 0.45 0.177 0.952 1.000 0.938 he-11493d-93
word 23: here phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.22 0.205 0.833 0.981 0.31 0.168 0.429 0.844 0.26 0.158 0.857 0.525 0.000 here-02588t-6
 1 <- 0.22 0.205 0.833 0.981 0.31 0.168 0.429 0.844 0.26 0.158 0.857 0.525 0.000 here-02588t-6
 1 <- 0.22 0.205 0.833 0.981 0.31 0.168 0.429 0.844 0.26 0.158 0.857 0.525 0.000 here-02588t-6
 1 <- 0.22 0.205 0.833 0.981 0.31 0.168 0.429 0.844 0.26 0.158 0.857 0.525 0.000 here-02588t-6
 1 <- 0.11 0.213 0.976 0.000 0.32 0.166 0.976 1.000 0.23 0.175 0.952 0.988 0.650 here-02607t-6
 1 <- 0.11 0.213 0.976 0.000 0.32 0.166 0.976 1.000 0.23 0.175 0.952 0.988 0.650 here-02607t-6
 1 <- 0.11 0.213 0.976 0.000 0.32 0.166 0.976 1.000 0.23 0.175 0.952 0.988 0.650 here-02607t-6
 1 <- 0.11 0.213 0.976 0.000 0.32 0.166 0.976 1.000 0.23 0.175 0.952 0.988 0.650 here-02607t-6
 1 <- 0.11 0.263 0.976 0.000 0.25 0.200 0.976 1.000 0.15 0.173 0.833 0.900 0.444 here-02619t-5
 1 <- 0.11 0.263 0.976 0.000 0.25 0.200 0.976 1.000 0.15 0.173 0.833 0.900 0.444 here-02619t-5
 1 <- 0.11 0.263 0.976 0.000 0.25 0.200 0.976 1.000 0.15 0.173 0.833 0.900 0.444 here-02619t-5
 1 <- 0.11 0.263 0.976 0.000 0.25 0.200 0.976 1.000 0.15 0.173 0.833 0.900 0.444 here-02619t-5
 1 <- 0.09 0.209 0.690 0.944 0.29 0.187 0.976 1.000 0.14 0.205 0.643 0.938 0.000 here-02620t-6
 1 <- 0.09 0.209 0.690 0.944 0.29 0.187 0.976 1.000 0.14 0.205 0.643 0.938 0.000 here-02620t-6
 0 <- 0.09 0.209 0.690 0.944 0.29 0.187 0.976 1.000 0.14 0.205 0.643 0.938 0.000 here-02620t-6
 1 <- 0.09 0.209 0.690 0.944 0.29 0.187 0.976 1.000 0.14 0.205 0.643 0.938 0.000 here-02620t-6
 1 <- 0.12 0.246 0.857 0.819 0.31 0.165 0.905 0.969 0.18 0.198 0.833 0.881 0.000 here-02662t-5
 1 <- 0.12 0.246 0.857 0.819 0.31 0.165 0.905 0.969 0.18 0.198 0.833 0.881 0.000 here-02662t-5
 0 <- 0.12 0.246 0.857 0.819 0.31 0.165 0.905 0.969 0.18 0.198 0.833 0.881 0.000 here-02662t-5
 0 <- 0.12 0.246 0.857 0.819 0.31 0.165 0.905 0.969 0.18 0.198 0.833 0.881 0.000 here-02662t-5
 1 <- 0.14 0.242 0.762 0.000 0.26 0.161 0.952 0.963 0.37 0.160 0.952 0.988 0.688 here-02696t-2
 0 <- 0.14 0.242 0.762 0.000 0.26 0.161 0.952 0.963 0.37 0.160 0.952 0.988 0.688 here-02696t-2
 0 <- 0.14 0.242 0.762 0.000 0.26 0.161 0.952 0.963 0.37 0.160 0.952 0.988 0.688 here-02696t-2
 0 <- 0.14 0.242 0.762 0.000 0.26 0.161 0.952 0.963 0.37 0.160 0.952 0.988 0.688 here-02696t-2
 0 <- 0.05 0.174 0.690 0.744 0.05 0.183 0.071 0.000 0.05 0.211 0.571 0.000 0.738 here-02710t-3
 0 <- 0.05 0.174 0.690 0.744 0.05 0.183 0.071 0.000 0.05 0.211 0.571 0.000 0.738 here-02710t-3
 0 <- 0.05 0.174 0.690 0.744 0.05 0.183 0.071 0.000 0.05 0.211 0.571 0.000 0.738 here-02710t-3
 0 <- 0.05 0.174 0.690 0.744 0.05 0.183 0.071 0.000 0.05 0.211 0.571 0.000 0.738 here-02710t-3
 0 <- 0.11 0.182 0.976 0.637 0.09 0.225 0.429 1.000 0.15 0.214 0.833 0.738 0.806 here-02713t-2
 0 <- 0.11 0.182 0.976 0.637 0.09 0.225 0.429 1.000 0.15 0.214 0.833 0.738 0.806 here-02713t-2
 0 <- 0.11 0.182 0.976 0.637 0.09 0.225 0.429 1.000 0.15 0.214 0.833 0.738 0.806 here-02713t-2
 0 <- 0.11 0.182 0.976 0.637 0.09 0.225 0.429 1.000 0.15 0.214 0.833 0.738 0.806 here-02713t-2
 1 <- 0.05 0.209 0.738 0.838 0.06 0.216 0.357 0.856 0.18 0.164 0.071 0.556 0.463 here-02718t-5
 0 <- 0.05 0.209 0.738 0.838 0.06 0.216 0.357 0.856 0.18 0.164 0.071 0.556 0.463 here-02718t-5
 1 <- 0.05 0.209 0.738 0.838 0.06 0.216 0.357 0.856 0.18 0.164 0.071 0.556 0.463 here-02718t-5
 0 <- 0.05 0.209 0.738 0.838 0.06 0.216 0.357 0.856 0.18 0.164 0.071 0.556 0.463 here-02718t-5
 1 <- 0.05 0.193 0.786 0.000 0.09 0.243 0.810 0.919 0.11 0.222 0.929 0.887 0.000 here-11505d-66
 0 <- 0.05 0.193 0.786 0.000 0.09 0.243 0.810 0.919 0.11 0.222 0.929 0.887 0.000 here-11505d-66
 0 <- 0.05 0.193 0.786 0.000 0.09 0.243 0.810 0.919 0.11 0.222 0.929 0.887 0.000 here-11505d-66
 0 <- 0.05 0.193 0.786 0.000 0.09 0.243 0.810 0.919 0.11 0.222 0.929 0.887 0.000 here-11505d-66
 1 <- 0.06 0.277 0.976 0.000 0.22 0.208 0.810 1.000 0.98 0.128 0.738 0.000 0.700 here-11507d-68
 1 <- 0.06 0.277 0.976 0.000 0.22 0.208 0.810 1.000 0.98 0.128 0.738 0.000 0.700 here-11507d-68
 1 <- 0.06 0.277 0.976 0.000 0.22 0.208 0.810 1.000 0.98 0.128 0.738 0.000 0.700 here-11507d-68
 1 <- 0.06 0.277 0.976 0.000 0.22 0.208 0.810 1.000 0.98 0.128 0.738 0.000 0.700 here-11507d-68
 0 <- 0.11 0.204 0.833 0.887 0.06 0.192 0.714 0.894 0.09 0.201 0.405 0.644 0.438 here-11513d-73
 0 <- 0.11 0.204 0.833 0.887 0.06 0.192 0.714 0.894 0.09 0.201 0.405 0.644 0.438 here-11513d-73
 0 <- 0.11 0.204 0.833 0.887 0.06 0.192 0.714 0.894 0.09 0.201 0.405 0.644 0.438 here-11513d-73
 0 <- 0.11 0.204 0.833 0.887 0.06 0.192 0.714 0.894 0.09 0.201 0.405 0.644 0.438 here-11513d-73
 0 <- 0.12 0.188 0.762 0.725 0.28 0.160 0.429 0.912 0.05 0.183 0.619 0.988 0.644 here-11522d-77
 0 <- 0.12 0.188 0.762 0.725 0.28 0.160 0.429 0.912 0.05 0.183 0.619 0.988 0.644 here-11522d-77
 0 <- 0.12 0.188 0.762 0.725 0.28 0.160 0.429 0.912 0.05 0.183 0.619 0.988 0.644 here-11522d-77
 0 <- 0.12 0.188 0.762 0.725 0.28 0.160 0.429 0.912 0.05 0.183 0.619 0.988 0.644 here-11522d-77
 0 <- 0.05 0.233 0.738 0.000 0.22 0.173 0.452 0.881 0.28 0.169 0.786 0.487 0.637 here-11538d-81
 0 <- 0.05 0.233 0.738 0.000 0.22 0.173 0.452 0.881 0.28 0.169 0.786 0.487 0.637 here-11538d-81
 0 <- 0.05 0.233 0.738 0.000 0.22 0.173 0.452 0.881 0.28 0.169 0.786 0.487 0.637 here-11538d-81
 0 <- 0.05 0.233 0.738 0.000 0.22 0.173 0.452 0.881 0.28 0.169 0.786 0.487 0.637 here-11538d-81
 0 <- 0.08 0.284 0.738 0.744 0.32 0.180 0.905 0.794 0.28 0.171 0.952 0.713 0.375 here-11588d-86
 0 <- 0.08 0.284 0.738 0.744 0.32 0.180 0.905 0.794 0.28 0.171 0.952 0.713 0.375 here-11588d-86
 0 <- 0.08 0.284 0.738 0.744 0.32 0.180 0.905 0.794 0.28 0.171 0.952 0.713 0.375 here-11588d-86
 0 <- 0.08 0.284 0.738 0.744 0.32 0.180 0.905 0.794 0.28 0.171 0.952 0.713 0.375 here-11588d-86
 0 <- 0.18 0.217 0.595 0.975 0.25 0.184 0.690 0.775 0.18 0.163 0.762 0.625 0.794 here-11597d-86
 1 <- 0.18 0.217 0.595 0.975 0.25 0.184 0.690 0.775 0.18 0.163 0.762 0.625 0.794 here-11597d-86
 1 <- 0.18 0.217 0.595 0.975 0.25 0.184 0.690 0.775 0.18 0.163 0.762 0.625 0.794 here-11597d-86
 1 <- 0.18 0.217 0.595 0.975 0.25 0.184 0.690 0.775 0.18 0.163 0.762 0.625 0.794 here-11597d-86
 1 <- 0.25 0.174 0.857 0.619 0.22 0.222 0.976 0.919 0.23 0.175 0.810 0.944 0.794 here-11679d-88
 0 <- 0.25 0.174 0.857 0.619 0.22 0.222 0.976 0.919 0.23 0.175 0.810 0.944 0.794 here-11679d-88
 1 <- 0.25 0.174 0.857 0.619 0.22 0.222 0.976 0.919 0.23 0.175 0.810 0.944 0.794 here-11679d-88
 0 <- 0.25 0.174 0.857 0.619 0.22 0.222 0.976 0.919 0.23 0.175 0.810 0.944 0.794 here-11679d-88
 0 <- 0.05 0.214 0.571 0.713 0.31 0.173 0.929 1.000 0.12 0.194 0.810 0.944 0.000 here-11685d-88
 0 <- 0.05 0.214 0.571 0.713 0.31 0.173 0.929 1.000 0.12 0.194 0.810 0.944 0.000 here-11685d-88
 0 <- 0.05 0.214 0.571 0.713 0.31 0.173 0.929 1.000 0.12 0.194 0.810 0.944 0.000 here-11685d-88
 0 <- 0.05 0.214 0.571 0.713 0.31 0.173 0.929 1.000 0.12 0.194 0.810 0.944 0.000 here-11685d-88
 0 <- 0.05 0.214 0.571 0.713 0.31 0.173 0.929 1.000 0.12 0.194 0.810 0.944 0.000 here-11685d-88
 1 <- 0.17 0.186 0.786 0.844 0.29 0.173 0.952 0.912 0.22 0.195 0.881 0.931 0.650 here-11690d-88
 1 <- 0.17 0.186 0.786 0.844 0.29 0.173 0.952 0.912 0.22 0.195 0.881 0.931 0.650 here-11690d-88
 1 <- 0.17 0.186 0.786 0.844 0.29 0.173 0.952 0.912 0.22 0.195 0.881 0.931 0.650 here-11690d-88
 1 <- 0.17 0.186 0.786 0.844 0.29 0.173 0.952 0.912 0.22 0.195 0.881 0.931 0.650 here-11690d-88
 1 <- 0.20 0.210 0.881 0.694 0.28 0.209 0.952 0.969 0.11 0.257 0.976 0.994 0.938 here-11713d-89
 1 <- 0.20 0.210 0.881 0.694 0.28 0.209 0.952 0.969 0.11 0.257 0.976 0.994 0.938 here-11713d-89
 1 <- 0.20 0.210 0.881 0.694 0.28 0.209 0.952 0.969 0.11 0.257 0.976 0.994 0.938 here-11713d-89
 1 <- 0.20 0.210 0.881 0.694 0.28 0.209 0.952 0.969 0.11 0.257 0.976 0.994 0.938 here-11713d-89
 1 <- 0.23 0.175 0.762 0.656 0.28 0.177 0.952 0.894 0.26 0.200 0.952 0.969 0.769 here-11767d-90
 1 <- 0.23 0.175 0.762 0.656 0.28 0.177 0.952 0.894 0.26 0.200 0.952 0.969 0.769 here-11767d-90
 1 <- 0.23 0.175 0.762 0.656 0.28 0.177 0.952 0.894 0.26 0.200 0.952 0.969 0.769 here-11767d-90
 1 <- 0.23 0.175 0.762 0.656 0.28 0.177 0.952 0.894 0.26 0.200 0.952 0.969 0.769 here-11767d-90
 1 <- 0.23 0.175 0.762 0.656 0.28 0.177 0.952 0.894 0.26 0.200 0.952 0.969 0.769 here-11767d-90
 0 <- 0.14 0.244 0.976 0.000 0.34 0.172 0.833 1.000 0.52 0.148 0.905 0.819 0.894 here-11809d-90
 1 <- 0.14 0.244 0.976 0.000 0.34 0.172 0.833 1.000 0.52 0.148 0.905 0.819 0.894 here-11809d-90
 1 <- 0.14 0.244 0.976 0.000 0.34 0.172 0.833 1.000 0.52 0.148 0.905 0.819 0.894 here-11809d-90
 1 <- 0.14 0.244 0.976 0.000 0.34 0.172 0.833 1.000 0.52 0.148 0.905 0.819 0.894 here-11809d-90
 0 <- 0.09 0.219 0.690 0.713 0.25 0.204 0.905 0.950 0.22 0.193 0.881 0.781 0.794 here-11813d-90
 0 <- 0.09 0.219 0.690 0.713 0.25 0.204 0.905 0.950 0.22 0.193 0.881 0.781 0.794 here-11813d-90
 0 <- 0.09 0.219 0.690 0.713 0.25 0.204 0.905 0.950 0.22 0.193 0.881 0.781 0.794 here-11813d-90
 0 <- 0.09 0.219 0.690 0.713 0.25 0.204 0.905 0.950 0.22 0.193 0.881 0.781 0.794 here-11813d-90
 1 <- 0.11 0.266 0.976 0.000 0.29 0.154 0.929 0.975 0.31 0.159 0.786 0.881 0.613 here-11829d-90
 1 <- 0.11 0.266 0.976 0.000 0.29 0.154 0.929 0.975 0.31 0.159 0.786 0.881 0.613 here-11829d-90
 1 <- 0.11 0.266 0.976 0.000 0.29 0.154 0.929 0.975 0.31 0.159 0.786 0.881 0.613 here-11829d-90
 1 <- 0.11 0.266 0.976 0.000 0.29 0.154 0.929 0.975 0.31 0.159 0.786 0.881 0.613 here-11829d-90
 1 <- 0.09 0.275 0.571 0.000 0.25 0.187 0.952 0.831 0.32 0.150 0.762 0.981 0.681 here-11837d-91
 0 <- 0.09 0.275 0.571 0.000 0.25 0.187 0.952 0.831 0.32 0.150 0.762 0.981 0.681 here-11837d-91
 1 <- 0.09 0.275 0.571 0.000 0.25 0.187 0.952 0.831 0.32 0.150 0.762 0.981 0.681 here-11837d-91
 1 <- 0.09 0.275 0.571 0.000 0.25 0.187 0.952 0.831 0.32 0.150 0.762 0.981 0.681 here-11837d-91
 0 <- 0.22 0.192 0.976 0.831 0.12 0.234 0.952 1.000 0.09 0.221 0.857 0.988 0.669 here-11914d-92
 1 <- 0.22 0.192 0.976 0.831 0.12 0.234 0.952 1.000 0.09 0.221 0.857 0.988 0.669 here-11914d-92
 1 <- 0.22 0.192 0.976 0.831 0.12 0.234 0.952 1.000 0.09 0.221 0.857 0.988 0.669 here-11914d-92
 1 <- 0.22 0.192 0.976 0.831 0.12 0.234 0.952 1.000 0.09 0.221 0.857 0.988 0.669 here-11914d-92
 1 <- 0.15 0.253 0.905 0.000 0.23 0.187 0.976 0.975 0.22 0.175 0.881 0.912 0.838 here-11960d-93
 1 <- 0.15 0.253 0.905 0.000 0.23 0.187 0.976 0.975 0.22 0.175 0.881 0.912 0.838 here-11960d-93
 1 <- 0.15 0.253 0.905 0.000 0.23 0.187 0.976 0.975 0.22 0.175 0.881 0.912 0.838 here-11960d-93
 1 <- 0.15 0.253 0.905 0.000 0.23 0.187 0.976 0.975 0.22 0.175 0.881 0.912 0.838 here-11960d-93
 1 <- 0.11 0.188 0.452 0.000 0.22 0.189 0.524 0.781 0.32 0.165 0.905 0.863 0.650 here-11969d-93
 1 <- 0.11 0.188 0.452 0.000 0.22 0.189 0.524 0.781 0.32 0.165 0.905 0.863 0.650 here-11969d-93
 1 <- 0.11 0.188 0.452 0.000 0.22 0.189 0.524 0.781 0.32 0.165 0.905 0.863 0.650 here-11969d-93
 1 <- 0.11 0.188 0.452 0.000 0.22 0.189 0.524 0.781 0.32 0.165 0.905 0.863 0.650 here-11969d-93
 0 <- 0.23 0.224 0.762 0.719 0.12 0.252 0.929 0.931 0.20 0.175 0.810 0.894 0.000 here-11972d-93
 1 <- 0.23 0.224 0.762 0.719 0.12 0.252 0.929 0.931 0.20 0.175 0.810 0.894 0.000 here-11972d-93
 0 <- 0.23 0.224 0.762 0.719 0.12 0.252 0.929 0.931 0.20 0.175 0.810 0.894 0.000 here-11972d-93
 1 <- 0.23 0.224 0.762 0.719 0.12 0.252 0.929 0.931 0.20 0.175 0.810 0.894 0.000 here-11972d-93
 1 <- 0.05 0.206 0.452 0.731 0.18 0.209 0.881 0.938 0.12 0.176 0.571 0.969 0.531 here-11991d-95
 0 <- 0.05 0.206 0.452 0.731 0.18 0.209 0.881 0.938 0.12 0.176 0.571 0.969 0.531 here-11991d-95
 1 <- 0.05 0.206 0.452 0.731 0.18 0.209 0.881 0.938 0.12 0.176 0.571 0.969 0.531 here-11991d-95
 1 <- 0.05 0.206 0.452 0.731 0.18 0.209 0.881 0.938 0.12 0.176 0.571 0.969 0.531 here-11991d-95
word 24: him phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.28 0.197 0.976 0.769 0.38 0.149 0.786 0.825 0.37 0.158 0.929 0.744 0.856 him-02734t-2
 0 <- 0.28 0.197 0.976 0.769 0.38 0.149 0.786 0.825 0.37 0.158 0.929 0.744 0.856 him-02734t-2
 0 <- 0.28 0.197 0.976 0.769 0.38 0.149 0.786 0.825 0.37 0.158 0.929 0.744 0.856 him-02734t-2
 0 <- 0.28 0.197 0.976 0.769 0.38 0.149 0.786 0.825 0.37 0.158 0.929 0.744 0.856 him-02734t-2
 0 <- 0.11 0.221 0.905 0.981 0.18 0.186 0.929 0.969 0.05 0.213 0.429 0.975 0.669 him-02778t-5
 1 <- 0.11 0.221 0.905 0.981 0.18 0.186 0.929 0.969 0.05 0.213 0.429 0.975 0.669 him-02778t-5
 0 <- 0.11 0.221 0.905 0.981 0.18 0.186 0.929 0.969 0.05 0.213 0.429 0.975 0.669 him-02778t-5
 1 <- 0.11 0.221 0.905 0.981 0.18 0.186 0.929 0.969 0.05 0.213 0.429 0.975 0.669 him-02778t-5
 1 <- 0.15 0.194 0.952 0.637 0.22 0.163 0.857 0.956 0.25 0.167 0.952 0.950 0.000 him-02825t-6
 1 <- 0.15 0.194 0.952 0.637 0.22 0.163 0.857 0.956 0.25 0.167 0.952 0.950 0.000 him-02825t-6
 1 <- 0.15 0.194 0.952 0.637 0.22 0.163 0.857 0.956 0.25 0.167 0.952 0.950 0.000 him-02825t-6
 1 <- 0.15 0.194 0.952 0.637 0.22 0.163 0.857 0.956 0.25 0.167 0.952 0.950 0.000 him-02825t-6
 1 <- 0.14 0.212 0.929 0.000 0.31 0.165 0.929 0.975 0.26 0.166 0.881 0.850 0.750 him-02834t-5
 1 <- 0.14 0.212 0.929 0.000 0.31 0.165 0.929 0.975 0.26 0.166 0.881 0.850 0.750 him-02834t-5
 0 <- 0.14 0.212 0.929 0.000 0.31 0.165 0.929 0.975 0.26 0.166 0.881 0.850 0.750 him-02834t-5
 1 <- 0.14 0.212 0.929 0.000 0.31 0.165 0.929 0.975 0.26 0.166 0.881 0.850 0.750 him-02834t-5
 0 <- 0.05 0.264 0.738 0.000 0.14 0.214 0.929 0.844 0.72 0.140 0.548 0.700 0.969 him-02864t-2
 0 <- 0.05 0.264 0.738 0.000 0.14 0.214 0.929 0.844 0.72 0.140 0.548 0.700 0.969 him-02864t-2
 0 <- 0.05 0.264 0.738 0.000 0.14 0.214 0.929 0.844 0.72 0.140 0.548 0.700 0.969 him-02864t-2
 0 <- 0.05 0.264 0.738 0.000 0.14 0.214 0.929 0.844 0.72 0.140 0.548 0.700 0.969 him-02864t-2
 0 <- 0.15 0.190 0.643 0.625 0.11 0.211 0.310 0.988 0.20 0.175 0.548 0.606 0.806 him-02868t-2
 0 <- 0.15 0.190 0.643 0.625 0.11 0.211 0.310 0.988 0.20 0.175 0.548 0.606 0.806 him-02868t-2
 0 <- 0.15 0.190 0.643 0.625 0.11 0.211 0.310 0.988 0.20 0.175 0.548 0.606 0.806 him-02868t-2
 0 <- 0.15 0.190 0.643 0.625 0.11 0.211 0.310 0.988 0.20 0.175 0.548 0.606 0.806 him-02868t-2
 0 <- 0.12 0.222 1.000 0.000 0.31 0.166 0.786 0.000 0.26 0.166 0.857 0.706 0.856 him-02902t-5
 0 <- 0.12 0.222 1.000 0.000 0.31 0.166 0.786 0.000 0.26 0.166 0.857 0.706 0.856 him-02902t-5
 0 <- 0.12 0.222 1.000 0.000 0.31 0.166 0.786 0.000 0.26 0.166 0.857 0.706 0.856 him-02902t-5
 0 <- 0.12 0.222 1.000 0.000 0.31 0.166 0.786 0.000 0.26 0.166 0.857 0.706 0.856 him-02902t-5
 1 <- 0.08 0.245 0.976 0.988 0.31 0.175 0.262 1.000 0.25 0.187 0.976 0.738 0.988 him-12010d-63
 0 <- 0.08 0.245 0.976 0.988 0.31 0.175 0.262 1.000 0.25 0.187 0.976 0.738 0.988 him-12010d-63
 1 <- 0.08 0.245 0.976 0.988 0.31 0.175 0.262 1.000 0.25 0.187 0.976 0.738 0.988 him-12010d-63
 1 <- 0.08 0.245 0.976 0.988 0.31 0.175 0.262 1.000 0.25 0.187 0.976 0.738 0.988 him-12010d-63
 0 <- 0.09 0.191 0.762 0.731 0.11 0.209 0.881 0.925 0.22 0.178 0.976 0.988 0.825 him-12033d-65
 0 <- 0.09 0.191 0.762 0.731 0.11 0.209 0.881 0.925 0.22 0.178 0.976 0.988 0.825 him-12033d-65
 0 <- 0.09 0.191 0.762 0.731 0.11 0.209 0.881 0.925 0.22 0.178 0.976 0.988 0.825 him-12033d-65
 0 <- 0.09 0.191 0.762 0.731 0.11 0.209 0.881 0.925 0.22 0.178 0.976 0.988 0.825 him-12033d-65
 1 <- 0.05 0.202 0.929 0.494 0.06 0.194 0.571 0.000 0.29 0.173 0.286 0.844 0.613 him-12035d-66
 0 <- 0.05 0.202 0.929 0.494 0.06 0.194 0.571 0.000 0.29 0.173 0.286 0.844 0.613 him-12035d-66
 1 <- 0.05 0.202 0.929 0.494 0.06 0.194 0.571 0.000 0.29 0.173 0.286 0.844 0.613 him-12035d-66
 1 <- 0.05 0.202 0.929 0.494 0.06 0.194 0.571 0.000 0.29 0.173 0.286 0.844 0.613 him-12035d-66
 0 <- 0.35 0.163 1.000 0.000 0.05 0.286 0.881 0.950 0.25 0.183 0.952 0.887 0.963 him-12060d-70
 0 <- 0.35 0.163 1.000 0.000 0.05 0.286 0.881 0.950 0.25 0.183 0.952 0.887 0.963 him-12060d-70
 0 <- 0.35 0.163 1.000 0.000 0.05 0.286 0.881 0.950 0.25 0.183 0.952 0.887 0.963 him-12060d-70
 0 <- 0.35 0.163 1.000 0.000 0.05 0.286 0.881 0.950 0.25 0.183 0.952 0.887 0.963 him-12060d-70
 1 <- 0.25 0.169 0.952 0.000 0.11 0.263 0.905 0.988 0.34 0.153 0.857 0.963 0.906 him-12077d-73
 0 <- 0.25 0.169 0.952 0.000 0.11 0.263 0.905 0.988 0.34 0.153 0.857 0.963 0.906 him-12077d-73
 0 <- 0.25 0.169 0.952 0.000 0.11 0.263 0.905 0.988 0.34 0.153 0.857 0.963 0.906 him-12077d-73
 1 <- 0.25 0.169 0.952 0.000 0.11 0.263 0.905 0.988 0.34 0.153 0.857 0.963 0.906 him-12077d-73
 1 <- 0.25 0.169 0.952 0.000 0.11 0.263 0.905 0.988 0.34 0.153 0.857 0.963 0.906 him-12077d-73
 1 <- 0.14 0.230 0.952 0.000 0.25 0.188 0.929 1.000 0.40 0.148 0.976 0.912 0.931 him-12150d-79
 1 <- 0.14 0.230 0.952 0.000 0.25 0.188 0.929 1.000 0.40 0.148 0.976 0.912 0.931 him-12150d-79
 1 <- 0.14 0.230 0.952 0.000 0.25 0.188 0.929 1.000 0.40 0.148 0.976 0.912 0.931 him-12150d-79
 1 <- 0.14 0.230 0.952 0.000 0.25 0.188 0.929 1.000 0.40 0.148 0.976 0.912 0.931 him-12150d-79
 0 <- 0.12 0.204 0.952 0.863 0.28 0.159 0.881 0.956 0.32 0.147 0.548 0.887 0.650 him-12171d-81
 0 <- 0.12 0.204 0.952 0.863 0.28 0.159 0.881 0.956 0.32 0.147 0.548 0.887 0.650 him-12171d-81
 0 <- 0.12 0.204 0.952 0.863 0.28 0.159 0.881 0.956 0.32 0.147 0.548 0.887 0.650 him-12171d-81
 0 <- 0.12 0.204 0.952 0.863 0.28 0.159 0.881 0.956 0.32 0.147 0.548 0.887 0.650 him-12171d-81
 0 <- 0.05 0.260 0.952 0.681 0.08 0.208 0.881 0.969 0.11 0.196 0.524 0.000 0.669 him-12280d-86
 0 <- 0.05 0.260 0.952 0.681 0.08 0.208 0.881 0.969 0.11 0.196 0.524 0.000 0.669 him-12280d-86
 1 <- 0.05 0.260 0.952 0.681 0.08 0.208 0.881 0.969 0.11 0.196 0.524 0.000 0.669 him-12280d-86
 0 <- 0.05 0.260 0.952 0.681 0.08 0.208 0.881 0.969 0.11 0.196 0.524 0.000 0.669 him-12280d-86
 0 <- 0.18 0.198 0.738 0.781 0.22 0.199 0.714 0.869 0.40 0.171 0.976 0.863 0.975 him-12296d-87
 1 <- 0.18 0.198 0.738 0.781 0.22 0.199 0.714 0.869 0.40 0.171 0.976 0.863 0.975 him-12296d-87
 1 <- 0.18 0.198 0.738 0.781 0.22 0.199 0.714 0.869 0.40 0.171 0.976 0.863 0.975 him-12296d-87
 1 <- 0.18 0.198 0.738 0.781 0.22 0.199 0.714 0.869 0.40 0.171 0.976 0.863 0.975 him-12296d-87
 0 <- 0.08 0.215 0.976 0.944 0.25 0.190 0.286 1.000 0.40 0.171 0.857 0.000 0.000 him-12302d-87
 1 <- 0.08 0.215 0.976 0.944 0.25 0.190 0.286 1.000 0.40 0.171 0.857 0.000 0.000 him-12302d-87
 1 <- 0.08 0.215 0.976 0.944 0.25 0.190 0.286 1.000 0.40 0.171 0.857 0.000 0.000 him-12302d-87
 0 <- 0.08 0.215 0.976 0.944 0.25 0.190 0.286 1.000 0.40 0.171 0.857 0.000 0.000 him-12302d-87
 1 <- 0.18 0.162 0.905 0.856 0.12 0.223 0.929 0.975 0.22 0.195 0.976 1.000 0.912 him-12304d-87
 1 <- 0.18 0.162 0.905 0.856 0.12 0.223 0.929 0.975 0.22 0.195 0.976 1.000 0.912 him-12304d-87
 0 <- 0.18 0.162 0.905 0.856 0.12 0.223 0.929 0.975 0.22 0.195 0.976 1.000 0.912 him-12304d-87
 1 <- 0.18 0.162 0.905 0.856 0.12 0.223 0.929 0.975 0.22 0.195 0.976 1.000 0.912 him-12304d-87
 0 <- 0.14 0.250 0.881 0.000 0.22 0.180 0.833 0.887 0.12 0.193 0.333 0.919 0.588 him-12322d-87
 1 <- 0.14 0.250 0.881 0.000 0.22 0.180 0.833 0.887 0.12 0.193 0.333 0.919 0.588 him-12322d-87
 0 <- 0.14 0.250 0.881 0.000 0.22 0.180 0.833 0.887 0.12 0.193 0.333 0.919 0.588 him-12322d-87
 1 <- 0.14 0.250 0.881 0.000 0.22 0.180 0.833 0.887 0.12 0.193 0.333 0.919 0.588 him-12322d-87
 1 <- 0.17 0.197 0.976 0.000 0.34 0.157 0.881 0.925 0.20 0.226 0.976 0.869 0.988 him-12331d-88
 1 <- 0.17 0.197 0.976 0.000 0.34 0.157 0.881 0.925 0.20 0.226 0.976 0.869 0.988 him-12331d-88
 1 <- 0.17 0.197 0.976 0.000 0.34 0.157 0.881 0.925 0.20 0.226 0.976 0.869 0.988 him-12331d-88
 1 <- 0.17 0.197 0.976 0.000 0.34 0.157 0.881 0.925 0.20 0.226 0.976 0.869 0.988 him-12331d-88
 1 <- 0.11 0.207 0.833 0.000 0.28 0.165 0.881 0.900 0.75 0.155 0.952 0.938 0.544 him-12357d-88
 1 <- 0.11 0.207 0.833 0.000 0.28 0.165 0.881 0.900 0.75 0.155 0.952 0.938 0.544 him-12357d-88
 0 <- 0.11 0.207 0.833 0.000 0.28 0.165 0.881 0.900 0.75 0.155 0.952 0.938 0.544 him-12357d-88
 0 <- 0.11 0.207 0.833 0.000 0.28 0.165 0.881 0.900 0.75 0.155 0.952 0.938 0.544 him-12357d-88
 1 <- 0.17 0.212 0.976 0.744 0.32 0.160 0.881 0.925 0.20 0.198 0.905 0.725 0.494 him-12368d-88
 1 <- 0.17 0.212 0.976 0.744 0.32 0.160 0.881 0.925 0.20 0.198 0.905 0.725 0.494 him-12368d-88
 0 <- 0.17 0.212 0.976 0.744 0.32 0.160 0.881 0.925 0.20 0.198 0.905 0.725 0.494 him-12368d-88
 1 <- 0.17 0.212 0.976 0.744 0.32 0.160 0.881 0.925 0.20 0.198 0.905 0.725 0.494 him-12368d-88
 0 <- 0.09 0.220 0.952 0.831 0.35 0.161 0.905 0.944 0.18 0.210 0.905 0.825 0.000 him-12369d-88
 1 <- 0.09 0.220 0.952 0.831 0.35 0.161 0.905 0.944 0.18 0.210 0.905 0.825 0.000 him-12369d-88
 1 <- 0.09 0.220 0.952 0.831 0.35 0.161 0.905 0.944 0.18 0.210 0.905 0.825 0.000 him-12369d-88
 1 <- 0.09 0.220 0.952 0.831 0.35 0.161 0.905 0.944 0.18 0.210 0.905 0.825 0.000 him-12369d-88
 1 <- 0.17 0.238 0.976 0.000 0.26 0.166 0.857 0.944 0.29 0.194 0.929 0.925 0.000 him-12376d-88
 1 <- 0.17 0.238 0.976 0.000 0.26 0.166 0.857 0.944 0.29 0.194 0.929 0.925 0.000 him-12376d-88
 1 <- 0.17 0.238 0.976 0.000 0.26 0.166 0.857 0.944 0.29 0.194 0.929 0.925 0.000 him-12376d-88
 1 <- 0.17 0.238 0.976 0.000 0.26 0.166 0.857 0.944 0.29 0.194 0.929 0.925 0.000 him-12376d-88
 1 <- 0.11 0.226 0.881 0.000 0.25 0.164 0.905 0.969 0.29 0.192 0.952 0.906 0.912 him-12379d-88
 1 <- 0.11 0.226 0.881 0.000 0.25 0.164 0.905 0.969 0.29 0.192 0.952 0.906 0.912 him-12379d-88
 1 <- 0.11 0.226 0.881 0.000 0.25 0.164 0.905 0.969 0.29 0.192 0.952 0.906 0.912 him-12379d-88
 1 <- 0.11 0.226 0.881 0.000 0.25 0.164 0.905 0.969 0.29 0.192 0.952 0.906 0.912 him-12379d-88
 1 <- 0.11 0.263 0.762 0.000 0.31 0.174 0.929 0.975 0.23 0.178 0.833 0.969 0.000 him-12382d-88
 1 <- 0.11 0.263 0.762 0.000 0.31 0.174 0.929 0.975 0.23 0.178 0.833 0.969 0.000 him-12382d-88
 1 <- 0.11 0.263 0.762 0.000 0.31 0.174 0.929 0.975 0.23 0.178 0.833 0.969 0.000 him-12382d-88
 1 <- 0.11 0.263 0.762 0.000 0.31 0.174 0.929 0.975 0.23 0.178 0.833 0.969 0.000 him-12382d-88
 1 <- 0.12 0.197 0.905 0.000 0.29 0.171 0.905 0.838 0.22 0.198 0.571 0.912 0.675 him-12398d-89
 1 <- 0.12 0.197 0.905 0.000 0.29 0.171 0.905 0.838 0.22 0.198 0.571 0.912 0.675 him-12398d-89
 1 <- 0.12 0.197 0.905 0.000 0.29 0.171 0.905 0.838 0.22 0.198 0.571 0.912 0.675 him-12398d-89
 1 <- 0.12 0.197 0.905 0.000 0.29 0.171 0.905 0.838 0.22 0.198 0.571 0.912 0.675 him-12398d-89
 1 <- 0.12 0.226 0.833 0.981 0.23 0.213 0.881 0.825 0.05 0.246 0.667 0.656 0.000 him-12452d-90
 0 <- 0.12 0.226 0.833 0.981 0.23 0.213 0.881 0.825 0.05 0.246 0.667 0.656 0.000 him-12452d-90
 0 <- 0.12 0.226 0.833 0.981 0.23 0.213 0.881 0.825 0.05 0.246 0.667 0.656 0.000 him-12452d-90
 0 <- 0.12 0.226 0.833 0.981 0.23 0.213 0.881 0.825 0.05 0.246 0.667 0.656 0.000 him-12452d-90
 1 <- 0.14 0.243 0.690 0.619 0.15 0.198 0.952 0.975 0.20 0.190 0.881 0.988 0.525 him-12486d-92
 1 <- 0.14 0.243 0.690 0.619 0.15 0.198 0.952 0.975 0.20 0.190 0.881 0.988 0.525 him-12486d-92
 1 <- 0.14 0.243 0.690 0.619 0.15 0.198 0.952 0.975 0.20 0.190 0.881 0.988 0.525 him-12486d-92
 1 <- 0.14 0.243 0.690 0.619 0.15 0.198 0.952 0.975 0.20 0.190 0.881 0.988 0.525 him-12486d-92
 1 <- 0.11 0.236 0.952 0.981 0.31 0.155 0.762 0.875 0.08 0.203 0.714 0.719 0.000 him-12496d-93
 1 <- 0.11 0.236 0.952 0.981 0.31 0.155 0.762 0.875 0.08 0.203 0.714 0.719 0.000 him-12496d-93
 1 <- 0.11 0.236 0.952 0.981 0.31 0.155 0.762 0.875 0.08 0.203 0.714 0.719 0.000 him-12496d-93
 0 <- 0.11 0.236 0.952 0.981 0.31 0.155 0.762 0.875 0.08 0.203 0.714 0.719 0.000 him-12496d-93
word 25: his phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.15 0.205 0.857 0.869 0.26 0.166 0.857 0.875 0.05 0.202 0.667 0.844 0.475 his-02948t-5
 1 <- 0.15 0.205 0.857 0.869 0.26 0.166 0.857 0.875 0.05 0.202 0.667 0.844 0.475 his-02948t-5
 1 <- 0.15 0.205 0.857 0.869 0.26 0.166 0.857 0.875 0.05 0.202 0.667 0.844 0.475 his-02948t-5
 0 <- 0.15 0.205 0.857 0.869 0.26 0.166 0.857 0.875 0.05 0.202 0.667 0.844 0.475 his-02948t-5
 1 <- 0.06 0.204 0.786 0.725 0.28 0.171 0.476 0.950 0.42 0.144 0.810 0.581 0.875 his-02951t-5
 1 <- 0.06 0.204 0.786 0.725 0.28 0.171 0.476 0.950 0.42 0.144 0.810 0.581 0.875 his-02951t-5
 0 <- 0.06 0.204 0.786 0.725 0.28 0.171 0.476 0.950 0.42 0.144 0.810 0.581 0.875 his-02951t-5
 1 <- 0.06 0.204 0.786 0.725 0.28 0.171 0.476 0.950 0.42 0.144 0.810 0.581 0.875 his-02951t-5
 0 <- 0.12 0.199 0.881 0.956 0.37 0.158 0.786 0.950 0.29 0.209 0.929 0.713 0.800 his-12503d-61
 1 <- 0.12 0.199 0.881 0.956 0.37 0.158 0.786 0.950 0.29 0.209 0.929 0.713 0.800 his-12503d-61
 1 <- 0.12 0.199 0.881 0.956 0.37 0.158 0.786 0.950 0.29 0.209 0.929 0.713 0.800 his-12503d-61
 1 <- 0.12 0.199 0.881 0.956 0.37 0.158 0.786 0.950 0.29 0.209 0.929 0.713 0.800 his-12503d-61
 1 <- 0.28 0.183 0.714 0.719 0.09 0.251 0.881 0.994 0.23 0.180 0.905 0.438 0.706 his-12510d-61
 0 <- 0.28 0.183 0.714 0.719 0.09 0.251 0.881 0.994 0.23 0.180 0.905 0.438 0.706 his-12510d-61
 1 <- 0.28 0.183 0.714 0.719 0.09 0.251 0.881 0.994 0.23 0.180 0.905 0.438 0.706 his-12510d-61
 1 <- 0.28 0.183 0.714 0.719 0.09 0.251 0.881 0.994 0.23 0.180 0.905 0.438 0.706 his-12510d-61
 1 <- 0.14 0.228 0.929 0.000 0.34 0.165 0.857 0.938 0.25 0.190 0.500 0.800 0.894 his-12527d-62
 0 <- 0.14 0.228 0.929 0.000 0.34 0.165 0.857 0.938 0.25 0.190 0.500 0.800 0.894 his-12527d-62
 0 <- 0.14 0.228 0.929 0.000 0.34 0.165 0.857 0.938 0.25 0.190 0.500 0.800 0.894 his-12527d-62
 0 <- 0.14 0.228 0.929 0.000 0.34 0.165 0.857 0.938 0.25 0.190 0.500 0.800 0.894 his-12527d-62
 0 <- 0.09 0.271 0.929 0.731 0.31 0.172 0.833 0.887 0.08 0.217 0.857 0.869 0.769 his-12538d-63
 0 <- 0.09 0.271 0.929 0.731 0.31 0.172 0.833 0.887 0.08 0.217 0.857 0.869 0.769 his-12538d-63
 1 <- 0.09 0.271 0.929 0.731 0.31 0.172 0.833 0.887 0.08 0.217 0.857 0.869 0.769 his-12538d-63
 0 <- 0.09 0.271 0.929 0.731 0.31 0.172 0.833 0.887 0.08 0.217 0.857 0.869 0.769 his-12538d-63
 0 <- 0.11 0.222 0.762 0.000 0.25 0.166 0.952 1.000 0.06 0.186 0.429 0.606 0.631 his-12541d-63
 0 <- 0.11 0.222 0.762 0.000 0.25 0.166 0.952 1.000 0.06 0.186 0.429 0.606 0.631 his-12541d-63
 1 <- 0.11 0.222 0.762 0.000 0.25 0.166 0.952 1.000 0.06 0.186 0.429 0.606 0.631 his-12541d-63
 0 <- 0.11 0.222 0.762 0.000 0.25 0.166 0.952 1.000 0.06 0.186 0.429 0.606 0.631 his-12541d-63
 1 <- 0.09 0.224 1.000 0.000 0.38 0.147 0.929 0.000 0.09 0.184 0.571 0.725 0.481 his-12558d-64
 1 <- 0.09 0.224 1.000 0.000 0.38 0.147 0.929 0.000 0.09 0.184 0.571 0.725 0.481 his-12558d-64
 1 <- 0.09 0.224 1.000 0.000 0.38 0.147 0.929 0.000 0.09 0.184 0.571 0.725 0.481 his-12558d-64
 1 <- 0.09 0.224 1.000 0.000 0.38 0.147 0.929 0.000 0.09 0.184 0.571 0.725 0.481 his-12558d-64
 1 <- 0.05 0.210 0.786 0.819 0.14 0.214 0.405 0.956 0.42 0.157 0.690 0.256 0.475 his-12584d-65
 0 <- 0.05 0.210 0.786 0.819 0.14 0.214 0.405 0.956 0.42 0.157 0.690 0.256 0.475 his-12584d-65
 1 <- 0.05 0.210 0.786 0.819 0.14 0.214 0.405 0.956 0.42 0.157 0.690 0.256 0.475 his-12584d-65
 0 <- 0.05 0.210 0.786 0.819 0.14 0.214 0.405 0.956 0.42 0.157 0.690 0.256 0.475 his-12584d-65
 1 <- 0.18 0.212 0.857 0.850 0.14 0.204 0.929 0.675 0.25 0.155 0.857 0.925 0.912 his-12587d-65
 0 <- 0.18 0.212 0.857 0.850 0.14 0.204 0.929 0.675 0.25 0.155 0.857 0.925 0.912 his-12587d-65
 1 <- 0.18 0.212 0.857 0.850 0.14 0.204 0.929 0.675 0.25 0.155 0.857 0.925 0.912 his-12587d-65
 1 <- 0.18 0.212 0.857 0.850 0.14 0.204 0.929 0.675 0.25 0.155 0.857 0.925 0.912 his-12587d-65
 0 <- 0.11 0.199 0.881 0.000 0.18 0.215 0.905 0.912 0.26 0.184 0.905 0.969 0.806 his-12609d-67
 1 <- 0.11 0.199 0.881 0.000 0.18 0.215 0.905 0.912 0.26 0.184 0.905 0.969 0.806 his-12609d-67
 0 <- 0.11 0.199 0.881 0.000 0.18 0.215 0.905 0.912 0.26 0.184 0.905 0.969 0.806 his-12609d-67
 1 <- 0.11 0.199 0.881 0.000 0.18 0.215 0.905 0.912 0.26 0.184 0.905 0.969 0.806 his-12609d-67
 1 <- 0.15 0.218 0.786 0.706 0.18 0.191 0.976 1.000 0.17 0.200 0.738 0.762 0.506 his-12617d-67
 1 <- 0.15 0.218 0.786 0.706 0.18 0.191 0.976 1.000 0.17 0.200 0.738 0.762 0.506 his-12617d-67
 0 <- 0.15 0.218 0.786 0.706 0.18 0.191 0.976 1.000 0.17 0.200 0.738 0.762 0.506 his-12617d-67
 0 <- 0.15 0.218 0.786 0.706 0.18 0.191 0.976 1.000 0.17 0.200 0.738 0.762 0.506 his-12617d-67
 0 <- 0.14 0.201 0.690 0.931 0.22 0.173 0.881 0.887 0.35 0.148 0.810 0.938 0.694 his-12623d-67
 0 <- 0.14 0.201 0.690 0.931 0.22 0.173 0.881 0.887 0.35 0.148 0.810 0.938 0.694 his-12623d-67
 0 <- 0.14 0.201 0.690 0.931 0.22 0.173 0.881 0.887 0.35 0.148 0.810 0.938 0.694 his-12623d-67
 1 <- 0.14 0.201 0.690 0.931 0.22 0.173 0.881 0.887 0.35 0.148 0.810 0.938 0.694 his-12623d-67
 0 <- 0.11 0.204 0.738 0.000 0.20 0.165 0.500 0.844 0.20 0.164 0.714 0.725 0.544 his-12635d-68
 1 <- 0.11 0.204 0.738 0.000 0.20 0.165 0.500 0.844 0.20 0.164 0.714 0.725 0.544 his-12635d-68
 0 <- 0.11 0.204 0.738 0.000 0.20 0.165 0.500 0.844 0.20 0.164 0.714 0.725 0.544 his-12635d-68
 0 <- 0.11 0.204 0.738 0.000 0.20 0.165 0.500 0.844 0.20 0.164 0.714 0.725 0.544 his-12635d-68
 1 <- 0.11 0.230 0.905 0.000 0.08 0.198 0.595 0.869 0.37 0.149 0.786 0.756 0.688 his-12648d-69
 0 <- 0.11 0.230 0.905 0.000 0.08 0.198 0.595 0.869 0.37 0.149 0.786 0.756 0.688 his-12648d-69
 0 <- 0.11 0.230 0.905 0.000 0.08 0.198 0.595 0.869 0.37 0.149 0.786 0.756 0.688 his-12648d-69
 0 <- 0.11 0.230 0.905 0.000 0.08 0.198 0.595 0.869 0.37 0.149 0.786 0.756 0.688 his-12648d-69
 1 <- 0.06 0.220 0.857 0.944 0.28 0.176 0.929 0.950 0.20 0.198 0.952 0.975 0.963 his-12748d-74
 1 <- 0.06 0.220 0.857 0.944 0.28 0.176 0.929 0.950 0.20 0.198 0.952 0.975 0.963 his-12748d-74
 0 <- 0.06 0.220 0.857 0.944 0.28 0.176 0.929 0.950 0.20 0.198 0.952 0.975 0.963 his-12748d-74
 0 <- 0.06 0.220 0.857 0.944 0.28 0.176 0.929 0.950 0.20 0.198 0.952 0.975 0.963 his-12748d-74
 0 <- 0.17 0.184 0.690 0.950 0.34 0.156 0.905 0.975 0.35 0.161 0.881 0.938 0.781 his-12791d-76
 0 <- 0.17 0.184 0.690 0.950 0.34 0.156 0.905 0.975 0.35 0.161 0.881 0.938 0.781 his-12791d-76
 0 <- 0.17 0.184 0.690 0.950 0.34 0.156 0.905 0.975 0.35 0.161 0.881 0.938 0.781 his-12791d-76
 0 <- 0.17 0.184 0.690 0.950 0.34 0.156 0.905 0.975 0.35 0.161 0.881 0.938 0.781 his-12791d-76
 0 <- 0.14 0.213 0.667 0.000 0.26 0.163 0.667 0.844 0.25 0.161 0.833 0.863 0.000 his-12795d-76
 0 <- 0.14 0.213 0.667 0.000 0.26 0.163 0.667 0.844 0.25 0.161 0.833 0.863 0.000 his-12795d-76
 0 <- 0.14 0.213 0.667 0.000 0.26 0.163 0.667 0.844 0.25 0.161 0.833 0.863 0.000 his-12795d-76
 1 <- 0.14 0.213 0.667 0.000 0.26 0.163 0.667 0.844 0.25 0.161 0.833 0.863 0.000 his-12795d-76
 1 <- 0.05 0.196 0.738 0.631 0.06 0.279 0.976 0.944 0.09 0.189 0.857 0.969 0.000 his-12797d-76
 0 <- 0.05 0.196 0.738 0.631 0.06 0.279 0.976 0.944 0.09 0.189 0.857 0.969 0.000 his-12797d-76
 0 <- 0.05 0.196 0.738 0.631 0.06 0.279 0.976 0.944 0.09 0.189 0.857 0.969 0.000 his-12797d-76
 1 <- 0.05 0.196 0.738 0.631 0.06 0.279 0.976 0.944 0.09 0.189 0.857 0.969 0.000 his-12797d-76
 0 <- 0.06 0.223 0.810 0.944 0.08 0.224 0.881 0.975 0.08 0.189 0.500 0.925 0.519 his-12799d-76
 0 <- 0.06 0.223 0.810 0.944 0.08 0.224 0.881 0.975 0.08 0.189 0.500 0.925 0.519 his-12799d-76
 0 <- 0.06 0.223 0.810 0.944 0.08 0.224 0.881 0.975 0.08 0.189 0.500 0.925 0.519 his-12799d-76
 0 <- 0.06 0.223 0.810 0.944 0.08 0.224 0.881 0.975 0.08 0.189 0.500 0.925 0.519 his-12799d-76
 0 <- 0.05 0.192 1.000 0.000 0.06 0.205 0.405 0.000 0.08 0.216 0.786 0.825 0.794 his-12843d-78
 1 <- 0.05 0.192 1.000 0.000 0.06 0.205 0.405 0.000 0.08 0.216 0.786 0.825 0.794 his-12843d-78
 0 <- 0.05 0.192 1.000 0.000 0.06 0.205 0.405 0.000 0.08 0.216 0.786 0.825 0.794 his-12843d-78
 0 <- 0.05 0.192 1.000 0.000 0.06 0.205 0.405 0.000 0.08 0.216 0.786 0.825 0.794 his-12843d-78
 1 <- 0.08 0.204 0.810 0.644 0.11 0.201 0.929 0.963 0.15 0.247 0.976 0.988 0.981 his-12863d-79
 1 <- 0.08 0.204 0.810 0.644 0.11 0.201 0.929 0.963 0.15 0.247 0.976 0.988 0.981 his-12863d-79
 0 <- 0.08 0.204 0.810 0.644 0.11 0.201 0.929 0.963 0.15 0.247 0.976 0.988 0.981 his-12863d-79
 1 <- 0.08 0.204 0.810 0.644 0.11 0.201 0.929 0.963 0.15 0.247 0.976 0.988 0.981 his-12863d-79
 0 <- 0.40 0.163 0.952 0.875 0.06 0.289 0.857 0.975 0.20 0.217 0.833 0.594 0.856 his-12879d-80
 1 <- 0.40 0.163 0.952 0.875 0.06 0.289 0.857 0.975 0.20 0.217 0.833 0.594 0.856 his-12879d-80
 0 <- 0.40 0.163 0.952 0.875 0.06 0.289 0.857 0.975 0.20 0.217 0.833 0.594 0.856 his-12879d-80
 1 <- 0.40 0.163 0.952 0.875 0.06 0.289 0.857 0.975 0.20 0.217 0.833 0.594 0.856 his-12879d-80
 0 <- 0.12 0.199 0.976 0.956 0.22 0.167 0.952 0.919 0.09 0.239 0.905 0.963 0.000 his-12917d-82
 0 <- 0.12 0.199 0.976 0.956 0.22 0.167 0.952 0.919 0.09 0.239 0.905 0.963 0.000 his-12917d-82
 1 <- 0.12 0.199 0.976 0.956 0.22 0.167 0.952 0.919 0.09 0.239 0.905 0.963 0.000 his-12917d-82
 0 <- 0.12 0.199 0.976 0.956 0.22 0.167 0.952 0.919 0.09 0.239 0.905 0.963 0.000 his-12917d-82
 1 <- 0.11 0.205 0.905 0.000 0.43 0.154 0.738 0.894 0.17 0.181 0.929 0.825 0.950 his-12918d-82
 1 <- 0.11 0.205 0.905 0.000 0.43 0.154 0.738 0.894 0.17 0.181 0.929 0.825 0.950 his-12918d-82
 1 <- 0.11 0.205 0.905 0.000 0.43 0.154 0.738 0.894 0.17 0.181 0.929 0.825 0.950 his-12918d-82
 0 <- 0.11 0.205 0.905 0.000 0.43 0.154 0.738 0.894 0.17 0.181 0.929 0.825 0.950 his-12918d-82
 0 <- 0.28 0.159 0.667 0.000 0.08 0.209 0.905 0.975 0.05 0.183 0.238 0.000 0.613 his-12923d-82
 0 <- 0.28 0.159 0.667 0.000 0.08 0.209 0.905 0.975 0.05 0.183 0.238 0.000 0.613 his-12923d-82
 1 <- 0.28 0.159 0.667 0.000 0.08 0.209 0.905 0.975 0.05 0.183 0.238 0.000 0.613 his-12923d-82
 1 <- 0.28 0.159 0.667 0.000 0.08 0.209 0.905 0.975 0.05 0.183 0.238 0.000 0.613 his-12923d-82
 0 <- 0.20 0.209 0.929 0.000 0.20 0.188 0.976 0.944 0.08 0.185 0.905 0.981 0.838 his-12930d-83
 0 <- 0.20 0.209 0.929 0.000 0.20 0.188 0.976 0.944 0.08 0.185 0.905 0.981 0.838 his-12930d-83
 0 <- 0.20 0.209 0.929 0.000 0.20 0.188 0.976 0.944 0.08 0.185 0.905 0.981 0.838 his-12930d-83
 0 <- 0.20 0.209 0.929 0.000 0.20 0.188 0.976 0.944 0.08 0.185 0.905 0.981 0.838 his-12930d-83
 1 <- 0.20 0.181 0.905 0.800 0.22 0.166 0.929 0.900 0.20 0.208 0.952 0.938 0.969 his-12952d-84
 1 <- 0.20 0.181 0.905 0.800 0.22 0.166 0.929 0.900 0.20 0.208 0.952 0.938 0.969 his-12952d-84
 1 <- 0.20 0.181 0.905 0.800 0.22 0.166 0.929 0.900 0.20 0.208 0.952 0.938 0.969 his-12952d-84
 1 <- 0.20 0.181 0.905 0.800 0.22 0.166 0.929 0.900 0.20 0.208 0.952 0.938 0.969 his-12952d-84
 0 <- 0.12 0.242 0.976 0.794 0.22 0.175 0.833 0.775 0.05 0.208 0.381 0.669 0.706 his-12963d-85
 0 <- 0.12 0.242 0.976 0.794 0.22 0.175 0.833 0.775 0.05 0.208 0.381 0.669 0.706 his-12963d-85
 0 <- 0.12 0.242 0.976 0.794 0.22 0.175 0.833 0.775 0.05 0.208 0.381 0.669 0.706 his-12963d-85
 0 <- 0.12 0.242 0.976 0.794 0.22 0.175 0.833 0.775 0.05 0.208 0.381 0.669 0.706 his-12963d-85
 0 <- 0.12 0.240 0.976 0.000 0.17 0.165 0.929 0.950 0.18 0.226 0.857 0.975 0.756 his-12990d-87
 1 <- 0.12 0.240 0.976 0.000 0.17 0.165 0.929 0.950 0.18 0.226 0.857 0.975 0.756 his-12990d-87
 0 <- 0.12 0.240 0.976 0.000 0.17 0.165 0.929 0.950 0.18 0.226 0.857 0.975 0.756 his-12990d-87
 1 <- 0.12 0.240 0.976 0.000 0.17 0.165 0.929 0.950 0.18 0.226 0.857 0.975 0.756 his-12990d-87
word 26: i phonemes: 1 featuresPer: 4 plus: 1
 1 <- 0.45 0.184 0.976 0.725 0.863 i-00012t-5
 0 <- 0.45 0.184 0.976 0.725 0.863 i-00012t-5
 1 <- 0.45 0.184 0.976 0.725 0.863 i-00012t-5
 1 <- 0.45 0.184 0.976 0.725 0.863 i-00012t-5
 0 <- 0.35 0.176 0.905 0.581 0.181 i-00013t-6
 0 <- 0.35 0.176 0.905 0.581 0.181 i-00013t-6
 0 <- 0.35 0.176 0.905 0.581 0.181 i-00013t-6
 1 <- 0.35 0.176 0.905 0.581 0.181 i-00013t-6
 0 <- 0.71 0.152 0.762 0.906 0.606 i-00015t-6
 0 <- 0.71 0.152 0.762 0.906 0.606 i-00015t-6
 0 <- 0.71 0.152 0.762 0.906 0.606 i-00015t-6
 0 <- 0.71 0.152 0.762 0.906 0.606 i-00015t-6
 1 <- 0.46 0.176 0.976 0.969 0.875 i-00023t-5
 1 <- 0.46 0.176 0.976 0.969 0.875 i-00023t-5
 1 <- 0.46 0.176 0.976 0.969 0.875 i-00023t-5
 1 <- 0.46 0.176 0.976 0.969 0.875 i-00023t-5
 0 <- 0.46 0.176 0.976 0.969 0.875 i-00023t-5
 1 <- 0.52 0.172 0.952 0.619 0.881 i-00043t-5
 1 <- 0.52 0.172 0.952 0.619 0.881 i-00043t-5
 1 <- 0.52 0.172 0.952 0.619 0.881 i-00043t-5
 1 <- 0.52 0.172 0.952 0.619 0.881 i-00043t-5
 0 <- 0.40 0.156 0.595 0.000 0.725 i-00051t-5
 1 <- 0.40 0.156 0.595 0.000 0.725 i-00051t-5
 1 <- 0.40 0.156 0.595 0.000 0.725 i-00051t-5
 1 <- 0.40 0.156 0.595 0.000 0.725 i-00051t-5
 1 <- 0.22 0.169 0.810 0.981 0.894 i-00058t-5
 1 <- 0.22 0.169 0.810 0.981 0.894 i-00058t-5
 0 <- 0.22 0.169 0.810 0.981 0.894 i-00058t-5
 1 <- 0.22 0.169 0.810 0.981 0.894 i-00058t-5
 0 <- 0.68 0.166 0.905 0.775 0.944 i-00062d-79
 0 <- 0.68 0.166 0.905 0.775 0.944 i-00062d-79
 1 <- 0.68 0.166 0.905 0.775 0.944 i-00062d-79
 0 <- 0.68 0.166 0.905 0.775 0.944 i-00062d-79
 1 <- 0.31 0.200 0.167 0.656 0.231 i-00077d-80
 1 <- 0.31 0.200 0.167 0.656 0.231 i-00077d-80
 1 <- 0.31 0.200 0.167 0.656 0.231 i-00077d-80
 1 <- 0.31 0.200 0.167 0.656 0.231 i-00077d-80
 1 <- 0.26 0.172 0.690 0.869 0.844 i-00077t-5
 1 <- 0.26 0.172 0.690 0.869 0.844 i-00077t-5
 1 <- 0.26 0.172 0.690 0.869 0.844 i-00077t-5
 1 <- 0.26 0.172 0.690 0.869 0.844 i-00077t-5
 1 <- 0.60 0.163 0.929 0.769 0.869 i-00129d-83
 1 <- 0.60 0.163 0.929 0.769 0.869 i-00129d-83
 1 <- 0.60 0.163 0.929 0.769 0.869 i-00129d-83
 1 <- 0.60 0.163 0.929 0.769 0.869 i-00129d-83
 0 <- 0.58 0.165 0.952 0.738 0.994 i-00193d-85
 1 <- 0.58 0.165 0.952 0.738 0.994 i-00193d-85
 1 <- 0.58 0.165 0.952 0.738 0.994 i-00193d-85
 1 <- 0.58 0.165 0.952 0.738 0.994 i-00193d-85
 1 <- 0.58 0.165 0.952 0.738 0.994 i-00193d-85
 1 <- 0.62 0.192 0.976 0.881 0.894 i-00213d-85
 0 <- 0.62 0.192 0.976 0.881 0.894 i-00213d-85
 1 <- 0.62 0.192 0.976 0.881 0.894 i-00213d-85
 1 <- 0.62 0.192 0.976 0.881 0.894 i-00213d-85
 1 <- 0.75 0.161 0.929 0.819 0.806 i-00224d-85
 1 <- 0.75 0.161 0.929 0.819 0.806 i-00224d-85
 0 <- 0.75 0.161 0.929 0.819 0.806 i-00224d-85
 1 <- 0.75 0.161 0.929 0.819 0.806 i-00224d-85
 1 <- 0.62 0.176 0.976 0.831 0.869 i-00226d-85
 1 <- 0.62 0.176 0.976 0.831 0.869 i-00226d-85
 1 <- 0.62 0.176 0.976 0.831 0.869 i-00226d-85
 1 <- 0.62 0.176 0.976 0.831 0.869 i-00226d-85
 0 <- 0.34 0.195 0.976 0.000 0.713 i-00227d-85
 1 <- 0.34 0.195 0.976 0.000 0.713 i-00227d-85
 0 <- 0.34 0.195 0.976 0.000 0.713 i-00227d-85
 0 <- 0.34 0.195 0.976 0.000 0.713 i-00227d-85
 0 <- 0.34 0.195 0.976 0.000 0.713 i-00227d-85
 0 <- 0.48 0.180 0.905 0.512 0.825 i-00239d-86
 0 <- 0.48 0.180 0.905 0.512 0.825 i-00239d-86
 0 <- 0.48 0.180 0.905 0.512 0.825 i-00239d-86
 0 <- 0.48 0.180 0.905 0.512 0.825 i-00239d-86
 1 <- 0.32 0.188 0.786 0.600 0.863 i-00250d-86
 1 <- 0.32 0.188 0.786 0.600 0.863 i-00250d-86
 1 <- 0.32 0.188 0.786 0.600 0.863 i-00250d-86
 1 <- 0.32 0.188 0.786 0.600 0.863 i-00250d-86
 0 <- 0.54 0.148 0.714 0.812 0.637 i-00259d-86
 1 <- 0.54 0.148 0.714 0.812 0.637 i-00259d-86
 1 <- 0.54 0.148 0.714 0.812 0.637 i-00259d-86
 1 <- 0.54 0.148 0.714 0.812 0.637 i-00259d-86
 1 <- 0.78 0.142 0.905 0.838 0.350 i-00313d-86
 1 <- 0.78 0.142 0.905 0.838 0.350 i-00313d-86
 1 <- 0.78 0.142 0.905 0.838 0.350 i-00313d-86
 1 <- 0.78 0.142 0.905 0.838 0.350 i-00313d-86
 1 <- 0.45 0.177 0.952 0.887 0.950 i-00333d-87
 0 <- 0.45 0.177 0.952 0.887 0.950 i-00333d-87
 0 <- 0.45 0.177 0.952 0.887 0.950 i-00333d-87
 0 <- 0.45 0.177 0.952 0.887 0.950 i-00333d-87
 1 <- 0.52 0.184 0.976 0.000 0.944 i-00340d-87
 1 <- 0.52 0.184 0.976 0.000 0.944 i-00340d-87
 1 <- 0.52 0.184 0.976 0.000 0.944 i-00340d-87
 1 <- 0.52 0.184 0.976 0.000 0.944 i-00340d-87
 0 <- 0.29 0.204 0.952 0.775 0.981 i-00342d-87
 1 <- 0.29 0.204 0.952 0.775 0.981 i-00342d-87
 1 <- 0.29 0.204 0.952 0.775 0.981 i-00342d-87
 1 <- 0.29 0.204 0.952 0.775 0.981 i-00342d-87
 1 <- 0.51 0.193 0.976 0.994 0.969 i-00418d-88
 1 <- 0.51 0.193 0.976 0.994 0.969 i-00418d-88
 1 <- 0.51 0.193 0.976 0.994 0.969 i-00418d-88
 1 <- 0.51 0.193 0.976 0.994 0.969 i-00418d-88
 1 <- 0.20 0.193 0.762 0.969 0.631 i-00436d-88
 0 <- 0.20 0.193 0.762 0.969 0.631 i-00436d-88
 1 <- 0.20 0.193 0.762 0.969 0.631 i-00436d-88
 1 <- 0.20 0.193 0.762 0.969 0.631 i-00436d-88
 0 <- 0.20 0.193 0.762 0.969 0.631 i-00436d-88
 1 <- 0.09 0.216 0.762 0.812 0.988 i-00437d-88
 1 <- 0.09 0.216 0.762 0.812 0.988 i-00437d-88
 1 <- 0.09 0.216 0.762 0.812 0.988 i-00437d-88
 0 <- 0.09 0.216 0.762 0.812 0.988 i-00437d-88
 1 <- 0.69 0.156 0.952 0.812 0.812 i-00441d-88
 1 <- 0.69 0.156 0.952 0.812 0.812 i-00441d-88
 1 <- 0.69 0.156 0.952 0.812 0.812 i-00441d-88
 0 <- 0.69 0.156 0.952 0.812 0.812 i-00441d-88
 1 <- 0.49 0.163 0.905 0.756 0.887 i-00452d-88
 0 <- 0.49 0.163 0.905 0.756 0.887 i-00452d-88
 1 <- 0.49 0.163 0.905 0.756 0.887 i-00452d-88
 0 <- 0.49 0.163 0.905 0.756 0.887 i-00452d-88
 0 <- 0.49 0.163 0.905 0.756 0.887 i-00452d-88
 1 <- 0.48 0.195 0.976 0.981 0.887 i-00461d-89
 1 <- 0.48 0.195 0.976 0.981 0.887 i-00461d-89
 1 <- 0.48 0.195 0.976 0.981 0.887 i-00461d-89
 1 <- 0.48 0.195 0.976 0.981 0.887 i-00461d-89
 1 <- 0.05 0.183 1.000 0.000 0.931 i-00496d-91
 0 <- 0.05 0.183 1.000 0.000 0.931 i-00496d-91
 1 <- 0.05 0.183 1.000 0.000 0.931 i-00496d-91
 0 <- 0.05 0.183 1.000 0.000 0.931 i-00496d-91
word 27: in phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.06 0.207 0.833 0.000 0.28 0.184 0.976 0.819 0.806 in-03000t-6
 1 <- 0.06 0.207 0.833 0.000 0.28 0.184 0.976 0.819 0.806 in-03000t-6
 1 <- 0.06 0.207 0.833 0.000 0.28 0.184 0.976 0.819 0.806 in-03000t-6
 1 <- 0.06 0.207 0.833 0.000 0.28 0.184 0.976 0.819 0.806 in-03000t-6
 1 <- 0.34 0.177 0.881 0.619 0.34 0.191 0.976 0.875 0.925 in-03006t-5
 0 <- 0.34 0.177 0.881 0.619 0.34 0.191 0.976 0.875 0.925 in-03006t-5
 0 <- 0.34 0.177 0.881 0.619 0.34 0.191 0.976 0.875 0.925 in-03006t-5
 1 <- 0.34 0.177 0.881 0.619 0.34 0.191 0.976 0.875 0.925 in-03006t-5
 0 <- 0.34 0.155 0.429 0.838 0.11 0.208 0.929 0.919 0.000 in-03008t-5
 0 <- 0.34 0.155 0.429 0.838 0.11 0.208 0.929 0.919 0.000 in-03008t-5
 0 <- 0.34 0.155 0.429 0.838 0.11 0.208 0.929 0.919 0.000 in-03008t-5
 0 <- 0.34 0.155 0.429 0.838 0.11 0.208 0.929 0.919 0.000 in-03008t-5
 0 <- 0.05 0.240 0.452 0.881 0.35 0.167 0.976 0.812 0.613 in-03028t-5
 1 <- 0.05 0.240 0.452 0.881 0.35 0.167 0.976 0.812 0.613 in-03028t-5
 0 <- 0.05 0.240 0.452 0.881 0.35 0.167 0.976 0.812 0.613 in-03028t-5
 0 <- 0.05 0.240 0.452 0.881 0.35 0.167 0.976 0.812 0.613 in-03028t-5
 0 <- 0.42 0.161 0.905 0.769 0.22 0.189 0.976 0.931 0.725 in-03044t-6
 1 <- 0.42 0.161 0.905 0.769 0.22 0.189 0.976 0.931 0.725 in-03044t-6
 0 <- 0.42 0.161 0.905 0.769 0.22 0.189 0.976 0.931 0.725 in-03044t-6
 0 <- 0.42 0.161 0.905 0.769 0.22 0.189 0.976 0.931 0.725 in-03044t-6
 1 <- 0.35 0.162 0.810 0.562 0.17 0.190 0.952 0.912 0.000 in-03054t-5
 1 <- 0.35 0.162 0.810 0.562 0.17 0.190 0.952 0.912 0.000 in-03054t-5
 1 <- 0.35 0.162 0.810 0.562 0.17 0.190 0.952 0.912 0.000 in-03054t-5
 1 <- 0.35 0.162 0.810 0.562 0.17 0.190 0.952 0.912 0.000 in-03054t-5
 0 <- 0.05 0.204 0.833 0.925 0.23 0.193 0.952 0.775 0.950 in-03063t-5
 1 <- 0.05 0.204 0.833 0.925 0.23 0.193 0.952 0.775 0.950 in-03063t-5
 0 <- 0.05 0.204 0.833 0.925 0.23 0.193 0.952 0.775 0.950 in-03063t-5
 1 <- 0.05 0.204 0.833 0.925 0.23 0.193 0.952 0.775 0.950 in-03063t-5
 1 <- 0.29 0.171 0.905 0.606 0.23 0.169 0.952 0.912 0.800 in-03118t-5
 1 <- 0.29 0.171 0.905 0.606 0.23 0.169 0.952 0.912 0.800 in-03118t-5
 0 <- 0.29 0.171 0.905 0.606 0.23 0.169 0.952 0.912 0.800 in-03118t-5
 1 <- 0.29 0.171 0.905 0.606 0.23 0.169 0.952 0.912 0.800 in-03118t-5
 1 <- 0.29 0.171 0.905 0.606 0.23 0.169 0.952 0.912 0.800 in-03118t-5
 0 <- 0.38 0.155 0.833 0.469 0.09 0.228 0.738 0.850 0.000 in-03149t-5
 0 <- 0.38 0.155 0.833 0.469 0.09 0.228 0.738 0.850 0.000 in-03149t-5
 0 <- 0.38 0.155 0.833 0.469 0.09 0.228 0.738 0.850 0.000 in-03149t-5
 0 <- 0.38 0.155 0.833 0.469 0.09 0.228 0.738 0.850 0.000 in-03149t-5
 0 <- 0.28 0.175 0.929 0.550 0.40 0.159 0.881 0.950 0.969 in-03203t-5
 0 <- 0.28 0.175 0.929 0.550 0.40 0.159 0.881 0.950 0.969 in-03203t-5
 0 <- 0.28 0.175 0.929 0.550 0.40 0.159 0.881 0.950 0.969 in-03203t-5
 0 <- 0.28 0.175 0.929 0.550 0.40 0.159 0.881 0.950 0.969 in-03203t-5
 0 <- 0.17 0.193 0.833 0.875 0.18 0.173 0.738 0.925 0.600 in-03219t-5
 0 <- 0.17 0.193 0.833 0.875 0.18 0.173 0.738 0.925 0.600 in-03219t-5
 0 <- 0.17 0.193 0.833 0.875 0.18 0.173 0.738 0.925 0.600 in-03219t-5
 0 <- 0.17 0.193 0.833 0.875 0.18 0.173 0.738 0.925 0.600 in-03219t-5
 0 <- 0.17 0.169 0.667 0.656 0.06 0.223 0.643 0.900 0.000 in-03242t-3
 0 <- 0.17 0.169 0.667 0.656 0.06 0.223 0.643 0.900 0.000 in-03242t-3
 0 <- 0.17 0.169 0.667 0.656 0.06 0.223 0.643 0.900 0.000 in-03242t-3
 0 <- 0.17 0.169 0.667 0.656 0.06 0.223 0.643 0.900 0.000 in-03242t-3
 0 <- 0.26 0.182 0.976 0.919 0.12 0.182 0.857 0.981 0.000 in-13012d-61
 0 <- 0.26 0.182 0.976 0.919 0.12 0.182 0.857 0.981 0.000 in-13012d-61
 0 <- 0.26 0.182 0.976 0.919 0.12 0.182 0.857 0.981 0.000 in-13012d-61
 0 <- 0.26 0.182 0.976 0.919 0.12 0.182 0.857 0.981 0.000 in-13012d-61
 1 <- 0.32 0.152 0.738 0.000 0.52 0.150 0.905 0.738 0.938 in-13040d-63
 1 <- 0.32 0.152 0.738 0.000 0.52 0.150 0.905 0.738 0.938 in-13040d-63
 1 <- 0.32 0.152 0.738 0.000 0.52 0.150 0.905 0.738 0.938 in-13040d-63
 1 <- 0.32 0.152 0.738 0.000 0.52 0.150 0.905 0.738 0.938 in-13040d-63
 0 <- 0.20 0.177 1.000 0.000 0.20 0.184 0.333 0.000 0.625 in-13043d-63
 0 <- 0.20 0.177 1.000 0.000 0.20 0.184 0.333 0.000 0.625 in-13043d-63
 0 <- 0.20 0.177 1.000 0.000 0.20 0.184 0.333 0.000 0.625 in-13043d-63
 0 <- 0.20 0.177 1.000 0.000 0.20 0.184 0.333 0.000 0.625 in-13043d-63
 0 <- 0.20 0.177 1.000 0.000 0.20 0.184 0.333 0.000 0.625 in-13043d-63
 1 <- 0.40 0.159 0.905 0.769 0.23 0.160 0.786 0.931 0.850 in-13045d-64
 0 <- 0.40 0.159 0.905 0.769 0.23 0.160 0.786 0.931 0.850 in-13045d-64
 1 <- 0.40 0.159 0.905 0.769 0.23 0.160 0.786 0.931 0.850 in-13045d-64
 1 <- 0.40 0.159 0.905 0.769 0.23 0.160 0.786 0.931 0.850 in-13045d-64
 0 <- 0.26 0.177 0.929 0.700 0.14 0.192 0.976 0.963 0.950 in-13052d-64
 1 <- 0.26 0.177 0.929 0.700 0.14 0.192 0.976 0.963 0.950 in-13052d-64
 0 <- 0.26 0.177 0.929 0.700 0.14 0.192 0.976 0.963 0.950 in-13052d-64
 1 <- 0.26 0.177 0.929 0.700 0.14 0.192 0.976 0.963 0.950 in-13052d-64
 0 <- 0.17 0.196 0.786 0.925 0.20 0.184 0.738 0.738 0.706 in-13056d-64
 0 <- 0.17 0.196 0.786 0.925 0.20 0.184 0.738 0.738 0.706 in-13056d-64
 1 <- 0.17 0.196 0.786 0.925 0.20 0.184 0.738 0.738 0.706 in-13056d-64
 0 <- 0.17 0.196 0.786 0.925 0.20 0.184 0.738 0.738 0.706 in-13056d-64
 1 <- 0.46 0.151 0.881 0.669 0.06 0.183 0.548 0.906 0.662 in-13140d-72
 1 <- 0.46 0.151 0.881 0.669 0.06 0.183 0.548 0.906 0.662 in-13140d-72
 0 <- 0.46 0.151 0.881 0.669 0.06 0.183 0.548 0.906 0.662 in-13140d-72
 0 <- 0.46 0.151 0.881 0.669 0.06 0.183 0.548 0.906 0.662 in-13140d-72
 0 <- 0.32 0.159 0.952 0.800 0.34 0.167 0.952 0.850 0.838 in-13150d-72
 1 <- 0.32 0.159 0.952 0.800 0.34 0.167 0.952 0.850 0.838 in-13150d-72
 1 <- 0.32 0.159 0.952 0.800 0.34 0.167 0.952 0.850 0.838 in-13150d-72
 1 <- 0.32 0.159 0.952 0.800 0.34 0.167 0.952 0.850 0.838 in-13150d-72
 1 <- 0.05 0.200 0.667 0.919 0.62 0.148 0.905 0.450 0.887 in-13192d-75
 0 <- 0.05 0.200 0.667 0.919 0.62 0.148 0.905 0.450 0.887 in-13192d-75
 0 <- 0.05 0.200 0.667 0.919 0.62 0.148 0.905 0.450 0.887 in-13192d-75
 0 <- 0.05 0.200 0.667 0.919 0.62 0.148 0.905 0.450 0.887 in-13192d-75
 1 <- 0.14 0.237 0.952 0.000 0.52 0.147 0.929 0.900 0.912 in-13240d-77
 0 <- 0.14 0.237 0.952 0.000 0.52 0.147 0.929 0.900 0.912 in-13240d-77
 1 <- 0.14 0.237 0.952 0.000 0.52 0.147 0.929 0.900 0.912 in-13240d-77
 0 <- 0.14 0.237 0.952 0.000 0.52 0.147 0.929 0.900 0.912 in-13240d-77
 1 <- 0.08 0.198 0.952 0.881 0.55 0.152 0.952 0.963 0.906 in-13326d-81
 1 <- 0.08 0.198 0.952 0.881 0.55 0.152 0.952 0.963 0.906 in-13326d-81
 0 <- 0.08 0.198 0.952 0.881 0.55 0.152 0.952 0.963 0.906 in-13326d-81
 0 <- 0.08 0.198 0.952 0.881 0.55 0.152 0.952 0.963 0.906 in-13326d-81
 1 <- 0.06 0.268 0.571 0.781 0.51 0.144 0.857 0.981 0.569 in-13399d-83
 1 <- 0.06 0.268 0.571 0.781 0.51 0.144 0.857 0.981 0.569 in-13399d-83
 0 <- 0.06 0.268 0.571 0.781 0.51 0.144 0.857 0.981 0.569 in-13399d-83
 1 <- 0.06 0.268 0.571 0.781 0.51 0.144 0.857 0.981 0.569 in-13399d-83
 1 <- 0.05 0.218 0.619 0.912 0.34 0.166 0.976 0.875 0.900 in-13400d-83
 0 <- 0.05 0.218 0.619 0.912 0.34 0.166 0.976 0.875 0.900 in-13400d-83
 1 <- 0.05 0.218 0.619 0.912 0.34 0.166 0.976 0.875 0.900 in-13400d-83
 1 <- 0.05 0.218 0.619 0.912 0.34 0.166 0.976 0.875 0.900 in-13400d-83
 0 <- 0.15 0.194 0.500 0.738 0.05 0.204 0.548 0.000 0.769 in-13412d-84
 1 <- 0.15 0.194 0.500 0.738 0.05 0.204 0.548 0.000 0.769 in-13412d-84
 0 <- 0.15 0.194 0.500 0.738 0.05 0.204 0.548 0.000 0.769 in-13412d-84
 0 <- 0.15 0.194 0.500 0.738 0.05 0.204 0.548 0.000 0.769 in-13412d-84
 0 <- 0.31 0.163 0.881 0.931 0.06 0.234 0.619 0.969 0.000 in-13443d-85
 0 <- 0.31 0.163 0.881 0.931 0.06 0.234 0.619 0.969 0.000 in-13443d-85
 1 <- 0.31 0.163 0.881 0.931 0.06 0.234 0.619 0.969 0.000 in-13443d-85
 1 <- 0.31 0.163 0.881 0.931 0.06 0.234 0.619 0.969 0.000 in-13443d-85
 0 <- 0.12 0.178 0.833 0.719 0.28 0.166 0.905 0.781 0.850 in-13445d-85
 1 <- 0.12 0.178 0.833 0.719 0.28 0.166 0.905 0.781 0.850 in-13445d-85
 1 <- 0.12 0.178 0.833 0.719 0.28 0.166 0.905 0.781 0.850 in-13445d-85
 1 <- 0.12 0.178 0.833 0.719 0.28 0.166 0.905 0.781 0.850 in-13445d-85
 1 <- 0.17 0.173 0.929 0.000 0.22 0.190 0.976 0.963 0.738 in-13446d-85
 1 <- 0.17 0.173 0.929 0.000 0.22 0.190 0.976 0.963 0.738 in-13446d-85
 1 <- 0.17 0.173 0.929 0.000 0.22 0.190 0.976 0.963 0.738 in-13446d-85
 1 <- 0.17 0.173 0.929 0.000 0.22 0.190 0.976 0.963 0.738 in-13446d-85
 0 <- 0.18 0.177 0.929 0.738 0.28 0.182 0.952 0.906 0.931 in-13450d-86
 1 <- 0.18 0.177 0.929 0.738 0.28 0.182 0.952 0.906 0.931 in-13450d-86
 1 <- 0.18 0.177 0.929 0.738 0.28 0.182 0.952 0.906 0.931 in-13450d-86
 1 <- 0.18 0.177 0.929 0.738 0.28 0.182 0.952 0.906 0.931 in-13450d-86
word 28: is phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.09 0.199 0.857 0.000 0.45 0.151 0.786 0.537 0.756 is-03299t-4
 0 <- 0.09 0.199 0.857 0.000 0.45 0.151 0.786 0.537 0.756 is-03299t-4
 1 <- 0.09 0.199 0.857 0.000 0.45 0.151 0.786 0.537 0.756 is-03299t-4
 0 <- 0.09 0.199 0.857 0.000 0.45 0.151 0.786 0.537 0.756 is-03299t-4
 1 <- 0.05 0.229 0.786 0.675 0.35 0.163 0.714 0.681 0.625 is-03300t-4
 0 <- 0.05 0.229 0.786 0.675 0.35 0.163 0.714 0.681 0.625 is-03300t-4
 0 <- 0.05 0.229 0.786 0.675 0.35 0.163 0.714 0.681 0.625 is-03300t-4
 0 <- 0.05 0.229 0.786 0.675 0.35 0.163 0.714 0.681 0.625 is-03300t-4
 0 <- 0.52 0.136 0.762 0.613 0.06 0.169 0.143 0.519 0.000 is-13515d-63
 0 <- 0.52 0.136 0.762 0.613 0.06 0.169 0.143 0.519 0.000 is-13515d-63
 0 <- 0.52 0.136 0.762 0.613 0.06 0.169 0.143 0.519 0.000 is-13515d-63
 0 <- 0.52 0.136 0.762 0.613 0.06 0.169 0.143 0.519 0.000 is-13515d-63
 1 <- 0.42 0.151 0.762 0.869 0.26 0.179 0.881 0.863 0.681 is-13533d-65
 0 <- 0.42 0.151 0.762 0.869 0.26 0.179 0.881 0.863 0.681 is-13533d-65
 0 <- 0.42 0.151 0.762 0.869 0.26 0.179 0.881 0.863 0.681 is-13533d-65
 0 <- 0.42 0.151 0.762 0.869 0.26 0.179 0.881 0.863 0.681 is-13533d-65
 0 <- 0.25 0.160 0.810 0.769 0.06 0.213 0.167 0.912 0.950 is-13604d-73
 0 <- 0.25 0.160 0.810 0.769 0.06 0.213 0.167 0.912 0.950 is-13604d-73
 0 <- 0.25 0.160 0.810 0.769 0.06 0.213 0.167 0.912 0.950 is-13604d-73
 0 <- 0.25 0.160 0.810 0.769 0.06 0.213 0.167 0.912 0.950 is-13604d-73
 0 <- 0.11 0.220 0.905 0.000 0.14 0.167 0.190 0.869 0.356 is-13627d-76
 1 <- 0.11 0.220 0.905 0.000 0.14 0.167 0.190 0.869 0.356 is-13627d-76
 0 <- 0.11 0.220 0.905 0.000 0.14 0.167 0.190 0.869 0.356 is-13627d-76
 0 <- 0.11 0.220 0.905 0.000 0.14 0.167 0.190 0.869 0.356 is-13627d-76
 1 <- 0.37 0.187 0.690 0.825 0.08 0.193 0.238 0.831 0.556 is-13639d-77
 0 <- 0.37 0.187 0.690 0.825 0.08 0.193 0.238 0.831 0.556 is-13639d-77
 0 <- 0.37 0.187 0.690 0.825 0.08 0.193 0.238 0.831 0.556 is-13639d-77
 1 <- 0.37 0.187 0.690 0.825 0.08 0.193 0.238 0.831 0.556 is-13639d-77
 0 <- 0.31 0.155 0.262 0.744 0.17 0.182 0.667 0.831 0.669 is-13642d-77
 0 <- 0.31 0.155 0.262 0.744 0.17 0.182 0.667 0.831 0.669 is-13642d-77
 1 <- 0.31 0.155 0.262 0.744 0.17 0.182 0.667 0.831 0.669 is-13642d-77
 0 <- 0.31 0.155 0.262 0.744 0.17 0.182 0.667 0.831 0.669 is-13642d-77
 1 <- 0.17 0.175 0.857 0.787 0.23 0.175 0.738 0.919 0.825 is-13652d-78
 1 <- 0.17 0.175 0.857 0.787 0.23 0.175 0.738 0.919 0.825 is-13652d-78
 1 <- 0.17 0.175 0.857 0.787 0.23 0.175 0.738 0.919 0.825 is-13652d-78
 1 <- 0.17 0.175 0.857 0.787 0.23 0.175 0.738 0.919 0.825 is-13652d-78
 1 <- 0.08 0.183 0.429 0.719 0.31 0.155 0.571 0.875 0.637 is-13657d-78
 0 <- 0.08 0.183 0.429 0.719 0.31 0.155 0.571 0.875 0.637 is-13657d-78
 1 <- 0.08 0.183 0.429 0.719 0.31 0.155 0.571 0.875 0.637 is-13657d-78
 0 <- 0.08 0.183 0.429 0.719 0.31 0.155 0.571 0.875 0.637 is-13657d-78
 1 <- 0.06 0.184 1.000 0.000 0.35 0.166 0.810 0.556 0.863 is-13685d-80
 0 <- 0.06 0.184 1.000 0.000 0.35 0.166 0.810 0.556 0.863 is-13685d-80
 0 <- 0.06 0.184 1.000 0.000 0.35 0.166 0.810 0.556 0.863 is-13685d-80
 0 <- 0.06 0.184 1.000 0.000 0.35 0.166 0.810 0.556 0.863 is-13685d-80
 1 <- 0.11 0.184 0.833 0.825 0.11 0.213 1.000 0.000 0.000 is-13695d-80
 0 <- 0.11 0.184 0.833 0.825 0.11 0.213 1.000 0.000 0.000 is-13695d-80
 0 <- 0.11 0.184 0.833 0.825 0.11 0.213 1.000 0.000 0.000 is-13695d-80
 0 <- 0.11 0.184 0.833 0.825 0.11 0.213 1.000 0.000 0.000 is-13695d-80
 0 <- 0.31 0.178 0.976 0.644 0.09 0.204 0.381 1.000 0.000 is-13709d-81
 0 <- 0.31 0.178 0.976 0.644 0.09 0.204 0.381 1.000 0.000 is-13709d-81
 0 <- 0.31 0.178 0.976 0.644 0.09 0.204 0.381 1.000 0.000 is-13709d-81
 0 <- 0.31 0.178 0.976 0.644 0.09 0.204 0.381 1.000 0.000 is-13709d-81
 0 <- 0.34 0.175 0.881 0.925 0.38 0.178 0.810 0.800 0.863 is-13752d-83
 1 <- 0.34 0.175 0.881 0.925 0.38 0.178 0.810 0.800 0.863 is-13752d-83
 0 <- 0.34 0.175 0.881 0.925 0.38 0.178 0.810 0.800 0.863 is-13752d-83
 1 <- 0.34 0.175 0.881 0.925 0.38 0.178 0.810 0.800 0.863 is-13752d-83
 1 <- 0.29 0.173 0.952 0.719 0.20 0.210 0.857 0.656 0.637 is-13759d-83
 1 <- 0.29 0.173 0.952 0.719 0.20 0.210 0.857 0.656 0.637 is-13759d-83
 0 <- 0.29 0.173 0.952 0.719 0.20 0.210 0.857 0.656 0.637 is-13759d-83
 1 <- 0.29 0.173 0.952 0.719 0.20 0.210 0.857 0.656 0.637 is-13759d-83
 0 <- 0.31 0.160 0.881 0.706 0.08 0.222 0.333 0.919 0.906 is-13764d-83
 1 <- 0.31 0.160 0.881 0.706 0.08 0.222 0.333 0.919 0.906 is-13764d-83
 1 <- 0.31 0.160 0.881 0.706 0.08 0.222 0.333 0.919 0.906 is-13764d-83
 0 <- 0.31 0.160 0.881 0.706 0.08 0.222 0.333 0.919 0.906 is-13764d-83
 0 <- 0.34 0.178 0.952 0.681 0.22 0.161 0.786 0.838 0.931 is-13766d-84
 0 <- 0.34 0.178 0.952 0.681 0.22 0.161 0.786 0.838 0.931 is-13766d-84
 0 <- 0.34 0.178 0.952 0.681 0.22 0.161 0.786 0.838 0.931 is-13766d-84
 0 <- 0.34 0.178 0.952 0.681 0.22 0.161 0.786 0.838 0.931 is-13766d-84
 0 <- 0.22 0.165 0.857 0.600 0.17 0.182 0.500 0.662 0.000 is-13834d-86
 0 <- 0.22 0.165 0.857 0.600 0.17 0.182 0.500 0.662 0.000 is-13834d-86
 1 <- 0.22 0.165 0.857 0.600 0.17 0.182 0.500 0.662 0.000 is-13834d-86
 1 <- 0.22 0.165 0.857 0.600 0.17 0.182 0.500 0.662 0.000 is-13834d-86
 0 <- 0.11 0.232 0.571 0.775 0.20 0.190 1.000 0.000 0.512 is-13851d-86
 0 <- 0.11 0.232 0.571 0.775 0.20 0.190 1.000 0.000 0.512 is-13851d-86
 0 <- 0.11 0.232 0.571 0.775 0.20 0.190 1.000 0.000 0.512 is-13851d-86
 1 <- 0.11 0.232 0.571 0.775 0.20 0.190 1.000 0.000 0.512 is-13851d-86
 1 <- 0.11 0.232 0.571 0.775 0.20 0.190 1.000 0.000 0.512 is-13851d-86
 1 <- 0.34 0.154 0.905 0.706 0.25 0.204 0.786 0.594 0.825 is-13852d-86
 1 <- 0.34 0.154 0.905 0.706 0.25 0.204 0.786 0.594 0.825 is-13852d-86
 1 <- 0.34 0.154 0.905 0.706 0.25 0.204 0.786 0.594 0.825 is-13852d-86
 1 <- 0.34 0.154 0.905 0.706 0.25 0.204 0.786 0.594 0.825 is-13852d-86
 0 <- 0.46 0.150 0.976 0.656 0.11 0.180 0.524 0.906 0.000 is-13880d-87
 1 <- 0.46 0.150 0.976 0.656 0.11 0.180 0.524 0.906 0.000 is-13880d-87
 0 <- 0.46 0.150 0.976 0.656 0.11 0.180 0.524 0.906 0.000 is-13880d-87
 1 <- 0.46 0.150 0.976 0.656 0.11 0.180 0.524 0.906 0.000 is-13880d-87
 0 <- 0.29 0.176 0.143 0.569 0.15 0.169 0.619 0.506 0.831 is-13881d-87
 0 <- 0.29 0.176 0.143 0.569 0.15 0.169 0.619 0.506 0.831 is-13881d-87
 1 <- 0.29 0.176 0.143 0.569 0.15 0.169 0.619 0.506 0.831 is-13881d-87
 1 <- 0.29 0.176 0.143 0.569 0.15 0.169 0.619 0.506 0.831 is-13881d-87
 0 <- 0.34 0.162 0.857 0.831 0.08 0.183 0.714 0.906 0.819 is-13895d-87
 1 <- 0.34 0.162 0.857 0.831 0.08 0.183 0.714 0.906 0.819 is-13895d-87
 0 <- 0.34 0.162 0.857 0.831 0.08 0.183 0.714 0.906 0.819 is-13895d-87
 1 <- 0.34 0.162 0.857 0.831 0.08 0.183 0.714 0.906 0.819 is-13895d-87
 0 <- 0.15 0.181 0.500 0.944 0.05 0.193 0.310 0.831 0.681 is-13915d-88
 0 <- 0.15 0.181 0.500 0.944 0.05 0.193 0.310 0.831 0.681 is-13915d-88
 0 <- 0.15 0.181 0.500 0.944 0.05 0.193 0.310 0.831 0.681 is-13915d-88
 0 <- 0.15 0.181 0.500 0.944 0.05 0.193 0.310 0.831 0.681 is-13915d-88
 0 <- 0.12 0.175 0.810 0.625 0.05 0.170 0.643 0.819 0.688 is-13924d-88
 0 <- 0.12 0.175 0.810 0.625 0.05 0.170 0.643 0.819 0.688 is-13924d-88
 0 <- 0.12 0.175 0.810 0.625 0.05 0.170 0.643 0.819 0.688 is-13924d-88
 0 <- 0.12 0.175 0.810 0.625 0.05 0.170 0.643 0.819 0.688 is-13924d-88
 1 <- 0.05 0.187 1.000 0.000 0.05 0.174 0.762 0.000 0.556 is-13948d-89
 1 <- 0.05 0.187 1.000 0.000 0.05 0.174 0.762 0.000 0.556 is-13948d-89
 1 <- 0.05 0.187 1.000 0.000 0.05 0.174 0.762 0.000 0.556 is-13948d-89
 0 <- 0.05 0.187 1.000 0.000 0.05 0.174 0.762 0.000 0.556 is-13948d-89
 0 <- 0.08 0.194 0.667 0.787 0.23 0.149 1.000 0.000 0.669 is-13949d-89
 1 <- 0.08 0.194 0.667 0.787 0.23 0.149 1.000 0.000 0.669 is-13949d-89
 0 <- 0.08 0.194 0.667 0.787 0.23 0.149 1.000 0.000 0.669 is-13949d-89
 0 <- 0.08 0.194 0.667 0.787 0.23 0.149 1.000 0.000 0.669 is-13949d-89
 0 <- 0.29 0.167 0.929 0.738 0.08 0.186 0.595 0.975 0.738 is-13955d-89
 1 <- 0.29 0.167 0.929 0.738 0.08 0.186 0.595 0.975 0.738 is-13955d-89
 1 <- 0.29 0.167 0.929 0.738 0.08 0.186 0.595 0.975 0.738 is-13955d-89
 0 <- 0.29 0.167 0.929 0.738 0.08 0.186 0.595 0.975 0.738 is-13955d-89
 0 <- 0.29 0.167 0.929 0.738 0.08 0.186 0.595 0.975 0.738 is-13955d-89
 0 <- 0.29 0.168 0.881 0.000 0.08 0.228 0.214 0.950 0.619 is-13969d-90
 0 <- 0.29 0.168 0.881 0.000 0.08 0.228 0.214 0.950 0.619 is-13969d-90
 1 <- 0.29 0.168 0.881 0.000 0.08 0.228 0.214 0.950 0.619 is-13969d-90
 0 <- 0.29 0.168 0.881 0.000 0.08 0.228 0.214 0.950 0.619 is-13969d-90
 1 <- 0.25 0.173 0.929 0.725 0.11 0.176 0.643 0.844 0.775 is-13980d-90
 0 <- 0.25 0.173 0.929 0.725 0.11 0.176 0.643 0.844 0.775 is-13980d-90
 1 <- 0.25 0.173 0.929 0.725 0.11 0.176 0.643 0.844 0.775 is-13980d-90
 0 <- 0.25 0.173 0.929 0.725 0.11 0.176 0.643 0.844 0.775 is-13980d-90
word 29: it phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.09 0.245 0.952 0.000 0.23 0.192 0.786 0.469 0.775 it-03349t-2
 0 <- 0.09 0.245 0.952 0.000 0.23 0.192 0.786 0.469 0.775 it-03349t-2
 0 <- 0.09 0.245 0.952 0.000 0.23 0.192 0.786 0.469 0.775 it-03349t-2
 0 <- 0.09 0.245 0.952 0.000 0.23 0.192 0.786 0.469 0.775 it-03349t-2
 0 <- 0.05 0.217 0.738 0.000 0.71 0.137 0.881 0.844 0.831 it-03357t-5
 0 <- 0.05 0.217 0.738 0.000 0.71 0.137 0.881 0.844 0.831 it-03357t-5
 0 <- 0.05 0.217 0.738 0.000 0.71 0.137 0.881 0.844 0.831 it-03357t-5
 0 <- 0.05 0.217 0.738 0.000 0.71 0.137 0.881 0.844 0.831 it-03357t-5
 0 <- 0.18 0.183 0.190 0.756 0.20 0.198 0.929 0.487 0.756 it-03375t-5
 1 <- 0.18 0.183 0.190 0.756 0.20 0.198 0.929 0.487 0.756 it-03375t-5
 0 <- 0.18 0.183 0.190 0.756 0.20 0.198 0.929 0.487 0.756 it-03375t-5
 0 <- 0.18 0.183 0.190 0.756 0.20 0.198 0.929 0.487 0.756 it-03375t-5
 0 <- 0.18 0.187 0.262 0.606 0.34 0.168 0.976 0.912 0.869 it-03382t-5
 0 <- 0.18 0.187 0.262 0.606 0.34 0.168 0.976 0.912 0.869 it-03382t-5
 0 <- 0.18 0.187 0.262 0.606 0.34 0.168 0.976 0.912 0.869 it-03382t-5
 0 <- 0.18 0.187 0.262 0.606 0.34 0.168 0.976 0.912 0.869 it-03382t-5
 1 <- 0.25 0.187 0.881 0.825 0.25 0.168 0.905 0.806 0.000 it-03441t-6
 0 <- 0.25 0.187 0.881 0.825 0.25 0.168 0.905 0.806 0.000 it-03441t-6
 1 <- 0.25 0.187 0.881 0.825 0.25 0.168 0.905 0.806 0.000 it-03441t-6
 0 <- 0.25 0.187 0.881 0.825 0.25 0.168 0.905 0.806 0.000 it-03441t-6
 0 <- 0.25 0.187 0.881 0.825 0.25 0.168 0.905 0.806 0.000 it-03441t-6
 0 <- 0.28 0.170 0.119 0.938 0.05 0.232 0.810 0.938 0.812 it-14012d-62
 0 <- 0.28 0.170 0.119 0.938 0.05 0.232 0.810 0.938 0.812 it-14012d-62
 1 <- 0.28 0.170 0.119 0.938 0.05 0.232 0.810 0.938 0.812 it-14012d-62
 0 <- 0.28 0.170 0.119 0.938 0.05 0.232 0.810 0.938 0.812 it-14012d-62
 0 <- 0.17 0.210 0.929 0.906 0.11 0.196 0.810 0.975 0.525 it-14023d-63
 0 <- 0.17 0.210 0.929 0.906 0.11 0.196 0.810 0.975 0.525 it-14023d-63
 0 <- 0.17 0.210 0.929 0.906 0.11 0.196 0.810 0.975 0.525 it-14023d-63
 0 <- 0.17 0.210 0.929 0.906 0.11 0.196 0.810 0.975 0.525 it-14023d-63
 0 <- 0.22 0.190 0.786 0.944 0.37 0.151 0.905 0.694 0.894 it-14024d-63
 0 <- 0.22 0.190 0.786 0.944 0.37 0.151 0.905 0.694 0.894 it-14024d-63
 0 <- 0.22 0.190 0.786 0.944 0.37 0.151 0.905 0.694 0.894 it-14024d-63
 0 <- 0.22 0.190 0.786 0.944 0.37 0.151 0.905 0.694 0.894 it-14024d-63
 0 <- 0.22 0.190 0.786 0.944 0.37 0.151 0.905 0.694 0.894 it-14024d-63
 0 <- 0.05 0.215 0.095 0.588 0.43 0.151 0.714 0.412 0.844 it-14044d-65
 0 <- 0.05 0.215 0.095 0.588 0.43 0.151 0.714 0.412 0.844 it-14044d-65
 0 <- 0.05 0.215 0.095 0.588 0.43 0.151 0.714 0.412 0.844 it-14044d-65
 0 <- 0.05 0.215 0.095 0.588 0.43 0.151 0.714 0.412 0.844 it-14044d-65
 0 <- 0.20 0.206 0.857 0.000 0.49 0.154 0.929 0.950 0.000 it-14094d-71
 0 <- 0.20 0.206 0.857 0.000 0.49 0.154 0.929 0.950 0.000 it-14094d-71
 0 <- 0.20 0.206 0.857 0.000 0.49 0.154 0.929 0.950 0.000 it-14094d-71
 0 <- 0.20 0.206 0.857 0.000 0.49 0.154 0.929 0.950 0.000 it-14094d-71
 0 <- 0.22 0.175 0.857 0.925 0.32 0.172 0.929 0.944 0.906 it-14106d-73
 1 <- 0.22 0.175 0.857 0.925 0.32 0.172 0.929 0.944 0.906 it-14106d-73
 0 <- 0.22 0.175 0.857 0.925 0.32 0.172 0.929 0.944 0.906 it-14106d-73
 0 <- 0.22 0.175 0.857 0.925 0.32 0.172 0.929 0.944 0.906 it-14106d-73
 0 <- 0.09 0.260 0.571 0.831 0.34 0.177 0.952 0.988 0.863 it-14115d-74
 0 <- 0.09 0.260 0.571 0.831 0.34 0.177 0.952 0.988 0.863 it-14115d-74
 0 <- 0.09 0.260 0.571 0.831 0.34 0.177 0.952 0.988 0.863 it-14115d-74
 1 <- 0.09 0.260 0.571 0.831 0.34 0.177 0.952 0.988 0.863 it-14115d-74
 0 <- 0.22 0.191 0.952 0.750 0.20 0.183 0.881 0.613 0.887 it-14131d-76
 0 <- 0.22 0.191 0.952 0.750 0.20 0.183 0.881 0.613 0.887 it-14131d-76
 0 <- 0.22 0.191 0.952 0.750 0.20 0.183 0.881 0.613 0.887 it-14131d-76
 0 <- 0.22 0.191 0.952 0.750 0.20 0.183 0.881 0.613 0.887 it-14131d-76
 0 <- 0.05 0.216 0.476 0.775 0.26 0.162 1.000 0.000 0.919 it-14139d-77
 0 <- 0.05 0.216 0.476 0.775 0.26 0.162 1.000 0.000 0.919 it-14139d-77
 0 <- 0.05 0.216 0.476 0.775 0.26 0.162 1.000 0.000 0.919 it-14139d-77
 0 <- 0.05 0.216 0.476 0.775 0.26 0.162 1.000 0.000 0.919 it-14139d-77
 0 <- 0.05 0.216 0.476 0.775 0.26 0.162 1.000 0.000 0.919 it-14139d-77
 0 <- 0.22 0.168 0.786 0.713 0.83 0.136 0.857 0.944 0.781 it-14170d-79
 0 <- 0.22 0.168 0.786 0.713 0.83 0.136 0.857 0.944 0.781 it-14170d-79
 0 <- 0.22 0.168 0.786 0.713 0.83 0.136 0.857 0.944 0.781 it-14170d-79
 0 <- 0.22 0.168 0.786 0.713 0.83 0.136 0.857 0.944 0.781 it-14170d-79
 0 <- 0.22 0.206 0.833 0.000 0.54 0.160 0.976 0.806 0.000 it-14181d-79
 1 <- 0.22 0.206 0.833 0.000 0.54 0.160 0.976 0.806 0.000 it-14181d-79
 0 <- 0.22 0.206 0.833 0.000 0.54 0.160 0.976 0.806 0.000 it-14181d-79
 0 <- 0.22 0.206 0.833 0.000 0.54 0.160 0.976 0.806 0.000 it-14181d-79
 1 <- 0.22 0.206 0.833 0.000 0.54 0.160 0.976 0.806 0.000 it-14181d-79
 0 <- 0.06 0.264 0.571 0.769 0.37 0.168 0.952 0.844 1.000 it-14185d-80
 0 <- 0.06 0.264 0.571 0.769 0.37 0.168 0.952 0.844 1.000 it-14185d-80
 0 <- 0.06 0.264 0.571 0.769 0.37 0.168 0.952 0.844 1.000 it-14185d-80
 0 <- 0.06 0.264 0.571 0.769 0.37 0.168 0.952 0.844 1.000 it-14185d-80
 0 <- 0.18 0.191 0.452 0.738 0.45 0.150 0.929 0.575 0.975 it-14187d-80
 0 <- 0.18 0.191 0.452 0.738 0.45 0.150 0.929 0.575 0.975 it-14187d-80
 0 <- 0.18 0.191 0.452 0.738 0.45 0.150 0.929 0.575 0.975 it-14187d-80
 0 <- 0.18 0.191 0.452 0.738 0.45 0.150 0.929 0.575 0.975 it-14187d-80
 0 <- 0.20 0.169 0.762 0.744 0.23 0.199 0.929 0.863 0.544 it-14235d-82
 1 <- 0.20 0.169 0.762 0.744 0.23 0.199 0.929 0.863 0.544 it-14235d-82
 0 <- 0.20 0.169 0.762 0.744 0.23 0.199 0.929 0.863 0.544 it-14235d-82
 1 <- 0.20 0.169 0.762 0.744 0.23 0.199 0.929 0.863 0.544 it-14235d-82
 0 <- 0.23 0.180 0.714 0.819 0.49 0.166 0.929 0.425 0.944 it-14264d-83
 1 <- 0.23 0.180 0.714 0.819 0.49 0.166 0.929 0.425 0.944 it-14264d-83
 0 <- 0.23 0.180 0.714 0.819 0.49 0.166 0.929 0.425 0.944 it-14264d-83
 0 <- 0.23 0.180 0.714 0.819 0.49 0.166 0.929 0.425 0.944 it-14264d-83
 0 <- 0.25 0.191 0.976 0.956 0.12 0.195 0.905 1.000 0.000 it-14287d-84
 0 <- 0.25 0.191 0.976 0.956 0.12 0.195 0.905 1.000 0.000 it-14287d-84
 0 <- 0.25 0.191 0.976 0.956 0.12 0.195 0.905 1.000 0.000 it-14287d-84
 0 <- 0.25 0.191 0.976 0.956 0.12 0.195 0.905 1.000 0.000 it-14287d-84
 0 <- 0.08 0.224 0.833 0.806 0.55 0.147 1.000 0.000 0.812 it-14358d-86
 0 <- 0.08 0.224 0.833 0.806 0.55 0.147 1.000 0.000 0.812 it-14358d-86
 0 <- 0.08 0.224 0.833 0.806 0.55 0.147 1.000 0.000 0.812 it-14358d-86
 0 <- 0.08 0.224 0.833 0.806 0.55 0.147 1.000 0.000 0.812 it-14358d-86
 1 <- 0.05 0.222 0.357 0.731 0.32 0.187 0.976 0.494 0.925 it-14375d-87
 0 <- 0.05 0.222 0.357 0.731 0.32 0.187 0.976 0.494 0.925 it-14375d-87
 0 <- 0.05 0.222 0.357 0.731 0.32 0.187 0.976 0.494 0.925 it-14375d-87
 1 <- 0.05 0.222 0.357 0.731 0.32 0.187 0.976 0.494 0.925 it-14375d-87
 0 <- 0.20 0.159 0.857 0.613 0.23 0.179 0.929 0.931 0.938 it-14392d-87
 1 <- 0.20 0.159 0.857 0.613 0.23 0.179 0.929 0.931 0.938 it-14392d-87
 1 <- 0.20 0.159 0.857 0.613 0.23 0.179 0.929 0.931 0.938 it-14392d-87
 1 <- 0.20 0.159 0.857 0.613 0.23 0.179 0.929 0.931 0.938 it-14392d-87
 0 <- 0.26 0.197 0.976 0.887 0.34 0.167 0.881 0.569 0.838 it-14412d-88
 1 <- 0.26 0.197 0.976 0.887 0.34 0.167 0.881 0.569 0.838 it-14412d-88
 1 <- 0.26 0.197 0.976 0.887 0.34 0.167 0.881 0.569 0.838 it-14412d-88
 1 <- 0.26 0.197 0.976 0.887 0.34 0.167 0.881 0.569 0.838 it-14412d-88
 0 <- 0.45 0.146 0.976 0.881 0.11 0.173 0.524 0.875 0.800 it-14417d-88
 0 <- 0.45 0.146 0.976 0.881 0.11 0.173 0.524 0.875 0.800 it-14417d-88
 0 <- 0.45 0.146 0.976 0.881 0.11 0.173 0.524 0.875 0.800 it-14417d-88
 0 <- 0.45 0.146 0.976 0.881 0.11 0.173 0.524 0.875 0.800 it-14417d-88
 0 <- 0.17 0.185 0.976 0.588 0.15 0.190 0.857 0.869 0.844 it-14463d-89
 0 <- 0.17 0.185 0.976 0.588 0.15 0.190 0.857 0.869 0.844 it-14463d-89
 1 <- 0.17 0.185 0.976 0.588 0.15 0.190 0.857 0.869 0.844 it-14463d-89
 0 <- 0.17 0.185 0.976 0.588 0.15 0.190 0.857 0.869 0.844 it-14463d-89
 0 <- 0.17 0.185 0.976 0.588 0.15 0.190 0.857 0.869 0.844 it-14463d-89
 0 <- 0.17 0.193 0.881 0.556 0.17 0.200 0.905 0.944 0.644 it-14484d-90
 0 <- 0.17 0.193 0.881 0.556 0.17 0.200 0.905 0.944 0.644 it-14484d-90
 0 <- 0.17 0.193 0.881 0.556 0.17 0.200 0.905 0.944 0.644 it-14484d-90
 1 <- 0.17 0.193 0.881 0.556 0.17 0.200 0.905 0.944 0.644 it-14484d-90
 0 <- 0.08 0.186 0.452 0.675 0.22 0.190 1.000 0.000 0.975 it-14491d-90
 0 <- 0.08 0.186 0.452 0.675 0.22 0.190 1.000 0.000 0.975 it-14491d-90
 0 <- 0.08 0.186 0.452 0.675 0.22 0.190 1.000 0.000 0.975 it-14491d-90
 0 <- 0.08 0.186 0.452 0.675 0.22 0.190 1.000 0.000 0.975 it-14491d-90
word 30: just phonemes: 4 featuresPer: 4 plus: 1
 0 <- 0.14 0.175 0.429 0.831 0.25 0.147 0.857 0.887 0.12 0.201 0.095 0.781 0.05 0.228 0.952 0.719 0.000 just-14501d-61
 1 <- 0.14 0.175 0.429 0.831 0.25 0.147 0.857 0.887 0.12 0.201 0.095 0.781 0.05 0.228 0.952 0.719 0.000 just-14501d-61
 0 <- 0.14 0.175 0.429 0.831 0.25 0.147 0.857 0.887 0.12 0.201 0.095 0.781 0.05 0.228 0.952 0.719 0.000 just-14501d-61
 0 <- 0.14 0.175 0.429 0.831 0.25 0.147 0.857 0.887 0.12 0.201 0.095 0.781 0.05 0.228 0.952 0.719 0.000 just-14501d-61
 0 <- 0.11 0.232 0.643 0.000 0.17 0.163 0.833 0.731 0.11 0.207 0.500 0.900 0.17 0.185 0.905 0.844 0.681 just-14527d-63
 0 <- 0.11 0.232 0.643 0.000 0.17 0.163 0.833 0.731 0.11 0.207 0.500 0.900 0.17 0.185 0.905 0.844 0.681 just-14527d-63
 0 <- 0.11 0.232 0.643 0.000 0.17 0.163 0.833 0.731 0.11 0.207 0.500 0.900 0.17 0.185 0.905 0.844 0.681 just-14527d-63
 0 <- 0.11 0.232 0.643 0.000 0.17 0.163 0.833 0.731 0.11 0.207 0.500 0.900 0.17 0.185 0.905 0.844 0.681 just-14527d-63
 1 <- 0.15 0.248 0.881 0.000 0.26 0.176 0.952 0.762 0.15 0.222 0.952 0.938 0.25 0.195 1.000 0.000 0.000 just-14528d-63
 1 <- 0.15 0.248 0.881 0.000 0.26 0.176 0.952 0.762 0.15 0.222 0.952 0.938 0.25 0.195 1.000 0.000 0.000 just-14528d-63
 1 <- 0.15 0.248 0.881 0.000 0.26 0.176 0.952 0.762 0.15 0.222 0.952 0.938 0.25 0.195 1.000 0.000 0.000 just-14528d-63
 1 <- 0.15 0.248 0.881 0.000 0.26 0.176 0.952 0.762 0.15 0.222 0.952 0.938 0.25 0.195 1.000 0.000 0.000 just-14528d-63
 0 <- 0.08 0.189 0.762 0.000 0.12 0.168 1.000 0.000 0.22 0.169 1.000 0.000 0.26 0.179 0.929 0.919 0.000 just-14533d-63
 0 <- 0.08 0.189 0.762 0.000 0.12 0.168 1.000 0.000 0.22 0.169 1.000 0.000 0.26 0.179 0.929 0.919 0.000 just-14533d-63
 0 <- 0.08 0.189 0.762 0.000 0.12 0.168 1.000 0.000 0.22 0.169 1.000 0.000 0.26 0.179 0.929 0.919 0.000 just-14533d-63
 0 <- 0.08 0.189 0.762 0.000 0.12 0.168 1.000 0.000 0.22 0.169 1.000 0.000 0.26 0.179 0.929 0.919 0.000 just-14533d-63
 1 <- 0.12 0.203 0.476 0.000 0.26 0.153 0.452 0.825 0.11 0.251 0.905 0.856 0.29 0.157 0.810 0.431 0.000 just-14534d-63
 1 <- 0.12 0.203 0.476 0.000 0.26 0.153 0.452 0.825 0.11 0.251 0.905 0.856 0.29 0.157 0.810 0.431 0.000 just-14534d-63
 0 <- 0.12 0.203 0.476 0.000 0.26 0.153 0.452 0.825 0.11 0.251 0.905 0.856 0.29 0.157 0.810 0.431 0.000 just-14534d-63
 1 <- 0.12 0.203 0.476 0.000 0.26 0.153 0.452 0.825 0.11 0.251 0.905 0.856 0.29 0.157 0.810 0.431 0.000 just-14534d-63
 0 <- 0.09 0.239 0.952 0.000 0.15 0.192 0.952 0.844 0.05 0.174 0.619 0.975 0.17 0.234 0.929 0.875 0.988 just-14554d-64
 0 <- 0.09 0.239 0.952 0.000 0.15 0.192 0.952 0.844 0.05 0.174 0.619 0.975 0.17 0.234 0.929 0.875 0.988 just-14554d-64
 0 <- 0.09 0.239 0.952 0.000 0.15 0.192 0.952 0.844 0.05 0.174 0.619 0.975 0.17 0.234 0.929 0.875 0.988 just-14554d-64
 0 <- 0.09 0.239 0.952 0.000 0.15 0.192 0.952 0.844 0.05 0.174 0.619 0.975 0.17 0.234 0.929 0.875 0.988 just-14554d-64
 0 <- 0.17 0.244 0.952 0.869 0.17 0.157 0.905 0.631 0.17 0.193 0.143 0.956 0.26 0.143 0.429 0.825 0.675 just-14568d-66
 0 <- 0.17 0.244 0.952 0.869 0.17 0.157 0.905 0.631 0.17 0.193 0.143 0.956 0.26 0.143 0.429 0.825 0.675 just-14568d-66
 0 <- 0.17 0.244 0.952 0.869 0.17 0.157 0.905 0.631 0.17 0.193 0.143 0.956 0.26 0.143 0.429 0.825 0.675 just-14568d-66
 0 <- 0.17 0.244 0.952 0.869 0.17 0.157 0.905 0.631 0.17 0.193 0.143 0.956 0.26 0.143 0.429 0.825 0.675 just-14568d-66
 1 <- 0.11 0.198 0.857 0.675 0.28 0.157 0.976 0.881 0.05 0.202 1.000 0.000 0.09 0.195 1.000 0.000 0.000 just-14583d-67
 0 <- 0.11 0.198 0.857 0.675 0.28 0.157 0.976 0.881 0.05 0.202 1.000 0.000 0.09 0.195 1.000 0.000 0.000 just-14583d-67
 0 <- 0.11 0.198 0.857 0.675 0.28 0.157 0.976 0.881 0.05 0.202 1.000 0.000 0.09 0.195 1.000 0.000 0.000 just-14583d-67
 1 <- 0.11 0.198 0.857 0.675 0.28 0.157 0.976 0.881 0.05 0.202 1.000 0.000 0.09 0.195 1.000 0.000 0.000 just-14583d-67
 1 <- 0.05 0.180 0.262 0.000 0.11 0.232 0.548 0.731 0.11 0.224 0.929 0.844 0.29 0.193 0.976 0.963 0.925 just-14591d-68
 1 <- 0.05 0.180 0.262 0.000 0.11 0.232 0.548 0.731 0.11 0.224 0.929 0.844 0.29 0.193 0.976 0.963 0.925 just-14591d-68
 1 <- 0.05 0.180 0.262 0.000 0.11 0.232 0.548 0.731 0.11 0.224 0.929 0.844 0.29 0.193 0.976 0.963 0.925 just-14591d-68
 0 <- 0.05 0.180 0.262 0.000 0.11 0.232 0.548 0.731 0.11 0.224 0.929 0.844 0.29 0.193 0.976 0.963 0.925 just-14591d-68
 1 <- 0.12 0.235 0.714 0.919 0.22 0.155 0.738 0.769 0.17 0.201 0.905 0.950 0.22 0.181 0.929 0.938 0.000 just-14595d-68
 1 <- 0.12 0.235 0.714 0.919 0.22 0.155 0.738 0.769 0.17 0.201 0.905 0.950 0.22 0.181 0.929 0.938 0.000 just-14595d-68
 1 <- 0.12 0.235 0.714 0.919 0.22 0.155 0.738 0.769 0.17 0.201 0.905 0.950 0.22 0.181 0.929 0.938 0.000 just-14595d-68
 1 <- 0.12 0.235 0.714 0.919 0.22 0.155 0.738 0.769 0.17 0.201 0.905 0.950 0.22 0.181 0.929 0.938 0.000 just-14595d-68
 1 <- 0.18 0.168 1.000 0.000 0.14 0.212 1.000 0.000 0.09 0.220 0.833 0.963 0.14 0.196 0.905 0.950 0.963 just-14635d-72
 1 <- 0.18 0.168 1.000 0.000 0.14 0.212 1.000 0.000 0.09 0.220 0.833 0.963 0.14 0.196 0.905 0.950 0.963 just-14635d-72
 1 <- 0.18 0.168 1.000 0.000 0.14 0.212 1.000 0.000 0.09 0.220 0.833 0.963 0.14 0.196 0.905 0.950 0.963 just-14635d-72
 1 <- 0.18 0.168 1.000 0.000 0.14 0.212 1.000 0.000 0.09 0.220 0.833 0.963 0.14 0.196 0.905 0.950 0.963 just-14635d-72
 1 <- 0.12 0.196 1.000 0.000 0.14 0.177 1.000 0.000 0.09 0.214 0.071 0.000 0.29 0.175 0.714 0.412 0.787 just-14643d-73
 0 <- 0.12 0.196 1.000 0.000 0.14 0.177 1.000 0.000 0.09 0.214 0.071 0.000 0.29 0.175 0.714 0.412 0.787 just-14643d-73
 0 <- 0.12 0.196 1.000 0.000 0.14 0.177 1.000 0.000 0.09 0.214 0.071 0.000 0.29 0.175 0.714 0.412 0.787 just-14643d-73
 0 <- 0.12 0.196 1.000 0.000 0.14 0.177 1.000 0.000 0.09 0.214 0.071 0.000 0.29 0.175 0.714 0.412 0.787 just-14643d-73
 0 <- 0.15 0.209 0.214 0.000 0.09 0.277 0.976 0.988 0.12 0.172 1.000 0.000 0.06 0.279 0.643 0.719 0.606 just-14674d-75
 0 <- 0.15 0.209 0.214 0.000 0.09 0.277 0.976 0.988 0.12 0.172 1.000 0.000 0.06 0.279 0.643 0.719 0.606 just-14674d-75
 0 <- 0.15 0.209 0.214 0.000 0.09 0.277 0.976 0.988 0.12 0.172 1.000 0.000 0.06 0.279 0.643 0.719 0.606 just-14674d-75
 0 <- 0.15 0.209 0.214 0.000 0.09 0.277 0.976 0.988 0.12 0.172 1.000 0.000 0.06 0.279 0.643 0.719 0.606 just-14674d-75
 1 <- 0.15 0.233 0.952 1.000 0.22 0.174 0.833 0.694 0.08 0.256 0.952 0.912 0.05 0.232 0.810 0.519 0.938 just-14708d-78
 0 <- 0.15 0.233 0.952 1.000 0.22 0.174 0.833 0.694 0.08 0.256 0.952 0.912 0.05 0.232 0.810 0.519 0.938 just-14708d-78
 1 <- 0.15 0.233 0.952 1.000 0.22 0.174 0.833 0.694 0.08 0.256 0.952 0.912 0.05 0.232 0.810 0.519 0.938 just-14708d-78
 0 <- 0.15 0.233 0.952 1.000 0.22 0.174 0.833 0.694 0.08 0.256 0.952 0.912 0.05 0.232 0.810 0.519 0.938 just-14708d-78
 1 <- 0.08 0.207 0.714 0.000 0.17 0.176 0.905 0.600 0.11 0.253 0.976 0.975 0.25 0.189 0.810 0.850 0.838 just-14728d-80
 1 <- 0.08 0.207 0.714 0.000 0.17 0.176 0.905 0.600 0.11 0.253 0.976 0.975 0.25 0.189 0.810 0.850 0.838 just-14728d-80
 1 <- 0.08 0.207 0.714 0.000 0.17 0.176 0.905 0.600 0.11 0.253 0.976 0.975 0.25 0.189 0.810 0.850 0.838 just-14728d-80
 1 <- 0.08 0.207 0.714 0.000 0.17 0.176 0.905 0.600 0.11 0.253 0.976 0.975 0.25 0.189 0.810 0.850 0.838 just-14728d-80
 1 <- 0.08 0.207 0.714 0.000 0.17 0.176 0.905 0.600 0.11 0.253 0.976 0.975 0.25 0.189 0.810 0.850 0.838 just-14728d-80
 1 <- 0.14 0.208 0.738 0.906 0.17 0.194 0.929 0.650 0.17 0.233 0.952 0.963 0.28 0.169 0.952 0.650 0.669 just-14736d-80
 1 <- 0.14 0.208 0.738 0.906 0.17 0.194 0.929 0.650 0.17 0.233 0.952 0.963 0.28 0.169 0.952 0.650 0.669 just-14736d-80
 1 <- 0.14 0.208 0.738 0.906 0.17 0.194 0.929 0.650 0.17 0.233 0.952 0.963 0.28 0.169 0.952 0.650 0.669 just-14736d-80
 1 <- 0.14 0.208 0.738 0.906 0.17 0.194 0.929 0.650 0.17 0.233 0.952 0.963 0.28 0.169 0.952 0.650 0.669 just-14736d-80
 1 <- 0.15 0.207 0.857 0.688 0.20 0.159 0.857 0.800 0.14 0.179 0.881 0.956 0.18 0.211 0.905 0.800 0.000 just-14739d-81
 1 <- 0.15 0.207 0.857 0.688 0.20 0.159 0.857 0.800 0.14 0.179 0.881 0.956 0.18 0.211 0.905 0.800 0.000 just-14739d-81
 1 <- 0.15 0.207 0.857 0.688 0.20 0.159 0.857 0.800 0.14 0.179 0.881 0.956 0.18 0.211 0.905 0.800 0.000 just-14739d-81
 1 <- 0.15 0.207 0.857 0.688 0.20 0.159 0.857 0.800 0.14 0.179 0.881 0.956 0.18 0.211 0.905 0.800 0.000 just-14739d-81
 1 <- 0.14 0.251 0.333 0.000 0.22 0.162 0.857 0.569 0.09 0.258 0.976 0.938 0.28 0.168 1.000 0.000 0.994 just-14753d-82
 1 <- 0.14 0.251 0.333 0.000 0.22 0.162 0.857 0.569 0.09 0.258 0.976 0.938 0.28 0.168 1.000 0.000 0.994 just-14753d-82
 1 <- 0.14 0.251 0.333 0.000 0.22 0.162 0.857 0.569 0.09 0.258 0.976 0.938 0.28 0.168 1.000 0.000 0.994 just-14753d-82
 1 <- 0.14 0.251 0.333 0.000 0.22 0.162 0.857 0.569 0.09 0.258 0.976 0.938 0.28 0.168 1.000 0.000 0.994 just-14753d-82
 0 <- 0.05 0.182 0.190 0.650 0.06 0.307 1.000 0.000 0.08 0.254 0.905 0.988 0.17 0.220 1.000 0.000 0.975 just-14776d-83
 0 <- 0.05 0.182 0.190 0.650 0.06 0.307 1.000 0.000 0.08 0.254 0.905 0.988 0.17 0.220 1.000 0.000 0.975 just-14776d-83
 0 <- 0.05 0.182 0.190 0.650 0.06 0.307 1.000 0.000 0.08 0.254 0.905 0.988 0.17 0.220 1.000 0.000 0.975 just-14776d-83
 0 <- 0.05 0.182 0.190 0.650 0.06 0.307 1.000 0.000 0.08 0.254 0.905 0.988 0.17 0.220 1.000 0.000 0.975 just-14776d-83
 1 <- 0.15 0.191 0.952 0.000 0.18 0.188 0.857 0.825 0.11 0.252 0.929 0.956 0.29 0.178 0.952 0.950 0.969 just-14810d-85
 1 <- 0.15 0.191 0.952 0.000 0.18 0.188 0.857 0.825 0.11 0.252 0.929 0.956 0.29 0.178 0.952 0.950 0.969 just-14810d-85
 1 <- 0.15 0.191 0.952 0.000 0.18 0.188 0.857 0.825 0.11 0.252 0.929 0.956 0.29 0.178 0.952 0.950 0.969 just-14810d-85
 1 <- 0.15 0.191 0.952 0.000 0.18 0.188 0.857 0.825 0.11 0.252 0.929 0.956 0.29 0.178 0.952 0.950 0.969 just-14810d-85
 1 <- 0.14 0.189 0.738 0.950 0.12 0.216 0.929 0.700 0.09 0.238 0.952 1.000 0.20 0.208 0.976 0.988 1.000 just-14833d-87
 1 <- 0.14 0.189 0.738 0.950 0.12 0.216 0.929 0.700 0.09 0.238 0.952 1.000 0.20 0.208 0.976 0.988 1.000 just-14833d-87
 1 <- 0.14 0.189 0.738 0.950 0.12 0.216 0.929 0.700 0.09 0.238 0.952 1.000 0.20 0.208 0.976 0.988 1.000 just-14833d-87
 1 <- 0.14 0.189 0.738 0.950 0.12 0.216 0.929 0.700 0.09 0.238 0.952 1.000 0.20 0.208 0.976 0.988 1.000 just-14833d-87
 1 <- 0.14 0.189 0.738 0.950 0.12 0.216 0.929 0.700 0.09 0.238 0.952 1.000 0.20 0.208 0.976 0.988 1.000 just-14833d-87
 1 <- 0.11 0.197 0.595 0.894 0.18 0.166 0.810 0.544 0.08 0.234 1.000 0.000 0.29 0.151 0.857 0.750 0.912 just-14844d-87
 0 <- 0.11 0.197 0.595 0.894 0.18 0.166 0.810 0.544 0.08 0.234 1.000 0.000 0.29 0.151 0.857 0.750 0.912 just-14844d-87
 1 <- 0.11 0.197 0.595 0.894 0.18 0.166 0.810 0.544 0.08 0.234 1.000 0.000 0.29 0.151 0.857 0.750 0.912 just-14844d-87
 0 <- 0.11 0.197 0.595 0.894 0.18 0.166 0.810 0.544 0.08 0.234 1.000 0.000 0.29 0.151 0.857 0.750 0.912 just-14844d-87
 1 <- 0.11 0.241 0.738 0.938 0.15 0.204 0.881 0.938 0.11 0.243 0.976 0.963 0.25 0.184 1.000 0.000 0.781 just-14875d-88
 1 <- 0.11 0.241 0.738 0.938 0.15 0.204 0.881 0.938 0.11 0.243 0.976 0.963 0.25 0.184 1.000 0.000 0.781 just-14875d-88
 1 <- 0.11 0.241 0.738 0.938 0.15 0.204 0.881 0.938 0.11 0.243 0.976 0.963 0.25 0.184 1.000 0.000 0.781 just-14875d-88
 1 <- 0.11 0.241 0.738 0.938 0.15 0.204 0.881 0.938 0.11 0.243 0.976 0.963 0.25 0.184 1.000 0.000 0.781 just-14875d-88
 1 <- 0.05 0.169 0.333 0.994 0.06 0.210 1.000 0.000 0.06 0.191 0.548 0.000 0.31 0.155 0.738 0.769 0.863 just-14887d-89
 0 <- 0.05 0.169 0.333 0.994 0.06 0.210 1.000 0.000 0.06 0.191 0.548 0.000 0.31 0.155 0.738 0.769 0.863 just-14887d-89
 0 <- 0.05 0.169 0.333 0.994 0.06 0.210 1.000 0.000 0.06 0.191 0.548 0.000 0.31 0.155 0.738 0.769 0.863 just-14887d-89
 0 <- 0.05 0.169 0.333 0.994 0.06 0.210 1.000 0.000 0.06 0.191 0.548 0.000 0.31 0.155 0.738 0.769 0.863 just-14887d-89
 1 <- 0.11 0.203 0.762 0.000 0.15 0.170 0.857 0.487 0.11 0.253 0.976 0.944 0.12 0.211 0.571 0.975 0.688 just-14897d-89
 0 <- 0.11 0.203 0.762 0.000 0.15 0.170 0.857 0.487 0.11 0.253 0.976 0.944 0.12 0.211 0.571 0.975 0.688 just-14897d-89
 1 <- 0.11 0.203 0.762 0.000 0.15 0.170 0.857 0.487 0.11 0.253 0.976 0.944 0.12 0.211 0.571 0.975 0.688 just-14897d-89
 1 <- 0.11 0.203 0.762 0.000 0.15 0.170 0.857 0.487 0.11 0.253 0.976 0.944 0.12 0.211 0.571 0.975 0.688 just-14897d-89
 1 <- 0.11 0.179 1.000 0.000 0.14 0.185 0.857 0.625 0.08 0.246 1.000 0.000 0.05 0.209 0.476 0.000 0.906 just-14898d-89
 1 <- 0.11 0.179 1.000 0.000 0.14 0.185 0.857 0.625 0.08 0.246 1.000 0.000 0.05 0.209 0.476 0.000 0.906 just-14898d-89
 1 <- 0.11 0.179 1.000 0.000 0.14 0.185 0.857 0.625 0.08 0.246 1.000 0.000 0.05 0.209 0.476 0.000 0.906 just-14898d-89
 1 <- 0.11 0.179 1.000 0.000 0.14 0.185 0.857 0.625 0.08 0.246 1.000 0.000 0.05 0.209 0.476 0.000 0.906 just-14898d-89
 1 <- 0.15 0.187 0.905 0.000 0.14 0.197 0.857 0.963 0.18 0.209 0.929 0.938 0.22 0.193 0.905 0.963 0.000 just-14901d-89
 1 <- 0.15 0.187 0.905 0.000 0.14 0.197 0.857 0.963 0.18 0.209 0.929 0.938 0.22 0.193 0.905 0.963 0.000 just-14901d-89
 1 <- 0.15 0.187 0.905 0.000 0.14 0.197 0.857 0.963 0.18 0.209 0.929 0.938 0.22 0.193 0.905 0.963 0.000 just-14901d-89
 1 <- 0.15 0.187 0.905 0.000 0.14 0.197 0.857 0.963 0.18 0.209 0.929 0.938 0.22 0.193 0.905 0.963 0.000 just-14901d-89
 1 <- 0.20 0.198 0.952 0.956 0.15 0.180 0.833 0.919 0.14 0.214 0.952 0.950 0.22 0.172 0.881 0.963 0.856 just-14941d-90
 1 <- 0.20 0.198 0.952 0.956 0.15 0.180 0.833 0.919 0.14 0.214 0.952 0.950 0.22 0.172 0.881 0.963 0.856 just-14941d-90
 1 <- 0.20 0.198 0.952 0.956 0.15 0.180 0.833 0.919 0.14 0.214 0.952 0.950 0.22 0.172 0.881 0.963 0.856 just-14941d-90
 1 <- 0.20 0.198 0.952 0.956 0.15 0.180 0.833 0.919 0.14 0.214 0.952 0.950 0.22 0.172 0.881 0.963 0.856 just-14941d-90
 1 <- 0.09 0.179 0.643 0.000 0.17 0.164 0.857 0.875 0.09 0.238 0.929 0.956 0.28 0.169 0.952 0.919 0.950 just-14967d-92
 0 <- 0.09 0.179 0.643 0.000 0.17 0.164 0.857 0.875 0.09 0.238 0.929 0.956 0.28 0.169 0.952 0.919 0.950 just-14967d-92
 1 <- 0.09 0.179 0.643 0.000 0.17 0.164 0.857 0.875 0.09 0.238 0.929 0.956 0.28 0.169 0.952 0.919 0.950 just-14967d-92
 0 <- 0.09 0.179 0.643 0.000 0.17 0.164 0.857 0.875 0.09 0.238 0.929 0.956 0.28 0.169 0.952 0.919 0.950 just-14967d-92
 0 <- 0.11 0.199 0.286 0.481 0.09 0.181 0.857 0.881 0.06 0.235 0.833 0.975 0.15 0.228 0.976 0.706 0.963 just-14977d-92
 0 <- 0.11 0.199 0.286 0.481 0.09 0.181 0.857 0.881 0.06 0.235 0.833 0.975 0.15 0.228 0.976 0.706 0.963 just-14977d-92
 1 <- 0.11 0.199 0.286 0.481 0.09 0.181 0.857 0.881 0.06 0.235 0.833 0.975 0.15 0.228 0.976 0.706 0.963 just-14977d-92
 1 <- 0.11 0.199 0.286 0.481 0.09 0.181 0.857 0.881 0.06 0.235 0.833 0.975 0.15 0.228 0.976 0.706 0.963 just-14977d-92
word 31: like phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.18 0.167 1.000 0.000 0.06 0.211 0.786 0.000 1.09 0.135 0.952 0.831 0.950 like-03484t-1
 0 <- 0.18 0.167 1.000 0.000 0.06 0.211 0.786 0.000 1.09 0.135 0.952 0.831 0.950 like-03484t-1
 0 <- 0.18 0.167 1.000 0.000 0.06 0.211 0.786 0.000 1.09 0.135 0.952 0.831 0.950 like-03484t-1
 0 <- 0.18 0.167 1.000 0.000 0.06 0.211 0.786 0.000 1.09 0.135 0.952 0.831 0.950 like-03484t-1
 1 <- 0.05 0.197 0.333 0.000 0.22 0.161 0.881 0.631 0.31 0.182 0.976 0.881 0.000 like-03487t-3
 0 <- 0.05 0.197 0.333 0.000 0.22 0.161 0.881 0.631 0.31 0.182 0.976 0.881 0.000 like-03487t-3
 0 <- 0.05 0.197 0.333 0.000 0.22 0.161 0.881 0.631 0.31 0.182 0.976 0.881 0.000 like-03487t-3
 0 <- 0.05 0.197 0.333 0.000 0.22 0.161 0.881 0.631 0.31 0.182 0.976 0.881 0.000 like-03487t-3
 0 <- 0.06 0.208 0.762 0.787 0.08 0.173 0.405 0.656 0.38 0.159 0.976 0.863 1.000 like-03565t-2
 0 <- 0.06 0.208 0.762 0.787 0.08 0.173 0.405 0.656 0.38 0.159 0.976 0.863 1.000 like-03565t-2
 0 <- 0.06 0.208 0.762 0.787 0.08 0.173 0.405 0.656 0.38 0.159 0.976 0.863 1.000 like-03565t-2
 0 <- 0.06 0.208 0.762 0.787 0.08 0.173 0.405 0.656 0.38 0.159 0.976 0.863 1.000 like-03565t-2
 0 <- 0.22 0.196 0.952 0.881 0.35 0.143 0.738 0.969 0.32 0.184 0.976 0.731 0.000 like-03594t-2
 0 <- 0.22 0.196 0.952 0.881 0.35 0.143 0.738 0.969 0.32 0.184 0.976 0.731 0.000 like-03594t-2
 0 <- 0.22 0.196 0.952 0.881 0.35 0.143 0.738 0.969 0.32 0.184 0.976 0.731 0.000 like-03594t-2
 0 <- 0.22 0.196 0.952 0.881 0.35 0.143 0.738 0.969 0.32 0.184 0.976 0.731 0.000 like-03594t-2
 1 <- 0.05 0.228 0.357 0.631 0.08 0.186 1.000 0.644 0.37 0.171 1.000 0.000 0.000 like-03620t-6
 0 <- 0.05 0.228 0.357 0.631 0.08 0.186 1.000 0.644 0.37 0.171 1.000 0.000 0.000 like-03620t-6
 1 <- 0.05 0.228 0.357 0.631 0.08 0.186 1.000 0.644 0.37 0.171 1.000 0.000 0.000 like-03620t-6
 1 <- 0.05 0.228 0.357 0.631 0.08 0.186 1.000 0.644 0.37 0.171 1.000 0.000 0.000 like-03620t-6
 0 <- 0.28 0.196 0.238 0.756 0.08 0.223 0.762 0.762 0.77 0.142 0.976 0.431 0.969 like-03638t-6
 1 <- 0.28 0.196 0.238 0.756 0.08 0.223 0.762 0.762 0.77 0.142 0.976 0.431 0.969 like-03638t-6
 0 <- 0.28 0.196 0.238 0.756 0.08 0.223 0.762 0.762 0.77 0.142 0.976 0.431 0.969 like-03638t-6
 1 <- 0.28 0.196 0.238 0.756 0.08 0.223 0.762 0.762 0.77 0.142 0.976 0.431 0.969 like-03638t-6
 0 <- 0.05 0.168 1.000 0.000 0.05 0.171 1.000 0.000 0.05 0.197 0.857 0.000 0.944 like-03679t-5
 1 <- 0.05 0.168 1.000 0.000 0.05 0.171 1.000 0.000 0.05 0.197 0.857 0.000 0.944 like-03679t-5
 1 <- 0.05 0.168 1.000 0.000 0.05 0.171 1.000 0.000 0.05 0.197 0.857 0.000 0.944 like-03679t-5
 1 <- 0.05 0.168 1.000 0.000 0.05 0.171 1.000 0.000 0.05 0.197 0.857 0.000 0.944 like-03679t-5
 0 <- 0.32 0.164 0.952 0.000 0.09 0.217 1.000 0.000 0.06 0.263 1.000 0.000 0.894 like-03716t-2
 0 <- 0.32 0.164 0.952 0.000 0.09 0.217 1.000 0.000 0.06 0.263 1.000 0.000 0.894 like-03716t-2
 0 <- 0.32 0.164 0.952 0.000 0.09 0.217 1.000 0.000 0.06 0.263 1.000 0.000 0.894 like-03716t-2
 0 <- 0.32 0.164 0.952 0.000 0.09 0.217 1.000 0.000 0.06 0.263 1.000 0.000 0.894 like-03716t-2
 0 <- 0.32 0.164 0.952 0.000 0.09 0.217 1.000 0.000 0.06 0.263 1.000 0.000 0.894 like-03716t-2
 0 <- 0.26 0.158 0.333 0.969 0.05 0.180 0.286 0.681 0.26 0.154 0.810 0.581 0.769 like-03731t-1
 0 <- 0.26 0.158 0.333 0.969 0.05 0.180 0.286 0.681 0.26 0.154 0.810 0.581 0.769 like-03731t-1
 0 <- 0.26 0.158 0.333 0.969 0.05 0.180 0.286 0.681 0.26 0.154 0.810 0.581 0.769 like-03731t-1
 0 <- 0.26 0.158 0.333 0.969 0.05 0.180 0.286 0.681 0.26 0.154 0.810 0.581 0.769 like-03731t-1
 0 <- 0.26 0.158 0.333 0.969 0.05 0.180 0.286 0.681 0.26 0.154 0.810 0.581 0.769 like-03731t-1
 0 <- 0.05 0.192 0.238 0.000 0.05 0.195 1.000 0.000 0.37 0.160 0.976 0.000 0.819 like-03733t-2
 0 <- 0.05 0.192 0.238 0.000 0.05 0.195 1.000 0.000 0.37 0.160 0.976 0.000 0.819 like-03733t-2
 0 <- 0.05 0.192 0.238 0.000 0.05 0.195 1.000 0.000 0.37 0.160 0.976 0.000 0.819 like-03733t-2
 0 <- 0.05 0.192 0.238 0.000 0.05 0.195 1.000 0.000 0.37 0.160 0.976 0.000 0.819 like-03733t-2
 0 <- 0.09 0.183 1.000 0.000 0.05 0.196 0.548 0.000 0.05 0.194 0.667 0.000 0.894 like-15006d-62
 0 <- 0.09 0.183 1.000 0.000 0.05 0.196 0.548 0.000 0.05 0.194 0.667 0.000 0.894 like-15006d-62
 0 <- 0.09 0.183 1.000 0.000 0.05 0.196 0.548 0.000 0.05 0.194 0.667 0.000 0.894 like-15006d-62
 0 <- 0.09 0.183 1.000 0.000 0.05 0.196 0.548 0.000 0.05 0.194 0.667 0.000 0.894 like-15006d-62
 0 <- 0.14 0.221 0.929 0.944 0.26 0.153 0.952 0.988 0.37 0.157 0.476 0.844 0.000 like-15042d-73
 0 <- 0.14 0.221 0.929 0.944 0.26 0.153 0.952 0.988 0.37 0.157 0.476 0.844 0.000 like-15042d-73
 0 <- 0.14 0.221 0.929 0.944 0.26 0.153 0.952 0.988 0.37 0.157 0.476 0.844 0.000 like-15042d-73
 1 <- 0.14 0.221 0.929 0.944 0.26 0.153 0.952 0.988 0.37 0.157 0.476 0.844 0.000 like-15042d-73
 1 <- 0.22 0.185 0.905 0.825 0.29 0.145 0.810 0.956 0.23 0.174 0.548 0.519 0.000 like-15096d-80
 1 <- 0.22 0.185 0.905 0.825 0.29 0.145 0.810 0.956 0.23 0.174 0.548 0.519 0.000 like-15096d-80
 1 <- 0.22 0.185 0.905 0.825 0.29 0.145 0.810 0.956 0.23 0.174 0.548 0.519 0.000 like-15096d-80
 1 <- 0.22 0.185 0.905 0.825 0.29 0.145 0.810 0.956 0.23 0.174 0.548 0.519 0.000 like-15096d-80
 0 <- 0.18 0.201 1.000 0.000 0.05 0.212 0.738 0.656 0.49 0.153 0.952 0.656 0.963 like-15110d-80
 0 <- 0.18 0.201 1.000 0.000 0.05 0.212 0.738 0.656 0.49 0.153 0.952 0.656 0.963 like-15110d-80
 1 <- 0.18 0.201 1.000 0.000 0.05 0.212 0.738 0.656 0.49 0.153 0.952 0.656 0.963 like-15110d-80
 1 <- 0.18 0.201 1.000 0.000 0.05 0.212 0.738 0.656 0.49 0.153 0.952 0.656 0.963 like-15110d-80
 0 <- 0.25 0.193 0.905 0.869 0.34 0.156 0.905 0.719 0.22 0.196 0.881 0.963 0.938 like-15122d-81
 0 <- 0.25 0.193 0.905 0.869 0.34 0.156 0.905 0.719 0.22 0.196 0.881 0.963 0.938 like-15122d-81
 1 <- 0.25 0.193 0.905 0.869 0.34 0.156 0.905 0.719 0.22 0.196 0.881 0.963 0.938 like-15122d-81
 0 <- 0.25 0.193 0.905 0.869 0.34 0.156 0.905 0.719 0.22 0.196 0.881 0.963 0.938 like-15122d-81
 0 <- 0.23 0.224 0.905 0.894 0.15 0.189 0.881 0.881 0.49 0.157 0.976 0.700 0.875 like-15143d-83
 1 <- 0.23 0.224 0.905 0.894 0.15 0.189 0.881 0.881 0.49 0.157 0.976 0.700 0.875 like-15143d-83
 0 <- 0.23 0.224 0.905 0.894 0.15 0.189 0.881 0.881 0.49 0.157 0.976 0.700 0.875 like-15143d-83
 1 <- 0.23 0.224 0.905 0.894 0.15 0.189 0.881 0.881 0.49 0.157 0.976 0.700 0.875 like-15143d-83
 1 <- 0.23 0.224 0.905 0.894 0.15 0.189 0.881 0.881 0.49 0.157 0.976 0.700 0.875 like-15143d-83
 0 <- 0.85 0.148 0.429 0.894 0.05 0.179 0.667 0.669 0.05 0.210 0.357 0.000 0.756 like-15147d-83
 1 <- 0.85 0.148 0.429 0.894 0.05 0.179 0.667 0.669 0.05 0.210 0.357 0.000 0.756 like-15147d-83
 0 <- 0.85 0.148 0.429 0.894 0.05 0.179 0.667 0.669 0.05 0.210 0.357 0.000 0.756 like-15147d-83
 0 <- 0.85 0.148 0.429 0.894 0.05 0.179 0.667 0.669 0.05 0.210 0.357 0.000 0.756 like-15147d-83
 1 <- 0.05 0.198 0.905 0.644 0.12 0.194 0.357 0.731 0.08 0.212 0.810 0.681 0.000 like-15149d-83
 1 <- 0.05 0.198 0.905 0.644 0.12 0.194 0.357 0.731 0.08 0.212 0.810 0.681 0.000 like-15149d-83
 1 <- 0.05 0.198 0.905 0.644 0.12 0.194 0.357 0.731 0.08 0.212 0.810 0.681 0.000 like-15149d-83
 1 <- 0.05 0.198 0.905 0.644 0.12 0.194 0.357 0.731 0.08 0.212 0.810 0.681 0.000 like-15149d-83
 1 <- 0.11 0.235 0.476 0.750 0.18 0.198 0.976 0.869 0.29 0.178 0.976 0.850 0.000 like-15197d-85
 1 <- 0.11 0.235 0.476 0.750 0.18 0.198 0.976 0.869 0.29 0.178 0.976 0.850 0.000 like-15197d-85
 1 <- 0.11 0.235 0.476 0.750 0.18 0.198 0.976 0.869 0.29 0.178 0.976 0.850 0.000 like-15197d-85
 1 <- 0.11 0.235 0.476 0.750 0.18 0.198 0.976 0.869 0.29 0.178 0.976 0.850 0.000 like-15197d-85
 1 <- 0.09 0.230 1.000 0.000 0.29 0.170 0.833 0.000 0.26 0.189 0.976 0.925 0.975 like-15212d-85
 1 <- 0.09 0.230 1.000 0.000 0.29 0.170 0.833 0.000 0.26 0.189 0.976 0.925 0.975 like-15212d-85
 1 <- 0.09 0.230 1.000 0.000 0.29 0.170 0.833 0.000 0.26 0.189 0.976 0.925 0.975 like-15212d-85
 0 <- 0.09 0.230 1.000 0.000 0.29 0.170 0.833 0.000 0.26 0.189 0.976 0.925 0.975 like-15212d-85
 1 <- 0.09 0.230 1.000 0.000 0.29 0.170 0.833 0.000 0.26 0.189 0.976 0.925 0.975 like-15212d-85
 0 <- 0.17 0.199 0.619 0.994 0.26 0.191 0.976 0.819 0.34 0.158 0.833 0.863 0.000 like-15261d-87
 0 <- 0.17 0.199 0.619 0.994 0.26 0.191 0.976 0.819 0.34 0.158 0.833 0.863 0.000 like-15261d-87
 0 <- 0.17 0.199 0.619 0.994 0.26 0.191 0.976 0.819 0.34 0.158 0.833 0.863 0.000 like-15261d-87
 0 <- 0.17 0.199 0.619 0.994 0.26 0.191 0.976 0.819 0.34 0.158 0.833 0.863 0.000 like-15261d-87
 0 <- 0.22 0.208 0.810 0.850 0.28 0.161 0.952 0.963 0.31 0.174 0.976 0.994 0.000 like-15273d-87
 1 <- 0.22 0.208 0.810 0.850 0.28 0.161 0.952 0.963 0.31 0.174 0.976 0.994 0.000 like-15273d-87
 0 <- 0.22 0.208 0.810 0.850 0.28 0.161 0.952 0.963 0.31 0.174 0.976 0.994 0.000 like-15273d-87
 0 <- 0.22 0.208 0.810 0.850 0.28 0.161 0.952 0.963 0.31 0.174 0.976 0.994 0.000 like-15273d-87
 1 <- 0.09 0.253 0.905 0.000 0.28 0.162 0.976 0.706 0.31 0.174 0.929 0.969 0.963 like-15274d-87
 0 <- 0.09 0.253 0.905 0.000 0.28 0.162 0.976 0.706 0.31 0.174 0.929 0.969 0.963 like-15274d-87
 1 <- 0.09 0.253 0.905 0.000 0.28 0.162 0.976 0.706 0.31 0.174 0.929 0.969 0.963 like-15274d-87
 1 <- 0.09 0.253 0.905 0.000 0.28 0.162 0.976 0.706 0.31 0.174 0.929 0.969 0.963 like-15274d-87
 0 <- 0.11 0.196 0.167 0.762 0.23 0.157 0.929 0.562 0.29 0.174 0.976 0.981 0.000 like-15287d-87
 0 <- 0.11 0.196 0.167 0.762 0.23 0.157 0.929 0.562 0.29 0.174 0.976 0.981 0.000 like-15287d-87
 0 <- 0.11 0.196 0.167 0.762 0.23 0.157 0.929 0.562 0.29 0.174 0.976 0.981 0.000 like-15287d-87
 0 <- 0.11 0.196 0.167 0.762 0.23 0.157 0.929 0.562 0.29 0.174 0.976 0.981 0.000 like-15287d-87
 1 <- 0.43 0.160 0.857 0.863 0.28 0.171 0.976 0.856 0.34 0.173 0.976 1.000 0.000 like-15294d-88
 1 <- 0.43 0.160 0.857 0.863 0.28 0.171 0.976 0.856 0.34 0.173 0.976 1.000 0.000 like-15294d-88
 1 <- 0.43 0.160 0.857 0.863 0.28 0.171 0.976 0.856 0.34 0.173 0.976 1.000 0.000 like-15294d-88
 1 <- 0.43 0.160 0.857 0.863 0.28 0.171 0.976 0.856 0.34 0.173 0.976 1.000 0.000 like-15294d-88
 1 <- 0.12 0.257 0.571 0.719 0.26 0.181 0.976 0.812 0.63 0.166 0.976 0.850 0.812 like-15302d-88
 1 <- 0.12 0.257 0.571 0.719 0.26 0.181 0.976 0.812 0.63 0.166 0.976 0.850 0.812 like-15302d-88
 1 <- 0.12 0.257 0.571 0.719 0.26 0.181 0.976 0.812 0.63 0.166 0.976 0.850 0.812 like-15302d-88
 1 <- 0.12 0.257 0.571 0.719 0.26 0.181 0.976 0.812 0.63 0.166 0.976 0.850 0.812 like-15302d-88
 1 <- 0.15 0.235 1.000 0.000 0.26 0.209 0.976 0.000 0.57 0.152 0.976 1.000 0.900 like-15325d-88
 1 <- 0.15 0.235 1.000 0.000 0.26 0.209 0.976 0.000 0.57 0.152 0.976 1.000 0.900 like-15325d-88
 1 <- 0.15 0.235 1.000 0.000 0.26 0.209 0.976 0.000 0.57 0.152 0.976 1.000 0.900 like-15325d-88
 1 <- 0.15 0.235 1.000 0.000 0.26 0.209 0.976 0.000 0.57 0.152 0.976 1.000 0.900 like-15325d-88
 1 <- 0.20 0.190 0.262 0.544 0.25 0.174 0.976 0.656 0.32 0.198 0.905 0.850 0.931 like-15440d-91
 1 <- 0.20 0.190 0.262 0.544 0.25 0.174 0.976 0.656 0.32 0.198 0.905 0.850 0.931 like-15440d-91
 1 <- 0.20 0.190 0.262 0.544 0.25 0.174 0.976 0.656 0.32 0.198 0.905 0.850 0.931 like-15440d-91
 1 <- 0.20 0.190 0.262 0.544 0.25 0.174 0.976 0.656 0.32 0.198 0.905 0.850 0.931 like-15440d-91
 1 <- 0.11 0.233 0.238 0.000 0.23 0.214 0.976 0.906 0.32 0.164 0.952 1.000 0.000 like-15472d-92
 1 <- 0.11 0.233 0.238 0.000 0.23 0.214 0.976 0.906 0.32 0.164 0.952 1.000 0.000 like-15472d-92
 1 <- 0.11 0.233 0.238 0.000 0.23 0.214 0.976 0.906 0.32 0.164 0.952 1.000 0.000 like-15472d-92
 0 <- 0.11 0.233 0.238 0.000 0.23 0.214 0.976 0.906 0.32 0.164 0.952 1.000 0.000 like-15472d-92
 1 <- 0.09 0.215 0.262 0.000 0.23 0.197 0.952 0.756 0.22 0.213 0.976 1.000 0.000 like-15493d-94
 1 <- 0.09 0.215 0.262 0.000 0.23 0.197 0.952 0.756 0.22 0.213 0.976 1.000 0.000 like-15493d-94
 1 <- 0.09 0.215 0.262 0.000 0.23 0.197 0.952 0.756 0.22 0.213 0.976 1.000 0.000 like-15493d-94
 1 <- 0.09 0.215 0.262 0.000 0.23 0.197 0.952 0.756 0.22 0.213 0.976 1.000 0.000 like-15493d-94
word 32: me phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.11 0.190 0.429 0.981 0.49 0.151 0.881 0.725 0.894 me-03776t-6
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 0 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 1 <- 0.42 0.144 0.833 0.562 0.55 0.147 0.833 0.850 0.769 me-03816t-5
 0 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 1 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 1 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 0 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 0 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 0 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 1 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 0 <- 0.05 0.212 0.500 0.887 0.11 0.213 0.476 0.781 0.600 me-03844t-5
 0 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 0 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 0 <- 0.26 0.170 0.690 0.713 0.11 0.196 0.643 0.706 0.819 me-03853t-4
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.05 0.174 0.667 0.681 0.38 0.160 0.667 0.669 0.806 me-03866t-6
 1 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 1 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 1 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 0 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 0 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 0 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 0 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 1 <- 0.11 0.201 0.143 0.838 0.49 0.144 0.357 0.438 0.769 me-03881t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 0 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.06 0.260 0.690 0.931 0.08 0.209 0.738 0.856 0.838 me-03894t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 0 <- 0.05 0.188 0.286 0.550 0.35 0.173 0.405 0.644 0.237 me-03919t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 0 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.09 0.212 1.000 0.000 0.09 0.187 0.071 0.881 0.537 me-03932t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.22 0.187 0.119 0.662 0.54 0.149 0.976 0.500 0.769 me-03949t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 1 <- 0.14 0.223 0.119 0.000 0.48 0.143 0.619 0.494 0.800 me-03964t-5
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.06 0.199 0.452 0.800 0.08 0.217 0.929 0.931 0.881 me-04037t-2
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 1 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.05 0.279 0.190 0.000 0.06 0.196 0.500 0.769 0.463 me-15523d-69
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 1 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 1 <- 0.20 0.175 0.929 0.744 0.43 0.166 0.881 0.969 0.906 me-15576d-82
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 1 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.20 0.175 0.548 0.000 0.58 0.162 0.976 0.694 0.863 me-15592d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 1 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 0 <- 0.09 0.275 0.619 0.900 0.28 0.172 0.357 0.562 0.375 me-15594d-84
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.08 0.209 0.929 0.787 0.05 0.189 0.357 0.850 0.575 me-15621d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 0 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 1 <- 0.20 0.223 0.952 0.969 0.06 0.176 0.190 0.988 0.588 me-15627d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.14 0.200 0.929 0.000 0.65 0.151 0.952 0.988 0.875 me-15650d-86
 0 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.08 0.208 0.881 0.000 0.42 0.166 0.976 0.500 0.988 me-15663d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 0 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.14 0.224 0.524 0.994 0.54 0.145 0.881 0.600 0.806 me-15670d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 0 <- 0.09 0.226 0.905 0.613 0.45 0.152 0.595 0.963 0.606 me-15697d-87
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 0 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 0 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 0 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.05 0.284 1.000 0.000 0.68 0.165 0.643 0.000 0.650 me-15821d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 0 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.18 0.199 0.929 0.575 0.40 0.178 0.976 0.863 0.844 me-15844d-90
 1 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 0 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 1 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 1 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 1 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 0 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 1 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 0 <- 0.09 0.226 0.833 0.000 0.08 0.186 0.429 0.844 0.575 me-15853d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 1 <- 0.09 0.239 0.952 0.000 0.37 0.176 0.976 0.463 0.988 me-15872d-90
 0 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 0 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 1 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 1 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 1 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 1 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 1 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 0 <- 0.15 0.185 0.119 0.956 0.52 0.159 0.929 0.350 0.919 me-15900d-91
 0 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 0 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 1 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 1 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 0 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 0 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 1 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 0 <- 0.05 0.237 0.833 0.650 0.35 0.161 0.429 0.506 0.613 me-15928d-91
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 0 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 0 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.08 0.242 0.762 0.000 0.37 0.170 0.976 0.887 0.906 me-15965d-92
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
 1 <- 0.17 0.187 0.881 0.956 0.43 0.154 0.881 0.769 0.869 me-15990d-93
word 33: mean phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.05 0.211 0.500 0.900 0.31 0.163 0.381 0.688 0.22 0.213 0.952 0.775 0.963 mean-04063t-2
 0 <- 0.05 0.211 0.500 0.900 0.31 0.163 0.381 0.688 0.22 0.213 0.952 0.775 0.963 mean-04063t-2
 0 <- 0.05 0.211 0.500 0.900 0.31 0.163 0.381 0.688 0.22 0.213 0.952 0.775 0.963 mean-04063t-2
 0 <- 0.05 0.211 0.500 0.900 0.31 0.163 0.381 0.688 0.22 0.213 0.952 0.775 0.963 mean-04063t-2
 0 <- 0.23 0.209 0.952 0.713 0.45 0.155 0.310 0.562 0.11 0.178 0.619 0.569 0.956 mean-04082t-3
 0 <- 0.23 0.209 0.952 0.713 0.45 0.155 0.310 0.562 0.11 0.178 0.619 0.569 0.956 mean-04082t-3
 1 <- 0.23 0.209 0.952 0.713 0.45 0.155 0.310 0.562 0.11 0.178 0.619 0.569 0.956 mean-04082t-3
 0 <- 0.23 0.209 0.952 0.713 0.45 0.155 0.310 0.562 0.11 0.178 0.619 0.569 0.956 mean-04082t-3
 0 <- 0.23 0.209 0.952 0.713 0.45 0.155 0.310 0.562 0.11 0.178 0.619 0.569 0.956 mean-04082t-3
 0 <- 0.26 0.159 0.952 0.000 0.29 0.201 0.976 0.950 0.08 0.175 0.571 1.000 0.487 mean-04086t-2
 0 <- 0.26 0.159 0.952 0.000 0.29 0.201 0.976 0.950 0.08 0.175 0.571 1.000 0.487 mean-04086t-2
 0 <- 0.26 0.159 0.952 0.000 0.29 0.201 0.976 0.950 0.08 0.175 0.571 1.000 0.487 mean-04086t-2
 0 <- 0.26 0.159 0.952 0.000 0.29 0.201 0.976 0.950 0.08 0.175 0.571 1.000 0.487 mean-04086t-2
 0 <- 0.06 0.194 0.905 0.619 0.08 0.182 0.786 0.694 0.20 0.181 0.833 0.756 0.838 mean-04202t-5
 0 <- 0.06 0.194 0.905 0.619 0.08 0.182 0.786 0.694 0.20 0.181 0.833 0.756 0.838 mean-04202t-5
 0 <- 0.06 0.194 0.905 0.619 0.08 0.182 0.786 0.694 0.20 0.181 0.833 0.756 0.838 mean-04202t-5
 1 <- 0.06 0.194 0.905 0.619 0.08 0.182 0.786 0.694 0.20 0.181 0.833 0.756 0.838 mean-04202t-5
 0 <- 0.06 0.256 0.857 0.000 0.38 0.166 0.976 0.988 0.06 0.231 0.643 0.938 0.925 mean-16011d-67
 0 <- 0.06 0.256 0.857 0.000 0.38 0.166 0.976 0.988 0.06 0.231 0.643 0.938 0.925 mean-16011d-67
 0 <- 0.06 0.256 0.857 0.000 0.38 0.166 0.976 0.988 0.06 0.231 0.643 0.938 0.925 mean-16011d-67
 0 <- 0.06 0.256 0.857 0.000 0.38 0.166 0.976 0.988 0.06 0.231 0.643 0.938 0.925 mean-16011d-67
 1 <- 0.05 0.189 0.190 0.619 0.08 0.200 0.548 0.681 0.54 0.193 0.976 0.519 1.000 mean-16015d-70
 0 <- 0.05 0.189 0.190 0.619 0.08 0.200 0.548 0.681 0.54 0.193 0.976 0.519 1.000 mean-16015d-70
 0 <- 0.05 0.189 0.190 0.619 0.08 0.200 0.548 0.681 0.54 0.193 0.976 0.519 1.000 mean-16015d-70
 1 <- 0.05 0.189 0.190 0.619 0.08 0.200 0.548 0.681 0.54 0.193 0.976 0.519 1.000 mean-16015d-70
 0 <- 0.14 0.187 0.714 0.981 0.32 0.160 0.524 0.762 0.34 0.183 0.952 0.700 0.731 mean-16024d-74
 1 <- 0.14 0.187 0.714 0.981 0.32 0.160 0.524 0.762 0.34 0.183 0.952 0.700 0.731 mean-16024d-74
 0 <- 0.14 0.187 0.714 0.981 0.32 0.160 0.524 0.762 0.34 0.183 0.952 0.700 0.731 mean-16024d-74
 0 <- 0.14 0.187 0.714 0.981 0.32 0.160 0.524 0.762 0.34 0.183 0.952 0.700 0.731 mean-16024d-74
 0 <- 0.14 0.187 0.714 0.981 0.32 0.160 0.524 0.762 0.34 0.183 0.952 0.700 0.731 mean-16024d-74
 0 <- 0.05 0.185 0.452 0.000 0.28 0.167 0.810 0.800 0.20 0.213 0.881 0.700 0.688 mean-16053d-80
 0 <- 0.05 0.185 0.452 0.000 0.28 0.167 0.810 0.800 0.20 0.213 0.881 0.700 0.688 mean-16053d-80
 0 <- 0.05 0.185 0.452 0.000 0.28 0.167 0.810 0.800 0.20 0.213 0.881 0.700 0.688 mean-16053d-80
 0 <- 0.05 0.185 0.452 0.000 0.28 0.167 0.810 0.800 0.20 0.213 0.881 0.700 0.688 mean-16053d-80
 0 <- 0.05 0.185 0.452 0.000 0.28 0.167 0.810 0.800 0.20 0.213 0.881 0.700 0.688 mean-16053d-80
 0 <- 0.05 0.201 0.119 0.000 0.26 0.193 0.952 0.600 0.12 0.216 0.929 0.950 0.975 mean-16067d-82
 0 <- 0.05 0.201 0.119 0.000 0.26 0.193 0.952 0.600 0.12 0.216 0.929 0.950 0.975 mean-16067d-82
 0 <- 0.05 0.201 0.119 0.000 0.26 0.193 0.952 0.600 0.12 0.216 0.929 0.950 0.975 mean-16067d-82
 0 <- 0.05 0.201 0.119 0.000 0.26 0.193 0.952 0.600 0.12 0.216 0.929 0.950 0.975 mean-16067d-82
 0 <- 0.17 0.193 0.952 0.969 0.45 0.219 0.976 0.781 0.26 0.171 0.762 0.956 0.350 mean-16095d-85
 0 <- 0.17 0.193 0.952 0.969 0.45 0.219 0.976 0.781 0.26 0.171 0.762 0.956 0.350 mean-16095d-85
 0 <- 0.17 0.193 0.952 0.969 0.45 0.219 0.976 0.781 0.26 0.171 0.762 0.956 0.350 mean-16095d-85
 0 <- 0.17 0.193 0.952 0.969 0.45 0.219 0.976 0.781 0.26 0.171 0.762 0.956 0.350 mean-16095d-85
 1 <- 0.14 0.223 0.952 0.912 0.26 0.163 0.833 0.963 0.31 0.183 0.952 0.781 0.000 mean-16154d-87
 0 <- 0.14 0.223 0.952 0.912 0.26 0.163 0.833 0.963 0.31 0.183 0.952 0.781 0.000 mean-16154d-87
 1 <- 0.14 0.223 0.952 0.912 0.26 0.163 0.833 0.963 0.31 0.183 0.952 0.781 0.000 mean-16154d-87
 1 <- 0.14 0.223 0.952 0.912 0.26 0.163 0.833 0.963 0.31 0.183 0.952 0.781 0.000 mean-16154d-87
 0 <- 0.14 0.223 0.952 0.912 0.26 0.163 0.833 0.963 0.31 0.183 0.952 0.781 0.000 mean-16154d-87
 1 <- 0.17 0.187 1.000 0.000 0.20 0.212 0.048 0.000 0.22 0.200 0.929 0.550 0.856 mean-16173d-87
 1 <- 0.17 0.187 1.000 0.000 0.20 0.212 0.048 0.000 0.22 0.200 0.929 0.550 0.856 mean-16173d-87
 0 <- 0.17 0.187 1.000 0.000 0.20 0.212 0.048 0.000 0.22 0.200 0.929 0.550 0.856 mean-16173d-87
 1 <- 0.17 0.187 1.000 0.000 0.20 0.212 0.048 0.000 0.22 0.200 0.929 0.550 0.856 mean-16173d-87
 0 <- 0.09 0.256 0.905 0.000 0.29 0.162 0.881 0.463 0.43 0.157 0.952 0.856 0.800 mean-16176d-87
 0 <- 0.09 0.256 0.905 0.000 0.29 0.162 0.881 0.463 0.43 0.157 0.952 0.856 0.800 mean-16176d-87
 0 <- 0.09 0.256 0.905 0.000 0.29 0.162 0.881 0.463 0.43 0.157 0.952 0.856 0.800 mean-16176d-87
 0 <- 0.09 0.256 0.905 0.000 0.29 0.162 0.881 0.463 0.43 0.157 0.952 0.856 0.800 mean-16176d-87
 0 <- 0.17 0.184 0.952 0.994 0.43 0.141 0.833 0.506 0.45 0.148 0.667 0.838 0.744 mean-16178d-87
 0 <- 0.17 0.184 0.952 0.994 0.43 0.141 0.833 0.506 0.45 0.148 0.667 0.838 0.744 mean-16178d-87
 0 <- 0.17 0.184 0.952 0.994 0.43 0.141 0.833 0.506 0.45 0.148 0.667 0.838 0.744 mean-16178d-87
 0 <- 0.17 0.184 0.952 0.994 0.43 0.141 0.833 0.506 0.45 0.148 0.667 0.838 0.744 mean-16178d-87
 0 <- 0.12 0.253 0.976 0.963 0.35 0.168 0.905 0.500 0.26 0.212 0.976 0.725 0.900 mean-16196d-87
 0 <- 0.12 0.253 0.976 0.963 0.35 0.168 0.905 0.500 0.26 0.212 0.976 0.725 0.900 mean-16196d-87
 0 <- 0.12 0.253 0.976 0.963 0.35 0.168 0.905 0.500 0.26 0.212 0.976 0.725 0.900 mean-16196d-87
 0 <- 0.12 0.253 0.976 0.963 0.35 0.168 0.905 0.500 0.26 0.212 0.976 0.725 0.900 mean-16196d-87
 1 <- 0.14 0.184 0.071 0.637 0.29 0.166 0.548 0.431 0.54 0.190 0.976 0.506 0.906 mean-16238d-88
 1 <- 0.14 0.184 0.071 0.637 0.29 0.166 0.548 0.431 0.54 0.190 0.976 0.506 0.906 mean-16238d-88
 1 <- 0.14 0.184 0.071 0.637 0.29 0.166 0.548 0.431 0.54 0.190 0.976 0.506 0.906 mean-16238d-88
 1 <- 0.14 0.184 0.071 0.637 0.29 0.166 0.548 0.431 0.54 0.190 0.976 0.506 0.906 mean-16238d-88
 0 <- 0.31 0.163 0.976 0.831 0.40 0.164 0.381 0.487 0.35 0.178 0.976 0.537 0.975 mean-16256d-89
 0 <- 0.31 0.163 0.976 0.831 0.40 0.164 0.381 0.487 0.35 0.178 0.976 0.537 0.975 mean-16256d-89
 0 <- 0.31 0.163 0.976 0.831 0.40 0.164 0.381 0.487 0.35 0.178 0.976 0.537 0.975 mean-16256d-89
 1 <- 0.31 0.163 0.976 0.831 0.40 0.164 0.381 0.487 0.35 0.178 0.976 0.537 0.975 mean-16256d-89
 0 <- 0.25 0.154 0.762 0.650 0.32 0.184 0.952 0.981 0.55 0.150 0.976 0.894 0.825 mean-16278d-89
 0 <- 0.25 0.154 0.762 0.650 0.32 0.184 0.952 0.981 0.55 0.150 0.976 0.894 0.825 mean-16278d-89
 0 <- 0.25 0.154 0.762 0.650 0.32 0.184 0.952 0.981 0.55 0.150 0.976 0.894 0.825 mean-16278d-89
 0 <- 0.25 0.154 0.762 0.650 0.32 0.184 0.952 0.981 0.55 0.150 0.976 0.894 0.825 mean-16278d-89
 0 <- 0.25 0.154 0.762 0.650 0.32 0.184 0.952 0.981 0.55 0.150 0.976 0.894 0.825 mean-16278d-89
 1 <- 0.05 0.184 0.143 0.500 0.08 0.186 0.071 0.681 0.26 0.201 0.976 0.506 0.975 mean-16287d-89
 1 <- 0.05 0.184 0.143 0.500 0.08 0.186 0.071 0.681 0.26 0.201 0.976 0.506 0.975 mean-16287d-89
 1 <- 0.05 0.184 0.143 0.500 0.08 0.186 0.071 0.681 0.26 0.201 0.976 0.506 0.975 mean-16287d-89
 1 <- 0.05 0.184 0.143 0.500 0.08 0.186 0.071 0.681 0.26 0.201 0.976 0.506 0.975 mean-16287d-89
 1 <- 0.05 0.184 0.143 0.500 0.08 0.186 0.071 0.681 0.26 0.201 0.976 0.506 0.975 mean-16287d-89
 0 <- 0.05 0.207 0.381 0.831 0.23 0.237 0.976 0.781 0.12 0.220 0.952 0.969 0.988 mean-16288d-89
 1 <- 0.05 0.207 0.381 0.831 0.23 0.237 0.976 0.781 0.12 0.220 0.952 0.969 0.988 mean-16288d-89
 0 <- 0.05 0.207 0.381 0.831 0.23 0.237 0.976 0.781 0.12 0.220 0.952 0.969 0.988 mean-16288d-89
 0 <- 0.05 0.207 0.381 0.831 0.23 0.237 0.976 0.781 0.12 0.220 0.952 0.969 0.988 mean-16288d-89
 0 <- 0.15 0.244 1.000 0.000 0.34 0.207 0.095 0.000 0.20 0.200 0.929 0.481 0.887 mean-16300d-89
 0 <- 0.15 0.244 1.000 0.000 0.34 0.207 0.095 0.000 0.20 0.200 0.929 0.481 0.887 mean-16300d-89
 0 <- 0.15 0.244 1.000 0.000 0.34 0.207 0.095 0.000 0.20 0.200 0.929 0.481 0.887 mean-16300d-89
 0 <- 0.15 0.244 1.000 0.000 0.34 0.207 0.095 0.000 0.20 0.200 0.929 0.481 0.887 mean-16300d-89
 0 <- 0.15 0.244 1.000 0.000 0.34 0.207 0.095 0.000 0.20 0.200 0.929 0.481 0.887 mean-16300d-89
 0 <- 0.09 0.264 0.929 0.762 0.42 0.224 0.976 0.975 0.12 0.253 0.929 0.906 0.963 mean-16308d-89
 0 <- 0.09 0.264 0.929 0.762 0.42 0.224 0.976 0.975 0.12 0.253 0.929 0.906 0.963 mean-16308d-89
 0 <- 0.09 0.264 0.929 0.762 0.42 0.224 0.976 0.975 0.12 0.253 0.929 0.906 0.963 mean-16308d-89
 0 <- 0.09 0.264 0.929 0.762 0.42 0.224 0.976 0.975 0.12 0.253 0.929 0.906 0.963 mean-16308d-89
 1 <- 0.11 0.257 0.976 0.000 0.40 0.154 0.976 0.456 0.14 0.211 0.810 0.769 0.881 mean-16309d-89
 0 <- 0.11 0.257 0.976 0.000 0.40 0.154 0.976 0.456 0.14 0.211 0.810 0.769 0.881 mean-16309d-89
 0 <- 0.11 0.257 0.976 0.000 0.40 0.154 0.976 0.456 0.14 0.211 0.810 0.769 0.881 mean-16309d-89
 0 <- 0.11 0.257 0.976 0.000 0.40 0.154 0.976 0.456 0.14 0.211 0.810 0.769 0.881 mean-16309d-89
 0 <- 0.09 0.204 0.786 0.000 0.20 0.222 0.810 0.506 0.22 0.175 0.881 0.944 0.956 mean-16332d-90
 0 <- 0.09 0.204 0.786 0.000 0.20 0.222 0.810 0.506 0.22 0.175 0.881 0.944 0.956 mean-16332d-90
 0 <- 0.09 0.204 0.786 0.000 0.20 0.222 0.810 0.506 0.22 0.175 0.881 0.944 0.956 mean-16332d-90
 0 <- 0.09 0.204 0.786 0.000 0.20 0.222 0.810 0.506 0.22 0.175 0.881 0.944 0.956 mean-16332d-90
 0 <- 0.09 0.261 0.548 0.738 0.29 0.214 0.786 0.950 0.18 0.227 0.810 0.500 0.963 mean-16335d-90
 0 <- 0.09 0.261 0.548 0.738 0.29 0.214 0.786 0.950 0.18 0.227 0.810 0.500 0.963 mean-16335d-90
 0 <- 0.09 0.261 0.548 0.738 0.29 0.214 0.786 0.950 0.18 0.227 0.810 0.500 0.963 mean-16335d-90
 1 <- 0.09 0.261 0.548 0.738 0.29 0.214 0.786 0.950 0.18 0.227 0.810 0.500 0.963 mean-16335d-90
 1 <- 0.15 0.178 0.762 0.000 0.37 0.160 0.952 0.912 0.17 0.169 0.667 0.675 0.906 mean-16341d-90
 1 <- 0.15 0.178 0.762 0.000 0.37 0.160 0.952 0.912 0.17 0.169 0.667 0.675 0.906 mean-16341d-90
 1 <- 0.15 0.178 0.762 0.000 0.37 0.160 0.952 0.912 0.17 0.169 0.667 0.675 0.906 mean-16341d-90
 1 <- 0.15 0.178 0.762 0.000 0.37 0.160 0.952 0.912 0.17 0.169 0.667 0.675 0.906 mean-16341d-90
 0 <- 0.11 0.191 0.857 0.000 0.32 0.189 0.976 0.938 0.20 0.197 0.929 0.925 0.875 mean-16413d-91
 1 <- 0.11 0.191 0.857 0.000 0.32 0.189 0.976 0.938 0.20 0.197 0.929 0.925 0.875 mean-16413d-91
 0 <- 0.11 0.191 0.857 0.000 0.32 0.189 0.976 0.938 0.20 0.197 0.929 0.925 0.875 mean-16413d-91
 1 <- 0.11 0.191 0.857 0.000 0.32 0.189 0.976 0.938 0.20 0.197 0.929 0.925 0.875 mean-16413d-91
 0 <- 0.14 0.210 0.905 0.931 0.34 0.151 0.262 0.444 0.12 0.220 0.786 0.613 0.000 mean-16467d-92
 0 <- 0.14 0.210 0.905 0.931 0.34 0.151 0.262 0.444 0.12 0.220 0.786 0.613 0.000 mean-16467d-92
 0 <- 0.14 0.210 0.905 0.931 0.34 0.151 0.262 0.444 0.12 0.220 0.786 0.613 0.000 mean-16467d-92
 0 <- 0.14 0.210 0.905 0.931 0.34 0.151 0.262 0.444 0.12 0.220 0.786 0.613 0.000 mean-16467d-92
 0 <- 0.14 0.196 0.762 0.662 0.34 0.196 0.976 0.819 0.15 0.204 0.881 0.613 0.894 mean-16468d-92
 0 <- 0.14 0.196 0.762 0.662 0.34 0.196 0.976 0.819 0.15 0.204 0.881 0.613 0.894 mean-16468d-92
 1 <- 0.14 0.196 0.762 0.662 0.34 0.196 0.976 0.819 0.15 0.204 0.881 0.613 0.894 mean-16468d-92
 1 <- 0.14 0.196 0.762 0.662 0.34 0.196 0.976 0.819 0.15 0.204 0.881 0.613 0.894 mean-16468d-92
word 34: my phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.11 0.241 0.619 0.000 0.80 0.136 0.881 0.644 0.600 my-04207t-6
 1 <- 0.11 0.241 0.619 0.000 0.80 0.136 0.881 0.644 0.600 my-04207t-6
 0 <- 0.11 0.241 0.619 0.000 0.80 0.136 0.881 0.644 0.600 my-04207t-6
 1 <- 0.11 0.241 0.619 0.000 0.80 0.136 0.881 0.644 0.600 my-04207t-6
 0 <- 0.15 0.207 0.762 0.794 0.23 0.174 0.857 0.831 0.931 my-16510d-71
 0 <- 0.15 0.207 0.762 0.794 0.23 0.174 0.857 0.831 0.931 my-16510d-71
 0 <- 0.15 0.207 0.762 0.794 0.23 0.174 0.857 0.831 0.931 my-16510d-71
 0 <- 0.15 0.207 0.762 0.794 0.23 0.174 0.857 0.831 0.931 my-16510d-71
 1 <- 0.06 0.258 0.405 0.881 0.78 0.140 0.976 0.787 0.919 my-16586d-85
 1 <- 0.06 0.258 0.405 0.881 0.78 0.140 0.976 0.787 0.919 my-16586d-85
 0 <- 0.06 0.258 0.405 0.881 0.78 0.140 0.976 0.787 0.919 my-16586d-85
 1 <- 0.06 0.258 0.405 0.881 0.78 0.140 0.976 0.787 0.919 my-16586d-85
 1 <- 0.09 0.268 0.786 0.000 0.38 0.220 0.976 0.750 0.838 my-16626d-86
 1 <- 0.09 0.268 0.786 0.000 0.38 0.220 0.976 0.750 0.838 my-16626d-86
 1 <- 0.09 0.268 0.786 0.000 0.38 0.220 0.976 0.750 0.838 my-16626d-86
 1 <- 0.09 0.268 0.786 0.000 0.38 0.220 0.976 0.750 0.838 my-16626d-86
 0 <- 0.14 0.245 0.952 0.994 0.32 0.196 0.976 0.988 0.975 my-16628d-86
 0 <- 0.14 0.245 0.952 0.994 0.32 0.196 0.976 0.988 0.975 my-16628d-86
 0 <- 0.14 0.245 0.952 0.994 0.32 0.196 0.976 0.988 0.975 my-16628d-86
 0 <- 0.14 0.245 0.952 0.994 0.32 0.196 0.976 0.988 0.975 my-16628d-86
 0 <- 0.09 0.268 0.952 0.875 0.75 0.151 0.881 0.850 0.694 my-16646d-86
 1 <- 0.09 0.268 0.952 0.875 0.75 0.151 0.881 0.850 0.694 my-16646d-86
 1 <- 0.09 0.268 0.952 0.875 0.75 0.151 0.881 0.850 0.694 my-16646d-86
 1 <- 0.09 0.268 0.952 0.875 0.75 0.151 0.881 0.850 0.694 my-16646d-86
 1 <- 0.09 0.268 0.952 0.875 0.75 0.151 0.881 0.850 0.694 my-16646d-86
 1 <- 0.05 0.202 0.548 0.794 0.22 0.166 1.000 0.881 0.719 my-16651d-86
 0 <- 0.05 0.202 0.548 0.794 0.22 0.166 1.000 0.881 0.719 my-16651d-86
 1 <- 0.05 0.202 0.548 0.794 0.22 0.166 1.000 0.881 0.719 my-16651d-86
 0 <- 0.05 0.202 0.548 0.794 0.22 0.166 1.000 0.881 0.719 my-16651d-86
 0 <- 0.05 0.202 0.548 0.794 0.22 0.166 1.000 0.881 0.719 my-16651d-86
 1 <- 0.12 0.169 1.000 0.000 0.06 0.254 0.524 0.000 0.644 my-16652d-86
 1 <- 0.12 0.169 1.000 0.000 0.06 0.254 0.524 0.000 0.644 my-16652d-86
 0 <- 0.12 0.169 1.000 0.000 0.06 0.254 0.524 0.000 0.644 my-16652d-86
 1 <- 0.12 0.169 1.000 0.000 0.06 0.254 0.524 0.000 0.644 my-16652d-86
 1 <- 0.17 0.232 0.952 0.000 0.54 0.157 0.952 0.750 0.838 my-16664d-87
 1 <- 0.17 0.232 0.952 0.000 0.54 0.157 0.952 0.750 0.838 my-16664d-87
 1 <- 0.17 0.232 0.952 0.000 0.54 0.157 0.952 0.750 0.838 my-16664d-87
 1 <- 0.17 0.232 0.952 0.000 0.54 0.157 0.952 0.750 0.838 my-16664d-87
 1 <- 0.17 0.232 0.952 0.000 0.54 0.157 0.952 0.750 0.838 my-16664d-87
 1 <- 0.17 0.240 0.976 0.944 0.58 0.148 0.976 0.200 0.812 my-16715d-87
 0 <- 0.17 0.240 0.976 0.944 0.58 0.148 0.976 0.200 0.812 my-16715d-87
 1 <- 0.17 0.240 0.976 0.944 0.58 0.148 0.976 0.200 0.812 my-16715d-87
 1 <- 0.17 0.240 0.976 0.944 0.58 0.148 0.976 0.200 0.812 my-16715d-87
 1 <- 0.17 0.185 0.976 0.000 0.45 0.185 0.976 1.000 1.000 my-16717d-87
 1 <- 0.17 0.185 0.976 0.000 0.45 0.185 0.976 1.000 1.000 my-16717d-87
 1 <- 0.17 0.185 0.976 0.000 0.45 0.185 0.976 1.000 1.000 my-16717d-87
 1 <- 0.17 0.185 0.976 0.000 0.45 0.185 0.976 1.000 1.000 my-16717d-87
 0 <- 0.14 0.195 0.071 0.000 0.08 0.188 0.690 0.656 0.694 my-16735d-88
 0 <- 0.14 0.195 0.071 0.000 0.08 0.188 0.690 0.656 0.694 my-16735d-88
 0 <- 0.14 0.195 0.071 0.000 0.08 0.188 0.690 0.656 0.694 my-16735d-88
 0 <- 0.14 0.195 0.071 0.000 0.08 0.188 0.690 0.656 0.694 my-16735d-88
 0 <- 0.14 0.195 0.071 0.000 0.08 0.188 0.690 0.656 0.694 my-16735d-88
 0 <- 0.18 0.190 0.500 0.931 0.45 0.155 0.952 0.744 0.719 my-16739d-88
 0 <- 0.18 0.190 0.500 0.931 0.45 0.155 0.952 0.744 0.719 my-16739d-88
 0 <- 0.18 0.190 0.500 0.931 0.45 0.155 0.952 0.744 0.719 my-16739d-88
 1 <- 0.18 0.190 0.500 0.931 0.45 0.155 0.952 0.744 0.719 my-16739d-88
 0 <- 0.11 0.226 0.929 0.619 0.66 0.148 0.952 0.825 0.800 my-16756d-88
 0 <- 0.11 0.226 0.929 0.619 0.66 0.148 0.952 0.825 0.800 my-16756d-88
 0 <- 0.11 0.226 0.929 0.619 0.66 0.148 0.952 0.825 0.800 my-16756d-88
 1 <- 0.11 0.226 0.929 0.619 0.66 0.148 0.952 0.825 0.800 my-16756d-88
 0 <- 0.11 0.260 0.405 0.944 0.11 0.187 0.667 0.706 0.669 my-16776d-88
 1 <- 0.11 0.260 0.405 0.944 0.11 0.187 0.667 0.706 0.669 my-16776d-88
 1 <- 0.11 0.260 0.405 0.944 0.11 0.187 0.667 0.706 0.669 my-16776d-88
 1 <- 0.11 0.260 0.405 0.944 0.11 0.187 0.667 0.706 0.669 my-16776d-88
 1 <- 0.11 0.199 0.381 0.000 0.68 0.147 0.976 0.669 0.869 my-16800d-89
 0 <- 0.11 0.199 0.381 0.000 0.68 0.147 0.976 0.669 0.869 my-16800d-89
 1 <- 0.11 0.199 0.381 0.000 0.68 0.147 0.976 0.669 0.869 my-16800d-89
 1 <- 0.11 0.199 0.381 0.000 0.68 0.147 0.976 0.669 0.869 my-16800d-89
 1 <- 0.06 0.238 0.143 0.738 0.82 0.141 0.905 0.650 0.831 my-16807d-89
 1 <- 0.06 0.238 0.143 0.738 0.82 0.141 0.905 0.650 0.831 my-16807d-89
 1 <- 0.06 0.238 0.143 0.738 0.82 0.141 0.905 0.650 0.831 my-16807d-89
 0 <- 0.06 0.238 0.143 0.738 0.82 0.141 0.905 0.650 0.831 my-16807d-89
 1 <- 0.09 0.241 0.929 0.000 0.46 0.172 0.976 0.906 0.856 my-16815d-89
 1 <- 0.09 0.241 0.929 0.000 0.46 0.172 0.976 0.906 0.856 my-16815d-89
 1 <- 0.09 0.241 0.929 0.000 0.46 0.172 0.976 0.906 0.856 my-16815d-89
 1 <- 0.09 0.241 0.929 0.000 0.46 0.172 0.976 0.906 0.856 my-16815d-89
 1 <- 0.09 0.241 0.929 0.000 0.46 0.172 0.976 0.906 0.856 my-16815d-89
 1 <- 0.20 0.223 0.952 0.981 0.57 0.151 0.976 0.725 0.900 my-16824d-89
 1 <- 0.20 0.223 0.952 0.981 0.57 0.151 0.976 0.725 0.900 my-16824d-89
 1 <- 0.20 0.223 0.952 0.981 0.57 0.151 0.976 0.725 0.900 my-16824d-89
 0 <- 0.20 0.223 0.952 0.981 0.57 0.151 0.976 0.725 0.900 my-16824d-89
 0 <- 0.18 0.218 0.881 0.000 0.48 0.159 0.976 0.850 0.875 my-16845d-89
 0 <- 0.18 0.218 0.881 0.000 0.48 0.159 0.976 0.850 0.875 my-16845d-89
 1 <- 0.18 0.218 0.881 0.000 0.48 0.159 0.976 0.850 0.875 my-16845d-89
 1 <- 0.18 0.218 0.881 0.000 0.48 0.159 0.976 0.850 0.875 my-16845d-89
 1 <- 0.15 0.248 0.976 0.994 0.38 0.174 0.976 0.919 0.906 my-16849d-89
 1 <- 0.15 0.248 0.976 0.994 0.38 0.174 0.976 0.919 0.906 my-16849d-89
 1 <- 0.15 0.248 0.976 0.994 0.38 0.174 0.976 0.919 0.906 my-16849d-89
 1 <- 0.15 0.248 0.976 0.994 0.38 0.174 0.976 0.919 0.906 my-16849d-89
 0 <- 0.15 0.248 0.976 0.994 0.38 0.174 0.976 0.919 0.906 my-16849d-89
 0 <- 0.22 0.235 0.952 0.950 0.60 0.165 0.976 0.938 0.969 my-16866d-89
 1 <- 0.22 0.235 0.952 0.950 0.60 0.165 0.976 0.938 0.969 my-16866d-89
 0 <- 0.22 0.235 0.952 0.950 0.60 0.165 0.976 0.938 0.969 my-16866d-89
 1 <- 0.22 0.235 0.952 0.950 0.60 0.165 0.976 0.938 0.969 my-16866d-89
 0 <- 0.20 0.236 0.905 0.931 0.52 0.146 0.976 0.931 0.969 my-16873d-90
 0 <- 0.20 0.236 0.905 0.931 0.52 0.146 0.976 0.931 0.969 my-16873d-90
 0 <- 0.20 0.236 0.905 0.931 0.52 0.146 0.976 0.931 0.969 my-16873d-90
 0 <- 0.20 0.236 0.905 0.931 0.52 0.146 0.976 0.931 0.969 my-16873d-90
 0 <- 0.09 0.210 0.810 0.000 0.40 0.200 0.976 0.919 0.912 my-16892d-90
 0 <- 0.09 0.210 0.810 0.000 0.40 0.200 0.976 0.919 0.912 my-16892d-90
 1 <- 0.09 0.210 0.810 0.000 0.40 0.200 0.976 0.919 0.912 my-16892d-90
 1 <- 0.09 0.210 0.810 0.000 0.40 0.200 0.976 0.919 0.912 my-16892d-90
 1 <- 0.22 0.187 0.333 0.000 0.68 0.139 0.738 0.725 0.000 my-16903d-90
 1 <- 0.22 0.187 0.333 0.000 0.68 0.139 0.738 0.725 0.000 my-16903d-90
 1 <- 0.22 0.187 0.333 0.000 0.68 0.139 0.738 0.725 0.000 my-16903d-90
 1 <- 0.22 0.187 0.333 0.000 0.68 0.139 0.738 0.725 0.000 my-16903d-90
 1 <- 0.22 0.187 0.333 0.000 0.68 0.139 0.738 0.725 0.000 my-16903d-90
 0 <- 0.09 0.242 0.857 0.738 0.32 0.200 0.976 0.988 0.806 my-16932d-90
 0 <- 0.09 0.242 0.857 0.738 0.32 0.200 0.976 0.988 0.806 my-16932d-90
 1 <- 0.09 0.242 0.857 0.738 0.32 0.200 0.976 0.988 0.806 my-16932d-90
 0 <- 0.09 0.242 0.857 0.738 0.32 0.200 0.976 0.988 0.806 my-16932d-90
 1 <- 0.22 0.193 0.643 0.775 0.46 0.171 0.976 0.394 0.919 my-16965d-91
 1 <- 0.22 0.193 0.643 0.775 0.46 0.171 0.976 0.394 0.919 my-16965d-91
 1 <- 0.22 0.193 0.643 0.775 0.46 0.171 0.976 0.394 0.919 my-16965d-91
 1 <- 0.22 0.193 0.643 0.775 0.46 0.171 0.976 0.394 0.919 my-16965d-91
 1 <- 0.28 0.174 0.929 0.719 0.58 0.150 0.976 0.725 0.825 my-16973d-92
 1 <- 0.28 0.174 0.929 0.719 0.58 0.150 0.976 0.725 0.825 my-16973d-92
 0 <- 0.28 0.174 0.929 0.719 0.58 0.150 0.976 0.725 0.825 my-16973d-92
 1 <- 0.28 0.174 0.929 0.719 0.58 0.150 0.976 0.725 0.825 my-16973d-92
 1 <- 0.15 0.246 0.905 0.869 0.72 0.166 0.976 0.912 0.819 my-16981d-92
 1 <- 0.15 0.246 0.905 0.869 0.72 0.166 0.976 0.912 0.819 my-16981d-92
 1 <- 0.15 0.246 0.905 0.869 0.72 0.166 0.976 0.912 0.819 my-16981d-92
 1 <- 0.15 0.246 0.905 0.869 0.72 0.166 0.976 0.912 0.819 my-16981d-92
 1 <- 0.11 0.230 0.833 0.000 0.74 0.139 0.810 0.425 0.775 my-16990d-92
 0 <- 0.11 0.230 0.833 0.000 0.74 0.139 0.810 0.425 0.775 my-16990d-92
 1 <- 0.11 0.230 0.833 0.000 0.74 0.139 0.810 0.425 0.775 my-16990d-92
 1 <- 0.11 0.230 0.833 0.000 0.74 0.139 0.810 0.425 0.775 my-16990d-92
 1 <- 0.11 0.230 0.833 0.000 0.74 0.139 0.810 0.425 0.775 my-16990d-92
word 35: no phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.11 0.203 0.452 0.700 0.05 0.192 1.000 0.000 0.000 no-17007d-67
 0 <- 0.11 0.203 0.452 0.700 0.05 0.192 1.000 0.000 0.000 no-17007d-67
 1 <- 0.11 0.203 0.452 0.700 0.05 0.192 1.000 0.000 0.000 no-17007d-67
 1 <- 0.11 0.203 0.452 0.700 0.05 0.192 1.000 0.000 0.000 no-17007d-67
 0 <- 0.05 0.212 0.357 0.000 0.28 0.158 0.690 0.606 0.863 no-17019d-71
 0 <- 0.05 0.212 0.357 0.000 0.28 0.158 0.690 0.606 0.863 no-17019d-71
 0 <- 0.05 0.212 0.357 0.000 0.28 0.158 0.690 0.606 0.863 no-17019d-71
 1 <- 0.05 0.212 0.357 0.000 0.28 0.158 0.690 0.606 0.863 no-17019d-71
 0 <- 0.32 0.172 0.952 0.700 0.22 0.174 0.643 0.881 0.863 no-17048d-80
 1 <- 0.32 0.172 0.952 0.700 0.22 0.174 0.643 0.881 0.863 no-17048d-80
 1 <- 0.32 0.172 0.952 0.700 0.22 0.174 0.643 0.881 0.863 no-17048d-80
 1 <- 0.32 0.172 0.952 0.700 0.22 0.174 0.643 0.881 0.863 no-17048d-80
 1 <- 0.28 0.157 0.762 0.994 0.29 0.163 0.286 0.806 0.688 no-17063d-82
 1 <- 0.28 0.157 0.762 0.994 0.29 0.163 0.286 0.806 0.688 no-17063d-82
 1 <- 0.28 0.157 0.762 0.994 0.29 0.163 0.286 0.806 0.688 no-17063d-82
 1 <- 0.28 0.157 0.762 0.994 0.29 0.163 0.286 0.806 0.688 no-17063d-82
 1 <- 0.25 0.179 0.738 0.969 0.51 0.154 0.952 0.719 0.956 no-17084d-84
 0 <- 0.25 0.179 0.738 0.969 0.51 0.154 0.952 0.719 0.956 no-17084d-84
 0 <- 0.25 0.179 0.738 0.969 0.51 0.154 0.952 0.719 0.956 no-17084d-84
 0 <- 0.25 0.179 0.738 0.969 0.51 0.154 0.952 0.719 0.956 no-17084d-84
 1 <- 0.08 0.284 0.952 0.000 0.35 0.227 0.976 0.969 0.988 no-17090d-84
 1 <- 0.08 0.284 0.952 0.000 0.35 0.227 0.976 0.969 0.988 no-17090d-84
 1 <- 0.08 0.284 0.952 0.000 0.35 0.227 0.976 0.969 0.988 no-17090d-84
 0 <- 0.08 0.284 0.952 0.000 0.35 0.227 0.976 0.969 0.988 no-17090d-84
 1 <- 0.12 0.203 0.952 0.000 0.49 0.184 0.976 0.719 0.906 no-17104d-85
 1 <- 0.12 0.203 0.952 0.000 0.49 0.184 0.976 0.719 0.906 no-17104d-85
 1 <- 0.12 0.203 0.952 0.000 0.49 0.184 0.976 0.719 0.906 no-17104d-85
 1 <- 0.12 0.203 0.952 0.000 0.49 0.184 0.976 0.719 0.906 no-17104d-85
 0 <- 0.05 0.202 0.714 0.000 0.37 0.171 0.952 0.744 0.806 no-17149d-86
 1 <- 0.05 0.202 0.714 0.000 0.37 0.171 0.952 0.744 0.806 no-17149d-86
 0 <- 0.05 0.202 0.714 0.000 0.37 0.171 0.952 0.744 0.806 no-17149d-86
 0 <- 0.05 0.202 0.714 0.000 0.37 0.171 0.952 0.744 0.806 no-17149d-86
 0 <- 0.20 0.199 0.643 0.969 0.48 0.155 0.786 0.294 0.694 no-17209d-88
 0 <- 0.20 0.199 0.643 0.969 0.48 0.155 0.786 0.294 0.694 no-17209d-88
 1 <- 0.20 0.199 0.643 0.969 0.48 0.155 0.786 0.294 0.694 no-17209d-88
 1 <- 0.20 0.199 0.643 0.969 0.48 0.155 0.786 0.294 0.694 no-17209d-88
 1 <- 0.18 0.191 0.833 0.831 0.32 0.192 0.976 0.487 0.606 no-17230d-89
 1 <- 0.18 0.191 0.833 0.831 0.32 0.192 0.976 0.487 0.606 no-17230d-89
 1 <- 0.18 0.191 0.833 0.831 0.32 0.192 0.976 0.487 0.606 no-17230d-89
 1 <- 0.18 0.191 0.833 0.831 0.32 0.192 0.976 0.487 0.606 no-17230d-89
 1 <- 0.05 0.193 0.381 0.787 0.26 0.192 0.952 0.681 0.938 no-17239d-89
 1 <- 0.05 0.193 0.381 0.787 0.26 0.192 0.952 0.681 0.938 no-17239d-89
 0 <- 0.05 0.193 0.381 0.787 0.26 0.192 0.952 0.681 0.938 no-17239d-89
 1 <- 0.05 0.193 0.381 0.787 0.26 0.192 0.952 0.681 0.938 no-17239d-89
 1 <- 0.17 0.195 0.929 0.000 0.34 0.190 0.857 0.938 0.463 no-17243d-89
 1 <- 0.17 0.195 0.929 0.000 0.34 0.190 0.857 0.938 0.463 no-17243d-89
 1 <- 0.17 0.195 0.929 0.000 0.34 0.190 0.857 0.938 0.463 no-17243d-89
 1 <- 0.17 0.195 0.929 0.000 0.34 0.190 0.857 0.938 0.463 no-17243d-89
 1 <- 0.17 0.195 0.929 0.000 0.34 0.190 0.857 0.938 0.463 no-17243d-89
 0 <- 0.11 0.250 0.810 0.000 0.34 0.158 0.905 0.894 0.950 no-17250d-89
 1 <- 0.11 0.250 0.810 0.000 0.34 0.158 0.905 0.894 0.950 no-17250d-89
 0 <- 0.11 0.250 0.810 0.000 0.34 0.158 0.905 0.894 0.950 no-17250d-89
 1 <- 0.11 0.250 0.810 0.000 0.34 0.158 0.905 0.894 0.950 no-17250d-89
 1 <- 0.26 0.196 0.810 0.819 0.69 0.143 0.643 0.706 0.881 no-17254d-89
 0 <- 0.26 0.196 0.810 0.819 0.69 0.143 0.643 0.706 0.881 no-17254d-89
 0 <- 0.26 0.196 0.810 0.819 0.69 0.143 0.643 0.706 0.881 no-17254d-89
 0 <- 0.26 0.196 0.810 0.819 0.69 0.143 0.643 0.706 0.881 no-17254d-89
 0 <- 0.29 0.157 0.405 0.594 0.14 0.233 0.643 0.700 0.894 no-17260d-89
 1 <- 0.29 0.157 0.405 0.594 0.14 0.233 0.643 0.700 0.894 no-17260d-89
 0 <- 0.29 0.157 0.405 0.594 0.14 0.233 0.643 0.700 0.894 no-17260d-89
 0 <- 0.29 0.157 0.405 0.594 0.14 0.233 0.643 0.700 0.894 no-17260d-89
 1 <- 0.11 0.251 0.429 0.631 0.78 0.143 0.929 0.625 0.787 no-17285d-89
 1 <- 0.11 0.251 0.429 0.631 0.78 0.143 0.929 0.625 0.787 no-17285d-89
 1 <- 0.11 0.251 0.429 0.631 0.78 0.143 0.929 0.625 0.787 no-17285d-89
 1 <- 0.11 0.251 0.429 0.631 0.78 0.143 0.929 0.625 0.787 no-17285d-89
 1 <- 0.14 0.212 0.500 0.000 0.57 0.162 0.952 0.613 0.994 no-17292d-89
 1 <- 0.14 0.212 0.500 0.000 0.57 0.162 0.952 0.613 0.994 no-17292d-89
 1 <- 0.14 0.212 0.500 0.000 0.57 0.162 0.952 0.613 0.994 no-17292d-89
 1 <- 0.14 0.212 0.500 0.000 0.57 0.162 0.952 0.613 0.994 no-17292d-89
 0 <- 0.29 0.159 0.619 0.756 0.38 0.172 0.833 0.781 0.750 no-17293d-89
 1 <- 0.29 0.159 0.619 0.756 0.38 0.172 0.833 0.781 0.750 no-17293d-89
 0 <- 0.29 0.159 0.619 0.756 0.38 0.172 0.833 0.781 0.750 no-17293d-89
 1 <- 0.29 0.159 0.619 0.756 0.38 0.172 0.833 0.781 0.750 no-17293d-89
 1 <- 0.32 0.166 0.952 0.619 0.37 0.199 0.714 0.938 0.975 no-17296d-90
 1 <- 0.32 0.166 0.952 0.619 0.37 0.199 0.714 0.938 0.975 no-17296d-90
 1 <- 0.32 0.166 0.952 0.619 0.37 0.199 0.714 0.938 0.975 no-17296d-90
 1 <- 0.32 0.166 0.952 0.619 0.37 0.199 0.714 0.938 0.975 no-17296d-90
 1 <- 0.20 0.199 0.357 0.744 0.40 0.185 0.952 0.594 0.794 no-17313d-90
 0 <- 0.20 0.199 0.357 0.744 0.40 0.185 0.952 0.594 0.794 no-17313d-90
 1 <- 0.20 0.199 0.357 0.744 0.40 0.185 0.952 0.594 0.794 no-17313d-90
 1 <- 0.20 0.199 0.357 0.744 0.40 0.185 0.952 0.594 0.794 no-17313d-90
 1 <- 0.48 0.149 0.952 0.869 0.15 0.175 0.833 0.881 0.938 no-17314d-90
 0 <- 0.48 0.149 0.952 0.869 0.15 0.175 0.833 0.881 0.938 no-17314d-90
 1 <- 0.48 0.149 0.952 0.869 0.15 0.175 0.833 0.881 0.938 no-17314d-90
 1 <- 0.48 0.149 0.952 0.869 0.15 0.175 0.833 0.881 0.938 no-17314d-90
 1 <- 0.12 0.256 0.929 0.944 0.32 0.194 0.976 0.969 0.769 no-17347d-90
 1 <- 0.12 0.256 0.929 0.944 0.32 0.194 0.976 0.969 0.769 no-17347d-90
 1 <- 0.12 0.256 0.929 0.944 0.32 0.194 0.976 0.969 0.769 no-17347d-90
 0 <- 0.12 0.256 0.929 0.944 0.32 0.194 0.976 0.969 0.769 no-17347d-90
 1 <- 0.29 0.198 0.952 0.881 0.37 0.187 0.976 0.912 0.925 no-17384d-91
 1 <- 0.29 0.198 0.952 0.881 0.37 0.187 0.976 0.912 0.925 no-17384d-91
 1 <- 0.29 0.198 0.952 0.881 0.37 0.187 0.976 0.912 0.925 no-17384d-91
 1 <- 0.29 0.198 0.952 0.881 0.37 0.187 0.976 0.912 0.925 no-17384d-91
 1 <- 0.11 0.238 0.833 0.000 0.45 0.190 0.976 0.787 0.975 no-17392d-91
 1 <- 0.11 0.238 0.833 0.000 0.45 0.190 0.976 0.787 0.975 no-17392d-91
 1 <- 0.11 0.238 0.833 0.000 0.45 0.190 0.976 0.787 0.975 no-17392d-91
 1 <- 0.11 0.238 0.833 0.000 0.45 0.190 0.976 0.787 0.975 no-17392d-91
 1 <- 0.12 0.212 0.857 0.794 0.38 0.182 0.952 0.725 0.925 no-17431d-91
 1 <- 0.12 0.212 0.857 0.794 0.38 0.182 0.952 0.725 0.925 no-17431d-91
 1 <- 0.12 0.212 0.857 0.794 0.38 0.182 0.952 0.725 0.925 no-17431d-91
 1 <- 0.12 0.212 0.857 0.794 0.38 0.182 0.952 0.725 0.925 no-17431d-91
 1 <- 0.15 0.214 0.952 1.000 0.34 0.221 0.976 0.944 0.931 no-17440d-92
 0 <- 0.15 0.214 0.952 1.000 0.34 0.221 0.976 0.944 0.931 no-17440d-92
 1 <- 0.15 0.214 0.952 1.000 0.34 0.221 0.976 0.944 0.931 no-17440d-92
 0 <- 0.15 0.214 0.952 1.000 0.34 0.221 0.976 0.944 0.931 no-17440d-92
 0 <- 0.18 0.176 0.857 0.719 0.23 0.178 0.881 0.675 0.988 no-17478d-92
 1 <- 0.18 0.176 0.857 0.719 0.23 0.178 0.881 0.675 0.988 no-17478d-92
 0 <- 0.18 0.176 0.857 0.719 0.23 0.178 0.881 0.675 0.988 no-17478d-92
 1 <- 0.18 0.176 0.857 0.719 0.23 0.178 0.881 0.675 0.988 no-17478d-92
 1 <- 0.18 0.215 0.905 0.838 0.25 0.170 0.929 0.894 0.875 no-17483d-93
 1 <- 0.18 0.215 0.905 0.838 0.25 0.170 0.929 0.894 0.875 no-17483d-93
 1 <- 0.18 0.215 0.905 0.838 0.25 0.170 0.929 0.894 0.875 no-17483d-93
 1 <- 0.18 0.215 0.905 0.838 0.25 0.170 0.929 0.894 0.875 no-17483d-93
 1 <- 0.17 0.177 0.762 0.000 0.26 0.221 0.952 0.919 1.000 no-17485d-93
 1 <- 0.17 0.177 0.762 0.000 0.26 0.221 0.952 0.919 1.000 no-17485d-93
 1 <- 0.17 0.177 0.762 0.000 0.26 0.221 0.952 0.919 1.000 no-17485d-93
 1 <- 0.17 0.177 0.762 0.000 0.26 0.221 0.952 0.919 1.000 no-17485d-93
 1 <- 0.18 0.198 0.952 0.944 0.32 0.199 0.976 0.956 0.975 no-17487d-93
 1 <- 0.18 0.198 0.952 0.944 0.32 0.199 0.976 0.956 0.975 no-17487d-93
 1 <- 0.18 0.198 0.952 0.944 0.32 0.199 0.976 0.956 0.975 no-17487d-93
 1 <- 0.18 0.198 0.952 0.944 0.32 0.199 0.976 0.956 0.975 no-17487d-93
word 36: not phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.12 0.198 0.714 0.512 0.20 0.192 0.929 0.000 0.31 0.186 0.952 0.944 0.906 not-04235t-6
 0 <- 0.12 0.198 0.714 0.512 0.20 0.192 0.929 0.000 0.31 0.186 0.952 0.944 0.906 not-04235t-6
 1 <- 0.12 0.198 0.714 0.512 0.20 0.192 0.929 0.000 0.31 0.186 0.952 0.944 0.906 not-04235t-6
 0 <- 0.12 0.198 0.714 0.512 0.20 0.192 0.929 0.000 0.31 0.186 0.952 0.944 0.906 not-04235t-6
 1 <- 0.14 0.216 0.857 0.831 0.09 0.231 0.976 0.931 0.23 0.208 1.000 0.000 0.975 not-04246t-6
 1 <- 0.14 0.216 0.857 0.831 0.09 0.231 0.976 0.931 0.23 0.208 1.000 0.000 0.975 not-04246t-6
 1 <- 0.14 0.216 0.857 0.831 0.09 0.231 0.976 0.931 0.23 0.208 1.000 0.000 0.975 not-04246t-6
 1 <- 0.14 0.216 0.857 0.831 0.09 0.231 0.976 0.931 0.23 0.208 1.000 0.000 0.975 not-04246t-6
 1 <- 0.06 0.221 0.238 0.000 0.34 0.159 0.786 0.487 0.11 0.183 0.667 0.825 0.000 not-04290t-5
 0 <- 0.06 0.221 0.238 0.000 0.34 0.159 0.786 0.487 0.11 0.183 0.667 0.825 0.000 not-04290t-5
 0 <- 0.06 0.221 0.238 0.000 0.34 0.159 0.786 0.487 0.11 0.183 0.667 0.825 0.000 not-04290t-5
 0 <- 0.06 0.221 0.238 0.000 0.34 0.159 0.786 0.487 0.11 0.183 0.667 0.825 0.000 not-04290t-5
 1 <- 0.23 0.220 0.976 0.619 0.20 0.185 0.952 0.988 0.22 0.216 0.929 0.988 0.875 not-04292t-6
 1 <- 0.23 0.220 0.976 0.619 0.20 0.185 0.952 0.988 0.22 0.216 0.929 0.988 0.875 not-04292t-6
 1 <- 0.23 0.220 0.976 0.619 0.20 0.185 0.952 0.988 0.22 0.216 0.929 0.988 0.875 not-04292t-6
 1 <- 0.23 0.220 0.976 0.619 0.20 0.185 0.952 0.988 0.22 0.216 0.929 0.988 0.875 not-04292t-6
 0 <- 0.12 0.235 0.738 0.000 0.15 0.188 0.762 0.950 0.37 0.154 0.952 0.756 0.931 not-17501d-61
 0 <- 0.12 0.235 0.738 0.000 0.15 0.188 0.762 0.950 0.37 0.154 0.952 0.756 0.931 not-17501d-61
 0 <- 0.12 0.235 0.738 0.000 0.15 0.188 0.762 0.950 0.37 0.154 0.952 0.756 0.931 not-17501d-61
 0 <- 0.12 0.235 0.738 0.000 0.15 0.188 0.762 0.950 0.37 0.154 0.952 0.756 0.931 not-17501d-61
 0 <- 0.06 0.203 0.738 0.000 0.17 0.201 0.905 0.869 0.35 0.167 0.881 0.856 0.919 not-17502d-61
 0 <- 0.06 0.203 0.738 0.000 0.17 0.201 0.905 0.869 0.35 0.167 0.881 0.856 0.919 not-17502d-61
 0 <- 0.06 0.203 0.738 0.000 0.17 0.201 0.905 0.869 0.35 0.167 0.881 0.856 0.919 not-17502d-61
 0 <- 0.06 0.203 0.738 0.000 0.17 0.201 0.905 0.869 0.35 0.167 0.881 0.856 0.919 not-17502d-61
 1 <- 0.32 0.166 0.881 0.700 0.28 0.195 0.976 0.988 0.05 0.218 0.786 0.912 0.950 not-17562d-72
 0 <- 0.32 0.166 0.881 0.700 0.28 0.195 0.976 0.988 0.05 0.218 0.786 0.912 0.950 not-17562d-72
 1 <- 0.32 0.166 0.881 0.700 0.28 0.195 0.976 0.988 0.05 0.218 0.786 0.912 0.950 not-17562d-72
 1 <- 0.32 0.166 0.881 0.700 0.28 0.195 0.976 0.988 0.05 0.218 0.786 0.912 0.950 not-17562d-72
 1 <- 0.20 0.182 0.714 0.931 0.14 0.248 0.976 0.875 0.66 0.145 0.810 0.756 0.825 not-17566d-72
 1 <- 0.20 0.182 0.714 0.931 0.14 0.248 0.976 0.875 0.66 0.145 0.810 0.756 0.825 not-17566d-72
 0 <- 0.20 0.182 0.714 0.931 0.14 0.248 0.976 0.875 0.66 0.145 0.810 0.756 0.825 not-17566d-72
 0 <- 0.20 0.182 0.714 0.931 0.14 0.248 0.976 0.875 0.66 0.145 0.810 0.756 0.825 not-17566d-72
 0 <- 0.14 0.222 0.857 0.881 0.20 0.230 0.952 0.975 0.42 0.162 0.905 0.956 0.875 not-17603d-77
 0 <- 0.14 0.222 0.857 0.881 0.20 0.230 0.952 0.975 0.42 0.162 0.905 0.956 0.875 not-17603d-77
 0 <- 0.14 0.222 0.857 0.881 0.20 0.230 0.952 0.975 0.42 0.162 0.905 0.956 0.875 not-17603d-77
 0 <- 0.14 0.222 0.857 0.881 0.20 0.230 0.952 0.975 0.42 0.162 0.905 0.956 0.875 not-17603d-77
 0 <- 0.06 0.297 0.405 0.994 0.12 0.217 0.881 0.662 0.32 0.171 0.905 0.925 0.819 not-17641d-80
 0 <- 0.06 0.297 0.405 0.994 0.12 0.217 0.881 0.662 0.32 0.171 0.905 0.925 0.819 not-17641d-80
 0 <- 0.06 0.297 0.405 0.994 0.12 0.217 0.881 0.662 0.32 0.171 0.905 0.925 0.819 not-17641d-80
 0 <- 0.06 0.297 0.405 0.994 0.12 0.217 0.881 0.662 0.32 0.171 0.905 0.925 0.819 not-17641d-80
 1 <- 0.17 0.210 0.976 0.875 0.15 0.244 0.976 1.000 0.46 0.157 0.857 0.575 0.931 not-17658d-81
 1 <- 0.17 0.210 0.976 0.875 0.15 0.244 0.976 1.000 0.46 0.157 0.857 0.575 0.931 not-17658d-81
 1 <- 0.17 0.210 0.976 0.875 0.15 0.244 0.976 1.000 0.46 0.157 0.857 0.575 0.931 not-17658d-81
 1 <- 0.17 0.210 0.976 0.875 0.15 0.244 0.976 1.000 0.46 0.157 0.857 0.575 0.931 not-17658d-81
 1 <- 0.45 0.165 0.976 0.844 0.20 0.240 0.976 1.000 0.40 0.167 0.976 0.856 0.000 not-17697d-83
 1 <- 0.45 0.165 0.976 0.844 0.20 0.240 0.976 1.000 0.40 0.167 0.976 0.856 0.000 not-17697d-83
 1 <- 0.45 0.165 0.976 0.844 0.20 0.240 0.976 1.000 0.40 0.167 0.976 0.856 0.000 not-17697d-83
 1 <- 0.45 0.165 0.976 0.844 0.20 0.240 0.976 1.000 0.40 0.167 0.976 0.856 0.000 not-17697d-83
 0 <- 0.09 0.266 0.952 0.000 0.12 0.253 0.929 0.988 0.40 0.167 0.976 0.887 0.894 not-17709d-84
 1 <- 0.09 0.266 0.952 0.000 0.12 0.253 0.929 0.988 0.40 0.167 0.976 0.887 0.894 not-17709d-84
 1 <- 0.09 0.266 0.952 0.000 0.12 0.253 0.929 0.988 0.40 0.167 0.976 0.887 0.894 not-17709d-84
 1 <- 0.09 0.266 0.952 0.000 0.12 0.253 0.929 0.988 0.40 0.167 0.976 0.887 0.894 not-17709d-84
 1 <- 0.11 0.256 0.881 0.000 0.22 0.220 0.976 0.975 0.58 0.150 0.976 0.894 0.931 not-17737d-85
 0 <- 0.11 0.256 0.881 0.000 0.22 0.220 0.976 0.975 0.58 0.150 0.976 0.894 0.931 not-17737d-85
 1 <- 0.11 0.256 0.881 0.000 0.22 0.220 0.976 0.975 0.58 0.150 0.976 0.894 0.931 not-17737d-85
 1 <- 0.11 0.256 0.881 0.000 0.22 0.220 0.976 0.975 0.58 0.150 0.976 0.894 0.931 not-17737d-85
 1 <- 0.29 0.160 0.738 0.944 0.12 0.253 0.976 0.844 0.35 0.176 0.976 0.875 0.775 not-17759d-85
 0 <- 0.29 0.160 0.738 0.944 0.12 0.253 0.976 0.844 0.35 0.176 0.976 0.875 0.775 not-17759d-85
 1 <- 0.29 0.160 0.738 0.944 0.12 0.253 0.976 0.844 0.35 0.176 0.976 0.875 0.775 not-17759d-85
 0 <- 0.29 0.160 0.738 0.944 0.12 0.253 0.976 0.844 0.35 0.176 0.976 0.875 0.775 not-17759d-85
 1 <- 0.08 0.228 0.667 0.000 0.22 0.212 0.905 0.844 0.58 0.158 0.976 0.956 0.912 not-17770d-86
 1 <- 0.08 0.228 0.667 0.000 0.22 0.212 0.905 0.844 0.58 0.158 0.976 0.956 0.912 not-17770d-86
 0 <- 0.08 0.228 0.667 0.000 0.22 0.212 0.905 0.844 0.58 0.158 0.976 0.956 0.912 not-17770d-86
 1 <- 0.08 0.228 0.667 0.000 0.22 0.212 0.905 0.844 0.58 0.158 0.976 0.956 0.912 not-17770d-86
 1 <- 0.25 0.186 0.929 0.994 0.23 0.189 0.833 0.894 0.26 0.188 0.976 0.869 0.000 not-17806d-87
 1 <- 0.25 0.186 0.929 0.994 0.23 0.189 0.833 0.894 0.26 0.188 0.976 0.869 0.000 not-17806d-87
 1 <- 0.25 0.186 0.929 0.994 0.23 0.189 0.833 0.894 0.26 0.188 0.976 0.869 0.000 not-17806d-87
 1 <- 0.25 0.186 0.929 0.994 0.23 0.189 0.833 0.894 0.26 0.188 0.976 0.869 0.000 not-17806d-87
 1 <- 0.08 0.273 0.738 0.625 0.17 0.232 0.976 1.000 0.37 0.176 0.929 0.975 0.938 not-17827d-87
 1 <- 0.08 0.273 0.738 0.625 0.17 0.232 0.976 1.000 0.37 0.176 0.929 0.975 0.938 not-17827d-87
 1 <- 0.08 0.273 0.738 0.625 0.17 0.232 0.976 1.000 0.37 0.176 0.929 0.975 0.938 not-17827d-87
 0 <- 0.08 0.273 0.738 0.625 0.17 0.232 0.976 1.000 0.37 0.176 0.929 0.975 0.938 not-17827d-87
 1 <- 0.18 0.197 1.000 0.000 0.12 0.235 0.952 0.000 0.46 0.173 0.976 0.950 0.938 not-17843d-88
 0 <- 0.18 0.197 1.000 0.000 0.12 0.235 0.952 0.000 0.46 0.173 0.976 0.950 0.938 not-17843d-88
 1 <- 0.18 0.197 1.000 0.000 0.12 0.235 0.952 0.000 0.46 0.173 0.976 0.950 0.938 not-17843d-88
 1 <- 0.18 0.197 1.000 0.000 0.12 0.235 0.952 0.000 0.46 0.173 0.976 0.950 0.938 not-17843d-88
 1 <- 0.09 0.205 0.762 0.000 0.20 0.196 0.976 0.963 0.42 0.170 0.976 1.000 0.988 not-17851d-88
 1 <- 0.09 0.205 0.762 0.000 0.20 0.196 0.976 0.963 0.42 0.170 0.976 1.000 0.988 not-17851d-88
 1 <- 0.09 0.205 0.762 0.000 0.20 0.196 0.976 0.963 0.42 0.170 0.976 1.000 0.988 not-17851d-88
 1 <- 0.09 0.205 0.762 0.000 0.20 0.196 0.976 0.963 0.42 0.170 0.976 1.000 0.988 not-17851d-88
 1 <- 0.25 0.198 0.976 0.919 0.22 0.235 0.976 1.000 0.40 0.169 0.952 0.988 0.000 not-17876d-89
 0 <- 0.25 0.198 0.976 0.919 0.22 0.235 0.976 1.000 0.40 0.169 0.952 0.988 0.000 not-17876d-89
 1 <- 0.25 0.198 0.976 0.919 0.22 0.235 0.976 1.000 0.40 0.169 0.952 0.988 0.000 not-17876d-89
 1 <- 0.25 0.198 0.976 0.919 0.22 0.235 0.976 1.000 0.40 0.169 0.952 0.988 0.000 not-17876d-89
 1 <- 0.14 0.190 0.619 0.581 0.15 0.201 0.929 0.894 0.18 0.197 0.905 0.919 0.000 not-17886d-89
 1 <- 0.14 0.190 0.619 0.581 0.15 0.201 0.929 0.894 0.18 0.197 0.905 0.919 0.000 not-17886d-89
 0 <- 0.14 0.190 0.619 0.581 0.15 0.201 0.929 0.894 0.18 0.197 0.905 0.919 0.000 not-17886d-89
 1 <- 0.14 0.190 0.619 0.581 0.15 0.201 0.929 0.894 0.18 0.197 0.905 0.919 0.000 not-17886d-89
 1 <- 0.12 0.217 0.881 0.944 0.18 0.204 0.881 0.894 0.28 0.172 0.976 0.850 0.944 not-17914d-89
 1 <- 0.12 0.217 0.881 0.944 0.18 0.204 0.881 0.894 0.28 0.172 0.976 0.850 0.944 not-17914d-89
 1 <- 0.12 0.217 0.881 0.944 0.18 0.204 0.881 0.894 0.28 0.172 0.976 0.850 0.944 not-17914d-89
 0 <- 0.12 0.217 0.881 0.944 0.18 0.204 0.881 0.894 0.28 0.172 0.976 0.850 0.944 not-17914d-89
 1 <- 0.20 0.216 1.000 0.000 0.15 0.247 0.952 0.000 0.26 0.203 0.976 0.981 0.825 not-17917d-90
 1 <- 0.20 0.216 1.000 0.000 0.15 0.247 0.952 0.000 0.26 0.203 0.976 0.981 0.825 not-17917d-90
 1 <- 0.20 0.216 1.000 0.000 0.15 0.247 0.952 0.000 0.26 0.203 0.976 0.981 0.825 not-17917d-90
 1 <- 0.20 0.216 1.000 0.000 0.15 0.247 0.952 0.000 0.26 0.203 0.976 0.981 0.825 not-17917d-90
 0 <- 0.14 0.219 0.929 0.875 0.26 0.190 0.976 0.975 0.26 0.184 0.810 0.969 0.887 not-17926d-90
 0 <- 0.14 0.219 0.929 0.875 0.26 0.190 0.976 0.975 0.26 0.184 0.810 0.969 0.887 not-17926d-90
 0 <- 0.14 0.219 0.929 0.875 0.26 0.190 0.976 0.975 0.26 0.184 0.810 0.969 0.887 not-17926d-90
 0 <- 0.14 0.219 0.929 0.875 0.26 0.190 0.976 0.975 0.26 0.184 0.810 0.969 0.887 not-17926d-90
 1 <- 0.12 0.253 0.905 0.681 0.12 0.220 0.976 1.000 0.29 0.174 0.929 0.925 0.931 not-17964d-91
 1 <- 0.12 0.253 0.905 0.681 0.12 0.220 0.976 1.000 0.29 0.174 0.929 0.925 0.931 not-17964d-91
 1 <- 0.12 0.253 0.905 0.681 0.12 0.220 0.976 1.000 0.29 0.174 0.929 0.925 0.931 not-17964d-91
 1 <- 0.12 0.253 0.905 0.681 0.12 0.220 0.976 1.000 0.29 0.174 0.929 0.925 0.931 not-17964d-91
 1 <- 0.17 0.186 0.690 0.956 0.20 0.230 0.905 0.963 0.38 0.160 0.976 0.912 0.912 not-17966d-91
 1 <- 0.17 0.186 0.690 0.956 0.20 0.230 0.905 0.963 0.38 0.160 0.976 0.912 0.912 not-17966d-91
 1 <- 0.17 0.186 0.690 0.956 0.20 0.230 0.905 0.963 0.38 0.160 0.976 0.912 0.912 not-17966d-91
 1 <- 0.17 0.186 0.690 0.956 0.20 0.230 0.905 0.963 0.38 0.160 0.976 0.912 0.912 not-17966d-91
 1 <- 0.09 0.248 0.905 0.000 0.18 0.209 0.952 0.938 0.35 0.175 0.976 0.912 0.000 not-17968d-91
 1 <- 0.09 0.248 0.905 0.000 0.18 0.209 0.952 0.938 0.35 0.175 0.976 0.912 0.000 not-17968d-91
 1 <- 0.09 0.248 0.905 0.000 0.18 0.209 0.952 0.938 0.35 0.175 0.976 0.912 0.000 not-17968d-91
 1 <- 0.09 0.248 0.905 0.000 0.18 0.209 0.952 0.938 0.35 0.175 0.976 0.912 0.000 not-17968d-91
 1 <- 0.09 0.269 0.976 0.000 0.12 0.213 0.976 0.881 0.25 0.197 1.000 0.000 0.000 not-17992d-93
 0 <- 0.09 0.269 0.976 0.000 0.12 0.213 0.976 0.881 0.25 0.197 1.000 0.000 0.000 not-17992d-93
 1 <- 0.09 0.269 0.976 0.000 0.12 0.213 0.976 0.881 0.25 0.197 1.000 0.000 0.000 not-17992d-93
 1 <- 0.09 0.269 0.976 0.000 0.12 0.213 0.976 0.881 0.25 0.197 1.000 0.000 0.000 not-17992d-93
 1 <- 0.08 0.281 1.000 0.000 0.09 0.221 1.000 0.000 0.15 0.213 0.833 0.644 0.956 not-17997d-93
 1 <- 0.08 0.281 1.000 0.000 0.09 0.221 1.000 0.000 0.15 0.213 0.833 0.644 0.956 not-17997d-93
 1 <- 0.08 0.281 1.000 0.000 0.09 0.221 1.000 0.000 0.15 0.213 0.833 0.644 0.956 not-17997d-93
 1 <- 0.08 0.281 1.000 0.000 0.09 0.221 1.000 0.000 0.15 0.213 0.833 0.644 0.956 not-17997d-93
word 37: now phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 1 <- 0.11 0.222 0.762 0.606 0.65 0.184 0.976 0.981 0.887 now-04324t-6
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 1 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 0 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 1 <- 0.09 0.243 0.524 0.000 0.68 0.154 0.929 0.688 0.087 now-04346t-5
 1 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 0 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 1 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 0 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 1 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 0 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 1 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 0 <- 0.18 0.183 0.905 0.619 0.37 0.189 0.976 0.669 0.000 now-04367t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.08 0.284 0.976 0.000 0.46 0.192 0.952 0.819 0.812 now-04417t-5
 1 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.14 0.245 0.929 0.844 0.54 0.177 0.976 0.988 0.919 now-04456t-5
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 0 <- 0.05 0.192 0.929 0.000 0.55 0.171 0.929 0.850 0.863 now-04490t-2
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 0 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 1 <- 0.15 0.202 0.952 0.925 0.35 0.189 0.952 0.988 0.969 now-18067d-77
 0 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 1 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 0 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 1 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 1 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 0 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 0 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 0 <- 0.05 0.203 0.238 0.000 0.48 0.185 0.976 0.569 0.931 now-18069d-77
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.12 0.256 0.976 0.794 0.54 0.174 0.952 0.694 0.963 now-18078d-78
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 0 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 1 <- 0.08 0.269 0.714 0.000 0.48 0.186 0.976 0.906 0.975 now-18120d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 1 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.12 0.235 0.905 0.819 0.35 0.198 0.976 0.969 0.900 now-18123d-81
 0 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 0 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 0 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 0 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.29 0.177 0.905 0.531 0.62 0.180 0.976 0.787 0.963 now-18134d-82
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 0 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.25 0.228 0.881 0.944 0.55 0.176 0.952 0.812 0.912 now-18183d-84
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 0 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 0 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 1 <- 0.18 0.220 0.857 0.738 0.65 0.155 0.952 0.819 0.725 now-18208d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.15 0.224 0.810 0.906 0.23 0.232 0.881 0.900 0.963 now-18233d-85
 0 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 0 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.14 0.204 0.619 0.863 0.57 0.181 0.976 0.600 0.394 now-18251d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 1 <- 0.09 0.275 0.690 0.000 0.46 0.180 0.976 0.806 0.863 now-18277d-86
 0 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 1 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 0 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 1 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 1 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 1 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 0 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 1 <- 0.28 0.215 0.976 0.494 0.40 0.198 0.952 0.975 0.794 now-18295d-86
 0 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 0 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 1 <- 0.11 0.263 0.810 0.000 0.45 0.222 0.976 0.750 0.787 now-18311d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 0 <- 0.18 0.212 0.714 0.744 0.43 0.193 0.976 0.444 0.944 now-18335d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 0 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 1 <- 0.12 0.182 0.524 0.744 0.38 0.169 0.929 0.700 0.956 now-18339d-87
 0 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 0 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 1 <- 0.09 0.236 0.857 0.000 0.52 0.189 0.976 0.963 1.000 now-18349d-87
 0 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 0 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.17 0.240 0.976 0.775 0.49 0.189 0.976 0.662 0.787 now-18361d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 0 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.15 0.235 0.905 0.887 0.32 0.193 0.976 0.794 0.875 now-18366d-88
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 1 <- 0.14 0.236 0.810 0.000 0.46 0.199 0.976 0.750 0.912 now-18402d-89
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.20 0.230 0.976 0.969 0.09 0.191 0.643 0.963 0.875 now-18455d-90
 0 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.09 0.213 0.976 1.000 0.31 0.222 0.738 0.900 0.831 now-18457d-90
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 0 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 0 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 1 <- 0.17 0.195 0.929 0.000 0.48 0.181 0.976 0.912 0.975 now-18471d-91
 0 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 1 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 1 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 1 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 0 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 1 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 0 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 0 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
 1 <- 0.14 0.220 0.690 0.000 0.29 0.178 0.810 0.600 0.562 now-18488d-91
word 38: of phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.25 0.170 0.881 0.887 0.32 0.194 0.976 0.950 0.975 of-18506d-61
 0 <- 0.25 0.170 0.881 0.887 0.32 0.194 0.976 0.950 0.975 of-18506d-61
 0 <- 0.25 0.170 0.881 0.887 0.32 0.194 0.976 0.950 0.975 of-18506d-61
 1 <- 0.25 0.170 0.881 0.887 0.32 0.194 0.976 0.950 0.975 of-18506d-61
 0 <- 0.23 0.198 0.881 0.994 0.57 0.160 0.929 0.906 0.963 of-18525d-61
 0 <- 0.23 0.198 0.881 0.994 0.57 0.160 0.929 0.906 0.963 of-18525d-61
 0 <- 0.23 0.198 0.881 0.994 0.57 0.160 0.929 0.906 0.963 of-18525d-61
 1 <- 0.23 0.198 0.881 0.994 0.57 0.160 0.929 0.906 0.963 of-18525d-61
 1 <- 0.23 0.198 0.881 0.994 0.57 0.160 0.929 0.906 0.963 of-18525d-61
 0 <- 0.18 0.222 0.833 0.844 0.68 0.149 0.881 0.894 0.812 of-18526d-61
 0 <- 0.18 0.222 0.833 0.844 0.68 0.149 0.881 0.894 0.812 of-18526d-61
 0 <- 0.18 0.222 0.833 0.844 0.68 0.149 0.881 0.894 0.812 of-18526d-61
 0 <- 0.18 0.222 0.833 0.844 0.68 0.149 0.881 0.894 0.812 of-18526d-61
 1 <- 0.35 0.199 0.857 0.694 0.55 0.160 0.905 0.906 0.944 of-18539d-62
 0 <- 0.35 0.199 0.857 0.694 0.55 0.160 0.905 0.906 0.944 of-18539d-62
 1 <- 0.35 0.199 0.857 0.694 0.55 0.160 0.905 0.906 0.944 of-18539d-62
 0 <- 0.35 0.199 0.857 0.694 0.55 0.160 0.905 0.906 0.944 of-18539d-62
 1 <- 0.06 0.209 0.738 0.775 0.48 0.163 1.000 0.650 0.856 of-18550d-63
 0 <- 0.06 0.209 0.738 0.775 0.48 0.163 1.000 0.650 0.856 of-18550d-63
 0 <- 0.06 0.209 0.738 0.775 0.48 0.163 1.000 0.650 0.856 of-18550d-63
 0 <- 0.06 0.209 0.738 0.775 0.48 0.163 1.000 0.650 0.856 of-18550d-63
 0 <- 0.23 0.212 0.833 0.675 0.48 0.145 0.929 0.856 0.894 of-18562d-63
 0 <- 0.23 0.212 0.833 0.675 0.48 0.145 0.929 0.856 0.894 of-18562d-63
 0 <- 0.23 0.212 0.833 0.675 0.48 0.145 0.929 0.856 0.894 of-18562d-63
 0 <- 0.23 0.212 0.833 0.675 0.48 0.145 0.929 0.856 0.894 of-18562d-63
 0 <- 0.45 0.175 0.929 0.900 0.35 0.179 0.952 0.956 0.963 of-18572d-64
 0 <- 0.45 0.175 0.929 0.900 0.35 0.179 0.952 0.956 0.963 of-18572d-64
 1 <- 0.45 0.175 0.929 0.900 0.35 0.179 0.952 0.956 0.963 of-18572d-64
 0 <- 0.45 0.175 0.929 0.900 0.35 0.179 0.952 0.956 0.963 of-18572d-64
 0 <- 0.14 0.210 0.905 0.719 0.40 0.170 0.952 0.950 0.988 of-18663d-69
 0 <- 0.14 0.210 0.905 0.719 0.40 0.170 0.952 0.950 0.988 of-18663d-69
 0 <- 0.14 0.210 0.905 0.719 0.40 0.170 0.952 0.950 0.988 of-18663d-69
 0 <- 0.14 0.210 0.905 0.719 0.40 0.170 0.952 0.950 0.988 of-18663d-69
 0 <- 0.25 0.192 1.000 0.000 0.17 0.224 0.976 0.000 0.850 of-18692d-72
 0 <- 0.25 0.192 1.000 0.000 0.17 0.224 0.976 0.000 0.850 of-18692d-72
 0 <- 0.25 0.192 1.000 0.000 0.17 0.224 0.976 0.000 0.850 of-18692d-72
 0 <- 0.25 0.192 1.000 0.000 0.17 0.224 0.976 0.000 0.850 of-18692d-72
 0 <- 0.25 0.192 1.000 0.000 0.17 0.224 0.976 0.000 0.850 of-18692d-72
 0 <- 0.23 0.192 0.833 0.831 0.35 0.171 0.929 0.919 0.894 of-18699d-72
 0 <- 0.23 0.192 0.833 0.831 0.35 0.171 0.929 0.919 0.894 of-18699d-72
 0 <- 0.23 0.192 0.833 0.831 0.35 0.171 0.929 0.919 0.894 of-18699d-72
 0 <- 0.23 0.192 0.833 0.831 0.35 0.171 0.929 0.919 0.894 of-18699d-72
 0 <- 0.12 0.206 1.000 0.000 0.34 0.174 0.952 0.000 0.988 of-18727d-75
 0 <- 0.12 0.206 1.000 0.000 0.34 0.174 0.952 0.000 0.988 of-18727d-75
 0 <- 0.12 0.206 1.000 0.000 0.34 0.174 0.952 0.000 0.988 of-18727d-75
 0 <- 0.12 0.206 1.000 0.000 0.34 0.174 0.952 0.000 0.988 of-18727d-75
 0 <- 0.12 0.206 1.000 0.000 0.34 0.174 0.952 0.000 0.988 of-18727d-75
 1 <- 0.05 0.235 0.976 0.000 0.23 0.200 0.929 1.000 0.944 of-18733d-75
 0 <- 0.05 0.235 0.976 0.000 0.23 0.200 0.929 1.000 0.944 of-18733d-75
 0 <- 0.05 0.235 0.976 0.000 0.23 0.200 0.929 1.000 0.944 of-18733d-75
 1 <- 0.05 0.235 0.976 0.000 0.23 0.200 0.929 1.000 0.944 of-18733d-75
 1 <- 0.11 0.239 0.833 0.831 0.55 0.159 0.976 0.950 0.000 of-18738d-76
 0 <- 0.11 0.239 0.833 0.831 0.55 0.159 0.976 0.950 0.000 of-18738d-76
 1 <- 0.11 0.239 0.833 0.831 0.55 0.159 0.976 0.950 0.000 of-18738d-76
 1 <- 0.11 0.239 0.833 0.831 0.55 0.159 0.976 0.950 0.000 of-18738d-76
 0 <- 0.17 0.211 0.905 0.994 0.62 0.150 0.667 0.750 0.931 of-18739d-76
 0 <- 0.17 0.211 0.905 0.994 0.62 0.150 0.667 0.750 0.931 of-18739d-76
 0 <- 0.17 0.211 0.905 0.994 0.62 0.150 0.667 0.750 0.931 of-18739d-76
 0 <- 0.17 0.211 0.905 0.994 0.62 0.150 0.667 0.750 0.931 of-18739d-76
 0 <- 0.20 0.187 0.976 0.838 0.20 0.184 0.976 0.981 0.931 of-18757d-78
 0 <- 0.20 0.187 0.976 0.838 0.20 0.184 0.976 0.981 0.931 of-18757d-78
 0 <- 0.20 0.187 0.976 0.838 0.20 0.184 0.976 0.981 0.931 of-18757d-78
 0 <- 0.20 0.187 0.976 0.838 0.20 0.184 0.976 0.981 0.931 of-18757d-78
 0 <- 0.29 0.192 0.881 0.000 0.49 0.148 0.929 0.956 0.812 of-18762d-78
 0 <- 0.29 0.192 0.881 0.000 0.49 0.148 0.929 0.956 0.812 of-18762d-78
 0 <- 0.29 0.192 0.881 0.000 0.49 0.148 0.929 0.956 0.812 of-18762d-78
 0 <- 0.29 0.192 0.881 0.000 0.49 0.148 0.929 0.956 0.812 of-18762d-78
 0 <- 0.18 0.181 0.881 0.581 0.34 0.163 0.833 0.931 0.900 of-18771d-79
 0 <- 0.18 0.181 0.881 0.581 0.34 0.163 0.833 0.931 0.900 of-18771d-79
 0 <- 0.18 0.181 0.881 0.581 0.34 0.163 0.833 0.931 0.900 of-18771d-79
 0 <- 0.18 0.181 0.881 0.581 0.34 0.163 0.833 0.931 0.900 of-18771d-79
 0 <- 0.11 0.212 0.857 0.894 0.43 0.167 1.000 0.000 0.000 of-18790d-80
 0 <- 0.11 0.212 0.857 0.894 0.43 0.167 1.000 0.000 0.000 of-18790d-80
 0 <- 0.11 0.212 0.857 0.894 0.43 0.167 1.000 0.000 0.000 of-18790d-80
 1 <- 0.11 0.212 0.857 0.894 0.43 0.167 1.000 0.000 0.000 of-18790d-80
 0 <- 0.23 0.206 0.881 0.706 0.42 0.160 0.976 0.963 0.969 of-18800d-80
 0 <- 0.23 0.206 0.881 0.706 0.42 0.160 0.976 0.963 0.969 of-18800d-80
 0 <- 0.23 0.206 0.881 0.706 0.42 0.160 0.976 0.963 0.969 of-18800d-80
 1 <- 0.23 0.206 0.881 0.706 0.42 0.160 0.976 0.963 0.969 of-18800d-80
 0 <- 0.34 0.183 0.881 0.887 0.29 0.191 0.976 0.956 0.925 of-18840d-82
 0 <- 0.34 0.183 0.881 0.887 0.29 0.191 0.976 0.956 0.925 of-18840d-82
 0 <- 0.34 0.183 0.881 0.887 0.29 0.191 0.976 0.956 0.925 of-18840d-82
 0 <- 0.34 0.183 0.881 0.887 0.29 0.191 0.976 0.956 0.925 of-18840d-82
 0 <- 0.29 0.188 0.810 0.856 0.43 0.151 0.905 0.869 0.000 of-18868d-84
 0 <- 0.29 0.188 0.810 0.856 0.43 0.151 0.905 0.869 0.000 of-18868d-84
 0 <- 0.29 0.188 0.810 0.856 0.43 0.151 0.905 0.869 0.000 of-18868d-84
 0 <- 0.29 0.188 0.810 0.856 0.43 0.151 0.905 0.869 0.000 of-18868d-84
 0 <- 0.08 0.235 0.810 0.713 0.34 0.184 1.000 0.000 0.963 of-18885d-85
 1 <- 0.08 0.235 0.810 0.713 0.34 0.184 1.000 0.000 0.963 of-18885d-85
 0 <- 0.08 0.235 0.810 0.713 0.34 0.184 1.000 0.000 0.963 of-18885d-85
 0 <- 0.08 0.235 0.810 0.713 0.34 0.184 1.000 0.000 0.963 of-18885d-85
 0 <- 0.17 0.212 0.857 0.863 0.34 0.178 0.952 0.938 0.975 of-18889d-85
 0 <- 0.17 0.212 0.857 0.863 0.34 0.178 0.952 0.938 0.975 of-18889d-85
 1 <- 0.17 0.212 0.857 0.863 0.34 0.178 0.952 0.938 0.975 of-18889d-85
 1 <- 0.17 0.212 0.857 0.863 0.34 0.178 0.952 0.938 0.975 of-18889d-85
 1 <- 0.09 0.271 0.786 0.619 0.35 0.160 0.833 0.900 0.938 of-18921d-88
 0 <- 0.09 0.271 0.786 0.619 0.35 0.160 0.833 0.900 0.938 of-18921d-88
 0 <- 0.09 0.271 0.786 0.619 0.35 0.160 0.833 0.900 0.938 of-18921d-88
 0 <- 0.09 0.271 0.786 0.619 0.35 0.160 0.833 0.900 0.938 of-18921d-88
 0 <- 0.15 0.201 0.976 0.550 0.11 0.253 0.976 1.000 0.988 of-18925d-88
 0 <- 0.15 0.201 0.976 0.550 0.11 0.253 0.976 1.000 0.988 of-18925d-88
 0 <- 0.15 0.201 0.976 0.550 0.11 0.253 0.976 1.000 0.988 of-18925d-88
 1 <- 0.15 0.201 0.976 0.550 0.11 0.253 0.976 1.000 0.988 of-18925d-88
 0 <- 0.11 0.253 0.952 0.963 0.69 0.154 0.929 0.988 0.956 of-18928d-88
 0 <- 0.11 0.253 0.952 0.963 0.69 0.154 0.929 0.988 0.956 of-18928d-88
 0 <- 0.11 0.253 0.952 0.963 0.69 0.154 0.929 0.988 0.956 of-18928d-88
 0 <- 0.11 0.253 0.952 0.963 0.69 0.154 0.929 0.988 0.956 of-18928d-88
 0 <- 0.09 0.258 1.000 0.000 0.25 0.223 1.000 0.000 0.975 of-18941d-89
 1 <- 0.09 0.258 1.000 0.000 0.25 0.223 1.000 0.000 0.975 of-18941d-89
 1 <- 0.09 0.258 1.000 0.000 0.25 0.223 1.000 0.000 0.975 of-18941d-89
 0 <- 0.09 0.258 1.000 0.000 0.25 0.223 1.000 0.000 0.975 of-18941d-89
 0 <- 0.09 0.275 0.905 0.900 0.22 0.193 1.000 0.000 0.963 of-18947d-89
 0 <- 0.09 0.275 0.905 0.900 0.22 0.193 1.000 0.000 0.963 of-18947d-89
 0 <- 0.09 0.275 0.905 0.900 0.22 0.193 1.000 0.000 0.963 of-18947d-89
 0 <- 0.09 0.275 0.905 0.900 0.22 0.193 1.000 0.000 0.963 of-18947d-89
 0 <- 0.14 0.184 0.952 0.994 0.26 0.160 0.524 0.900 0.219 of-18973d-90
 0 <- 0.14 0.184 0.952 0.994 0.26 0.160 0.524 0.900 0.219 of-18973d-90
 0 <- 0.14 0.184 0.952 0.994 0.26 0.160 0.524 0.900 0.219 of-18973d-90
 0 <- 0.14 0.184 0.952 0.994 0.26 0.160 0.524 0.900 0.219 of-18973d-90
 0 <- 0.08 0.281 0.929 0.731 0.09 0.190 0.905 1.000 0.963 of-18994d-92
 0 <- 0.08 0.281 0.929 0.731 0.09 0.190 0.905 1.000 0.963 of-18994d-92
 0 <- 0.08 0.281 0.929 0.731 0.09 0.190 0.905 1.000 0.963 of-18994d-92
 0 <- 0.08 0.281 0.929 0.731 0.09 0.190 0.905 1.000 0.963 of-18994d-92
word 39: on phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.31 0.191 0.976 0.994 0.09 0.212 0.476 0.963 0.481 on-04530t-5
 0 <- 0.31 0.191 0.976 0.994 0.09 0.212 0.476 0.963 0.481 on-04530t-5
 0 <- 0.31 0.191 0.976 0.994 0.09 0.212 0.476 0.963 0.481 on-04530t-5
 0 <- 0.31 0.191 0.976 0.994 0.09 0.212 0.476 0.963 0.481 on-04530t-5
 0 <- 0.40 0.217 0.976 0.969 0.18 0.186 0.929 0.975 0.925 on-04543t-6
 0 <- 0.40 0.217 0.976 0.969 0.18 0.186 0.929 0.975 0.925 on-04543t-6
 1 <- 0.40 0.217 0.976 0.969 0.18 0.186 0.929 0.975 0.925 on-04543t-6
 0 <- 0.40 0.217 0.976 0.969 0.18 0.186 0.929 0.975 0.925 on-04543t-6
 0 <- 0.26 0.197 0.952 0.956 0.18 0.207 0.905 0.994 0.694 on-04550t-6
 0 <- 0.26 0.197 0.952 0.956 0.18 0.207 0.905 0.994 0.694 on-04550t-6
 0 <- 0.26 0.197 0.952 0.956 0.18 0.207 0.905 0.994 0.694 on-04550t-6
 0 <- 0.26 0.197 0.952 0.956 0.18 0.207 0.905 0.994 0.694 on-04550t-6
 0 <- 0.08 0.228 0.881 0.912 0.15 0.199 0.571 0.944 0.000 on-04621t-5
 0 <- 0.08 0.228 0.881 0.912 0.15 0.199 0.571 0.944 0.000 on-04621t-5
 0 <- 0.08 0.228 0.881 0.912 0.15 0.199 0.571 0.944 0.000 on-04621t-5
 0 <- 0.08 0.228 0.881 0.912 0.15 0.199 0.571 0.944 0.000 on-04621t-5
 0 <- 0.12 0.180 0.857 0.738 0.06 0.195 0.500 0.869 0.631 on-04652t-2
 0 <- 0.12 0.180 0.857 0.738 0.06 0.195 0.500 0.869 0.631 on-04652t-2
 0 <- 0.12 0.180 0.857 0.738 0.06 0.195 0.500 0.869 0.631 on-04652t-2
 0 <- 0.12 0.180 0.857 0.738 0.06 0.195 0.500 0.869 0.631 on-04652t-2
 0 <- 0.35 0.202 0.976 0.981 0.20 0.189 0.952 0.975 0.700 on-04681t-5
 0 <- 0.35 0.202 0.976 0.981 0.20 0.189 0.952 0.975 0.700 on-04681t-5
 0 <- 0.35 0.202 0.976 0.981 0.20 0.189 0.952 0.975 0.700 on-04681t-5
 0 <- 0.35 0.202 0.976 0.981 0.20 0.189 0.952 0.975 0.700 on-04681t-5
 1 <- 0.40 0.209 0.976 0.919 0.29 0.210 0.952 0.988 0.000 on-04695t-5
 1 <- 0.40 0.209 0.976 0.919 0.29 0.210 0.952 0.988 0.000 on-04695t-5
 1 <- 0.40 0.209 0.976 0.919 0.29 0.210 0.952 0.988 0.000 on-04695t-5
 1 <- 0.40 0.209 0.976 0.919 0.29 0.210 0.952 0.988 0.000 on-04695t-5
 1 <- 0.40 0.179 1.000 0.000 0.18 0.189 1.000 0.000 0.800 on-04705t-6
 1 <- 0.40 0.179 1.000 0.000 0.18 0.189 1.000 0.000 0.800 on-04705t-6
 1 <- 0.40 0.179 1.000 0.000 0.18 0.189 1.000 0.000 0.800 on-04705t-6
 1 <- 0.40 0.179 1.000 0.000 0.18 0.189 1.000 0.000 0.800 on-04705t-6
 1 <- 0.35 0.173 0.833 0.800 0.20 0.159 0.810 0.919 0.750 on-19028d-63
 0 <- 0.35 0.173 0.833 0.800 0.20 0.159 0.810 0.919 0.750 on-19028d-63
 0 <- 0.35 0.173 0.833 0.800 0.20 0.159 0.810 0.919 0.750 on-19028d-63
 0 <- 0.35 0.173 0.833 0.800 0.20 0.159 0.810 0.919 0.750 on-19028d-63
 0 <- 0.28 0.219 0.976 0.831 0.31 0.180 0.952 0.994 1.000 on-19043d-64
 0 <- 0.28 0.219 0.976 0.831 0.31 0.180 0.952 0.994 1.000 on-19043d-64
 0 <- 0.28 0.219 0.976 0.831 0.31 0.180 0.952 0.994 1.000 on-19043d-64
 0 <- 0.28 0.219 0.976 0.831 0.31 0.180 0.952 0.994 1.000 on-19043d-64
 0 <- 0.32 0.189 0.976 0.000 0.43 0.180 0.952 0.925 0.938 on-19049d-64
 0 <- 0.32 0.189 0.976 0.000 0.43 0.180 0.952 0.925 0.938 on-19049d-64
 0 <- 0.32 0.189 0.976 0.000 0.43 0.180 0.952 0.925 0.938 on-19049d-64
 0 <- 0.32 0.189 0.976 0.000 0.43 0.180 0.952 0.925 0.938 on-19049d-64
 0 <- 0.32 0.187 0.976 0.675 0.17 0.198 0.929 0.963 0.856 on-19067d-66
 0 <- 0.32 0.187 0.976 0.675 0.17 0.198 0.929 0.963 0.856 on-19067d-66
 0 <- 0.32 0.187 0.976 0.675 0.17 0.198 0.929 0.963 0.856 on-19067d-66
 0 <- 0.32 0.187 0.976 0.675 0.17 0.198 0.929 0.963 0.856 on-19067d-66
 0 <- 0.29 0.168 0.857 0.700 0.14 0.201 0.881 0.887 0.662 on-19076d-67
 0 <- 0.29 0.168 0.857 0.700 0.14 0.201 0.881 0.887 0.662 on-19076d-67
 0 <- 0.29 0.168 0.857 0.700 0.14 0.201 0.881 0.887 0.662 on-19076d-67
 0 <- 0.29 0.168 0.857 0.700 0.14 0.201 0.881 0.887 0.662 on-19076d-67
 0 <- 0.28 0.217 0.952 0.906 0.52 0.142 0.976 0.925 0.938 on-19080d-67
 0 <- 0.28 0.217 0.952 0.906 0.52 0.142 0.976 0.925 0.938 on-19080d-67
 0 <- 0.28 0.217 0.952 0.906 0.52 0.142 0.976 0.925 0.938 on-19080d-67
 0 <- 0.28 0.217 0.952 0.906 0.52 0.142 0.976 0.925 0.938 on-19080d-67
 0 <- 0.38 0.200 0.976 0.900 0.63 0.149 0.810 0.306 0.000 on-19082d-67
 1 <- 0.38 0.200 0.976 0.900 0.63 0.149 0.810 0.306 0.000 on-19082d-67
 1 <- 0.38 0.200 0.976 0.900 0.63 0.149 0.810 0.306 0.000 on-19082d-67
 1 <- 0.38 0.200 0.976 0.900 0.63 0.149 0.810 0.306 0.000 on-19082d-67
 0 <- 0.31 0.200 0.976 0.731 0.38 0.166 0.952 0.912 0.900 on-19123d-72
 0 <- 0.31 0.200 0.976 0.731 0.38 0.166 0.952 0.912 0.900 on-19123d-72
 0 <- 0.31 0.200 0.976 0.731 0.38 0.166 0.952 0.912 0.900 on-19123d-72
 0 <- 0.31 0.200 0.976 0.731 0.38 0.166 0.952 0.912 0.900 on-19123d-72
 1 <- 0.38 0.169 0.976 0.944 0.08 0.219 0.762 0.938 0.625 on-19204d-77
 1 <- 0.38 0.169 0.976 0.944 0.08 0.219 0.762 0.938 0.625 on-19204d-77
 1 <- 0.38 0.169 0.976 0.944 0.08 0.219 0.762 0.938 0.625 on-19204d-77
 1 <- 0.38 0.169 0.976 0.944 0.08 0.219 0.762 0.938 0.625 on-19204d-77
 1 <- 0.29 0.229 0.952 0.869 0.28 0.182 0.857 0.906 0.825 on-19258d-78
 1 <- 0.29 0.229 0.952 0.869 0.28 0.182 0.857 0.906 0.825 on-19258d-78
 1 <- 0.29 0.229 0.952 0.869 0.28 0.182 0.857 0.906 0.825 on-19258d-78
 1 <- 0.29 0.229 0.952 0.869 0.28 0.182 0.857 0.906 0.825 on-19258d-78
 0 <- 0.49 0.166 0.976 0.819 0.32 0.182 0.905 0.906 0.769 on-19275d-79
 1 <- 0.49 0.166 0.976 0.819 0.32 0.182 0.905 0.906 0.769 on-19275d-79
 1 <- 0.49 0.166 0.976 0.819 0.32 0.182 0.905 0.906 0.769 on-19275d-79
 1 <- 0.49 0.166 0.976 0.819 0.32 0.182 0.905 0.906 0.769 on-19275d-79
 1 <- 0.45 0.199 0.976 0.881 0.34 0.170 0.976 1.000 0.756 on-19294d-80
 1 <- 0.45 0.199 0.976 0.881 0.34 0.170 0.976 1.000 0.756 on-19294d-80
 0 <- 0.45 0.199 0.976 0.881 0.34 0.170 0.976 1.000 0.756 on-19294d-80
 1 <- 0.45 0.199 0.976 0.881 0.34 0.170 0.976 1.000 0.756 on-19294d-80
 1 <- 0.35 0.178 0.976 0.994 0.29 0.214 0.976 0.869 1.000 on-19307d-80
 0 <- 0.35 0.178 0.976 0.994 0.29 0.214 0.976 0.869 1.000 on-19307d-80
 1 <- 0.35 0.178 0.976 0.994 0.29 0.214 0.976 0.869 1.000 on-19307d-80
 0 <- 0.35 0.178 0.976 0.994 0.29 0.214 0.976 0.869 1.000 on-19307d-80
 1 <- 0.28 0.189 0.952 0.894 0.06 0.253 0.952 0.925 0.838 on-19368d-83
 0 <- 0.28 0.189 0.952 0.894 0.06 0.253 0.952 0.925 0.838 on-19368d-83
 0 <- 0.28 0.189 0.952 0.894 0.06 0.253 0.952 0.925 0.838 on-19368d-83
 0 <- 0.28 0.189 0.952 0.894 0.06 0.253 0.952 0.925 0.838 on-19368d-83
 0 <- 0.31 0.198 0.143 0.775 0.11 0.203 0.976 1.000 0.000 on-19375d-83
 1 <- 0.31 0.198 0.143 0.775 0.11 0.203 0.976 1.000 0.000 on-19375d-83
 0 <- 0.31 0.198 0.143 0.775 0.11 0.203 0.976 1.000 0.000 on-19375d-83
 0 <- 0.31 0.198 0.143 0.775 0.11 0.203 0.976 1.000 0.000 on-19375d-83
 0 <- 0.28 0.184 0.429 0.994 0.26 0.209 0.976 1.000 1.000 on-19380d-84
 1 <- 0.28 0.184 0.429 0.994 0.26 0.209 0.976 1.000 1.000 on-19380d-84
 0 <- 0.28 0.184 0.429 0.994 0.26 0.209 0.976 1.000 1.000 on-19380d-84
 0 <- 0.28 0.184 0.429 0.994 0.26 0.209 0.976 1.000 1.000 on-19380d-84
 1 <- 0.25 0.239 0.976 0.994 0.20 0.212 0.976 0.969 0.769 on-19393d-84
 1 <- 0.25 0.239 0.976 0.994 0.20 0.212 0.976 0.969 0.769 on-19393d-84
 1 <- 0.25 0.239 0.976 0.994 0.20 0.212 0.976 0.969 0.769 on-19393d-84
 1 <- 0.25 0.239 0.976 0.994 0.20 0.212 0.976 0.969 0.769 on-19393d-84
 0 <- 0.32 0.206 0.976 0.931 0.08 0.199 0.762 0.956 0.906 on-19405d-84
 1 <- 0.32 0.206 0.976 0.931 0.08 0.199 0.762 0.956 0.906 on-19405d-84
 1 <- 0.32 0.206 0.976 0.931 0.08 0.199 0.762 0.956 0.906 on-19405d-84
 1 <- 0.32 0.206 0.976 0.931 0.08 0.199 0.762 0.956 0.906 on-19405d-84
 1 <- 0.26 0.195 0.929 0.969 0.15 0.235 0.929 0.931 1.000 on-19437d-86
 0 <- 0.26 0.195 0.929 0.969 0.15 0.235 0.929 0.931 1.000 on-19437d-86
 1 <- 0.26 0.195 0.929 0.969 0.15 0.235 0.929 0.931 1.000 on-19437d-86
 1 <- 0.26 0.195 0.929 0.969 0.15 0.235 0.929 0.931 1.000 on-19437d-86
 0 <- 0.26 0.235 0.929 1.000 0.40 0.172 0.952 0.969 0.919 on-19464d-87
 0 <- 0.26 0.235 0.929 1.000 0.40 0.172 0.952 0.969 0.919 on-19464d-87
 0 <- 0.26 0.235 0.929 1.000 0.40 0.172 0.952 0.969 0.919 on-19464d-87
 0 <- 0.26 0.235 0.929 1.000 0.40 0.172 0.952 0.969 0.919 on-19464d-87
 0 <- 0.14 0.256 0.929 0.487 0.35 0.198 0.976 0.994 0.125 on-19495d-90
 1 <- 0.14 0.256 0.929 0.487 0.35 0.198 0.976 0.994 0.125 on-19495d-90
 0 <- 0.14 0.256 0.929 0.487 0.35 0.198 0.976 0.994 0.125 on-19495d-90
 1 <- 0.14 0.256 0.929 0.487 0.35 0.198 0.976 0.994 0.125 on-19495d-90
 0 <- 0.11 0.204 0.524 0.762 0.20 0.183 0.881 0.988 0.894 on-19500d-91
 0 <- 0.11 0.204 0.524 0.762 0.20 0.183 0.881 0.988 0.894 on-19500d-91
 0 <- 0.11 0.204 0.524 0.762 0.20 0.183 0.881 0.988 0.894 on-19500d-91
 0 <- 0.11 0.204 0.524 0.762 0.20 0.183 0.881 0.988 0.894 on-19500d-91
word 40: one phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.25 0.213 0.833 0.912 0.20 0.187 0.905 0.856 0.29 0.205 0.976 0.850 0.906 one-04765t-5
 1 <- 0.25 0.213 0.833 0.912 0.20 0.187 0.905 0.856 0.29 0.205 0.976 0.850 0.906 one-04765t-5
 1 <- 0.25 0.213 0.833 0.912 0.20 0.187 0.905 0.856 0.29 0.205 0.976 0.850 0.906 one-04765t-5
 1 <- 0.25 0.213 0.833 0.912 0.20 0.187 0.905 0.856 0.29 0.205 0.976 0.850 0.906 one-04765t-5
 1 <- 0.26 0.217 1.000 0.000 0.17 0.199 0.833 0.000 0.20 0.216 0.929 0.731 0.963 one-04776t-6
 1 <- 0.26 0.217 1.000 0.000 0.17 0.199 0.833 0.000 0.20 0.216 0.929 0.731 0.963 one-04776t-6
 1 <- 0.26 0.217 1.000 0.000 0.17 0.199 0.833 0.000 0.20 0.216 0.929 0.731 0.963 one-04776t-6
 1 <- 0.26 0.217 1.000 0.000 0.17 0.199 0.833 0.000 0.20 0.216 0.929 0.731 0.963 one-04776t-6
 0 <- 0.17 0.183 0.976 0.000 0.18 0.180 0.333 0.969 0.28 0.179 0.976 0.869 0.894 one-04779t-5
 0 <- 0.17 0.183 0.976 0.000 0.18 0.180 0.333 0.969 0.28 0.179 0.976 0.869 0.894 one-04779t-5
 1 <- 0.17 0.183 0.976 0.000 0.18 0.180 0.333 0.969 0.28 0.179 0.976 0.869 0.894 one-04779t-5
 1 <- 0.17 0.183 0.976 0.000 0.18 0.180 0.333 0.969 0.28 0.179 0.976 0.869 0.894 one-04779t-5
 0 <- 0.05 0.208 0.071 0.000 0.25 0.182 0.667 0.519 0.74 0.144 0.929 0.900 0.000 one-04785t-2
 0 <- 0.05 0.208 0.071 0.000 0.25 0.182 0.667 0.519 0.74 0.144 0.929 0.900 0.000 one-04785t-2
 0 <- 0.05 0.208 0.071 0.000 0.25 0.182 0.667 0.519 0.74 0.144 0.929 0.900 0.000 one-04785t-2
 0 <- 0.05 0.208 0.071 0.000 0.25 0.182 0.667 0.519 0.74 0.144 0.929 0.900 0.000 one-04785t-2
 0 <- 0.06 0.215 0.976 0.000 0.15 0.233 0.857 0.319 0.08 0.184 0.690 0.956 0.000 one-04789t-5
 0 <- 0.06 0.215 0.976 0.000 0.15 0.233 0.857 0.319 0.08 0.184 0.690 0.956 0.000 one-04789t-5
 1 <- 0.06 0.215 0.976 0.000 0.15 0.233 0.857 0.319 0.08 0.184 0.690 0.956 0.000 one-04789t-5
 1 <- 0.06 0.215 0.976 0.000 0.15 0.233 0.857 0.319 0.08 0.184 0.690 0.956 0.000 one-04789t-5
 1 <- 0.14 0.224 0.976 0.000 0.12 0.245 0.833 0.931 0.20 0.208 0.714 0.969 0.000 one-04819t-6
 0 <- 0.14 0.224 0.976 0.000 0.12 0.245 0.833 0.931 0.20 0.208 0.714 0.969 0.000 one-04819t-6
 1 <- 0.14 0.224 0.976 0.000 0.12 0.245 0.833 0.931 0.20 0.208 0.714 0.969 0.000 one-04819t-6
 1 <- 0.14 0.224 0.976 0.000 0.12 0.245 0.833 0.931 0.20 0.208 0.714 0.969 0.000 one-04819t-6
 0 <- 0.17 0.196 0.976 0.981 0.20 0.172 0.762 0.887 0.26 0.194 0.976 0.894 1.000 one-04824t-5
 0 <- 0.17 0.196 0.976 0.981 0.20 0.172 0.762 0.887 0.26 0.194 0.976 0.894 1.000 one-04824t-5
 0 <- 0.17 0.196 0.976 0.981 0.20 0.172 0.762 0.887 0.26 0.194 0.976 0.894 1.000 one-04824t-5
 1 <- 0.17 0.196 0.976 0.981 0.20 0.172 0.762 0.887 0.26 0.194 0.976 0.894 1.000 one-04824t-5
 1 <- 0.09 0.186 0.429 0.781 0.09 0.194 0.714 0.531 0.29 0.158 0.405 0.950 0.700 one-04827t-6
 1 <- 0.09 0.186 0.429 0.781 0.09 0.194 0.714 0.531 0.29 0.158 0.405 0.950 0.700 one-04827t-6
 0 <- 0.09 0.186 0.429 0.781 0.09 0.194 0.714 0.531 0.29 0.158 0.405 0.950 0.700 one-04827t-6
 1 <- 0.09 0.186 0.429 0.781 0.09 0.194 0.714 0.531 0.29 0.158 0.405 0.950 0.700 one-04827t-6
 0 <- 0.15 0.210 1.000 0.000 0.18 0.169 0.714 0.000 0.09 0.221 0.881 0.756 0.938 one-04828t-5
 0 <- 0.15 0.210 1.000 0.000 0.18 0.169 0.714 0.000 0.09 0.221 0.881 0.756 0.938 one-04828t-5
 0 <- 0.15 0.210 1.000 0.000 0.18 0.169 0.714 0.000 0.09 0.221 0.881 0.756 0.938 one-04828t-5
 1 <- 0.15 0.210 1.000 0.000 0.18 0.169 0.714 0.000 0.09 0.221 0.881 0.756 0.938 one-04828t-5
 1 <- 0.18 0.199 1.000 0.000 0.25 0.151 0.405 0.400 0.09 0.184 0.524 0.806 0.844 one-19522d-79
 0 <- 0.18 0.199 1.000 0.000 0.25 0.151 0.405 0.400 0.09 0.184 0.524 0.806 0.844 one-19522d-79
 0 <- 0.18 0.199 1.000 0.000 0.25 0.151 0.405 0.400 0.09 0.184 0.524 0.806 0.844 one-19522d-79
 1 <- 0.18 0.199 1.000 0.000 0.25 0.151 0.405 0.400 0.09 0.184 0.524 0.806 0.844 one-19522d-79
 1 <- 0.09 0.222 0.476 0.000 0.09 0.186 0.500 0.912 0.28 0.179 0.952 0.950 0.863 one-19524d-79
 0 <- 0.09 0.222 0.476 0.000 0.09 0.186 0.500 0.912 0.28 0.179 0.952 0.950 0.863 one-19524d-79
 0 <- 0.09 0.222 0.476 0.000 0.09 0.186 0.500 0.912 0.28 0.179 0.952 0.950 0.863 one-19524d-79
 0 <- 0.09 0.222 0.476 0.000 0.09 0.186 0.500 0.912 0.28 0.179 0.952 0.950 0.863 one-19524d-79
 1 <- 0.05 0.188 0.405 0.675 0.05 0.199 0.833 0.819 0.11 0.246 0.905 0.975 0.950 one-19586d-87
 1 <- 0.05 0.188 0.405 0.675 0.05 0.199 0.833 0.819 0.11 0.246 0.905 0.975 0.950 one-19586d-87
 0 <- 0.05 0.188 0.405 0.675 0.05 0.199 0.833 0.819 0.11 0.246 0.905 0.975 0.950 one-19586d-87
 0 <- 0.05 0.188 0.405 0.675 0.05 0.199 0.833 0.819 0.11 0.246 0.905 0.975 0.950 one-19586d-87
 1 <- 0.23 0.191 0.690 0.844 0.28 0.177 0.810 1.000 0.20 0.187 0.976 0.812 0.650 one-19601d-87
 0 <- 0.23 0.191 0.690 0.844 0.28 0.177 0.810 1.000 0.20 0.187 0.976 0.812 0.650 one-19601d-87
 1 <- 0.23 0.191 0.690 0.844 0.28 0.177 0.810 1.000 0.20 0.187 0.976 0.812 0.650 one-19601d-87
 0 <- 0.23 0.191 0.690 0.844 0.28 0.177 0.810 1.000 0.20 0.187 0.976 0.812 0.650 one-19601d-87
 0 <- 0.14 0.244 0.976 0.000 0.26 0.175 0.857 0.725 0.23 0.198 0.976 0.969 0.969 one-19613d-88
 1 <- 0.14 0.244 0.976 0.000 0.26 0.175 0.857 0.725 0.23 0.198 0.976 0.969 0.969 one-19613d-88
 0 <- 0.14 0.244 0.976 0.000 0.26 0.175 0.857 0.725 0.23 0.198 0.976 0.969 0.969 one-19613d-88
 0 <- 0.14 0.244 0.976 0.000 0.26 0.175 0.857 0.725 0.23 0.198 0.976 0.969 0.969 one-19613d-88
 0 <- 0.15 0.208 0.976 0.000 0.18 0.169 0.667 0.931 0.28 0.157 0.857 0.819 0.950 one-19650d-89
 0 <- 0.15 0.208 0.976 0.000 0.18 0.169 0.667 0.931 0.28 0.157 0.857 0.819 0.950 one-19650d-89
 0 <- 0.15 0.208 0.976 0.000 0.18 0.169 0.667 0.931 0.28 0.157 0.857 0.819 0.950 one-19650d-89
 0 <- 0.15 0.208 0.976 0.000 0.18 0.169 0.667 0.931 0.28 0.157 0.857 0.819 0.950 one-19650d-89
 1 <- 0.17 0.235 0.976 0.000 0.20 0.189 0.738 0.750 0.35 0.194 0.952 0.912 0.925 one-19682d-90
 1 <- 0.17 0.235 0.976 0.000 0.20 0.189 0.738 0.750 0.35 0.194 0.952 0.912 0.925 one-19682d-90
 1 <- 0.17 0.235 0.976 0.000 0.20 0.189 0.738 0.750 0.35 0.194 0.952 0.912 0.925 one-19682d-90
 1 <- 0.17 0.235 0.976 0.000 0.20 0.189 0.738 0.750 0.35 0.194 0.952 0.912 0.925 one-19682d-90
 1 <- 0.17 0.235 0.976 0.000 0.20 0.189 0.738 0.750 0.35 0.194 0.952 0.912 0.925 one-19682d-90
 0 <- 0.20 0.204 0.976 0.000 0.12 0.199 0.929 0.631 0.06 0.211 0.286 0.800 0.631 one-19687d-90
 0 <- 0.20 0.204 0.976 0.000 0.12 0.199 0.929 0.631 0.06 0.211 0.286 0.800 0.631 one-19687d-90
 1 <- 0.20 0.204 0.976 0.000 0.12 0.199 0.929 0.631 0.06 0.211 0.286 0.800 0.631 one-19687d-90
 1 <- 0.20 0.204 0.976 0.000 0.12 0.199 0.929 0.631 0.06 0.211 0.286 0.800 0.631 one-19687d-90
 0 <- 0.25 0.212 0.976 0.906 0.09 0.226 0.833 1.000 0.05 0.193 0.190 0.931 0.994 one-19695d-90
 1 <- 0.25 0.212 0.976 0.906 0.09 0.226 0.833 1.000 0.05 0.193 0.190 0.931 0.994 one-19695d-90
 0 <- 0.25 0.212 0.976 0.906 0.09 0.226 0.833 1.000 0.05 0.193 0.190 0.931 0.994 one-19695d-90
 0 <- 0.25 0.212 0.976 0.906 0.09 0.226 0.833 1.000 0.05 0.193 0.190 0.931 0.994 one-19695d-90
 1 <- 0.22 0.218 0.976 0.000 0.34 0.148 0.310 1.000 0.25 0.185 0.714 0.713 0.900 one-19698d-90
 1 <- 0.22 0.218 0.976 0.000 0.34 0.148 0.310 1.000 0.25 0.185 0.714 0.713 0.900 one-19698d-90
 1 <- 0.22 0.218 0.976 0.000 0.34 0.148 0.310 1.000 0.25 0.185 0.714 0.713 0.900 one-19698d-90
 1 <- 0.22 0.218 0.976 0.000 0.34 0.148 0.310 1.000 0.25 0.185 0.714 0.713 0.900 one-19698d-90
 0 <- 0.23 0.174 0.024 0.975 0.34 0.163 0.476 0.000 0.22 0.213 0.929 0.800 0.000 one-19708d-90
 0 <- 0.23 0.174 0.024 0.975 0.34 0.163 0.476 0.000 0.22 0.213 0.929 0.800 0.000 one-19708d-90
 0 <- 0.23 0.174 0.024 0.975 0.34 0.163 0.476 0.000 0.22 0.213 0.929 0.800 0.000 one-19708d-90
 1 <- 0.23 0.174 0.024 0.975 0.34 0.163 0.476 0.000 0.22 0.213 0.929 0.800 0.000 one-19708d-90
 1 <- 0.15 0.235 1.000 0.000 0.09 0.279 0.833 0.000 0.20 0.161 0.643 0.938 0.650 one-19712d-90
 1 <- 0.15 0.235 1.000 0.000 0.09 0.279 0.833 0.000 0.20 0.161 0.643 0.938 0.650 one-19712d-90
 1 <- 0.15 0.235 1.000 0.000 0.09 0.279 0.833 0.000 0.20 0.161 0.643 0.938 0.650 one-19712d-90
 1 <- 0.15 0.235 1.000 0.000 0.09 0.279 0.833 0.000 0.20 0.161 0.643 0.938 0.650 one-19712d-90
 0 <- 0.25 0.172 0.952 0.000 0.18 0.159 0.881 0.537 0.37 0.159 0.881 0.956 0.000 one-19730d-91
 1 <- 0.25 0.172 0.952 0.000 0.18 0.159 0.881 0.537 0.37 0.159 0.881 0.956 0.000 one-19730d-91
 0 <- 0.25 0.172 0.952 0.000 0.18 0.159 0.881 0.537 0.37 0.159 0.881 0.956 0.000 one-19730d-91
 0 <- 0.25 0.172 0.952 0.000 0.18 0.159 0.881 0.537 0.37 0.159 0.881 0.956 0.000 one-19730d-91
 0 <- 0.17 0.235 0.976 0.781 0.23 0.175 0.214 0.662 0.29 0.153 0.452 0.775 0.631 one-19767d-91
 0 <- 0.17 0.235 0.976 0.781 0.23 0.175 0.214 0.662 0.29 0.153 0.452 0.775 0.631 one-19767d-91
 0 <- 0.17 0.235 0.976 0.781 0.23 0.175 0.214 0.662 0.29 0.153 0.452 0.775 0.631 one-19767d-91
 0 <- 0.17 0.235 0.976 0.781 0.23 0.175 0.214 0.662 0.29 0.153 0.452 0.775 0.631 one-19767d-91
 1 <- 0.18 0.209 0.976 0.000 0.28 0.161 0.381 0.362 0.29 0.196 0.976 0.713 0.988 one-19788d-92
 1 <- 0.18 0.209 0.976 0.000 0.28 0.161 0.381 0.362 0.29 0.196 0.976 0.713 0.988 one-19788d-92
 1 <- 0.18 0.209 0.976 0.000 0.28 0.161 0.381 0.362 0.29 0.196 0.976 0.713 0.988 one-19788d-92
 0 <- 0.18 0.209 0.976 0.000 0.28 0.161 0.381 0.362 0.29 0.196 0.976 0.713 0.988 one-19788d-92
 0 <- 0.11 0.201 0.976 0.863 0.29 0.161 0.619 0.400 0.22 0.176 0.571 0.869 0.000 one-19831d-93
 0 <- 0.11 0.201 0.976 0.863 0.29 0.161 0.619 0.400 0.22 0.176 0.571 0.869 0.000 one-19831d-93
 0 <- 0.11 0.201 0.976 0.863 0.29 0.161 0.619 0.400 0.22 0.176 0.571 0.869 0.000 one-19831d-93
 0 <- 0.11 0.201 0.976 0.863 0.29 0.161 0.619 0.400 0.22 0.176 0.571 0.869 0.000 one-19831d-93
 0 <- 0.25 0.217 0.976 0.706 0.05 0.201 0.643 1.000 0.05 0.196 0.619 0.000 0.819 one-19832d-93
 1 <- 0.25 0.217 0.976 0.706 0.05 0.201 0.643 1.000 0.05 0.196 0.619 0.000 0.819 one-19832d-93
 1 <- 0.25 0.217 0.976 0.706 0.05 0.201 0.643 1.000 0.05 0.196 0.619 0.000 0.819 one-19832d-93
 1 <- 0.25 0.217 0.976 0.706 0.05 0.201 0.643 1.000 0.05 0.196 0.619 0.000 0.819 one-19832d-93
 0 <- 0.22 0.220 0.976 0.000 0.09 0.220 0.619 0.494 0.05 0.204 0.619 0.844 0.787 one-19847d-93
 0 <- 0.22 0.220 0.976 0.000 0.09 0.220 0.619 0.494 0.05 0.204 0.619 0.844 0.787 one-19847d-93
 0 <- 0.22 0.220 0.976 0.000 0.09 0.220 0.619 0.494 0.05 0.204 0.619 0.844 0.787 one-19847d-93
 0 <- 0.22 0.220 0.976 0.000 0.09 0.220 0.619 0.494 0.05 0.204 0.619 0.844 0.787 one-19847d-93
 0 <- 0.22 0.220 0.976 0.000 0.09 0.220 0.619 0.494 0.05 0.204 0.619 0.844 0.787 one-19847d-93
 0 <- 0.42 0.167 1.000 0.000 0.05 0.307 0.548 0.000 0.05 0.183 0.238 0.000 0.775 one-19877d-93
 0 <- 0.42 0.167 1.000 0.000 0.05 0.307 0.548 0.000 0.05 0.183 0.238 0.000 0.775 one-19877d-93
 0 <- 0.42 0.167 1.000 0.000 0.05 0.307 0.548 0.000 0.05 0.183 0.238 0.000 0.775 one-19877d-93
 0 <- 0.42 0.167 1.000 0.000 0.05 0.307 0.548 0.000 0.05 0.183 0.238 0.000 0.775 one-19877d-93
 0 <- 0.09 0.200 0.976 0.000 0.18 0.188 0.786 0.412 0.48 0.144 0.929 0.931 0.000 one-19879d-93
 1 <- 0.09 0.200 0.976 0.000 0.18 0.188 0.786 0.412 0.48 0.144 0.929 0.931 0.000 one-19879d-93
 0 <- 0.09 0.200 0.976 0.000 0.18 0.188 0.786 0.412 0.48 0.144 0.929 0.931 0.000 one-19879d-93
 0 <- 0.09 0.200 0.976 0.000 0.18 0.188 0.786 0.412 0.48 0.144 0.929 0.931 0.000 one-19879d-93
 1 <- 0.23 0.182 0.976 0.725 0.22 0.169 0.548 0.675 0.15 0.219 0.929 0.944 0.000 one-19905d-94
 0 <- 0.23 0.182 0.976 0.725 0.22 0.169 0.548 0.675 0.15 0.219 0.929 0.944 0.000 one-19905d-94
 1 <- 0.23 0.182 0.976 0.725 0.22 0.169 0.548 0.675 0.15 0.219 0.929 0.944 0.000 one-19905d-94
 1 <- 0.23 0.182 0.976 0.725 0.22 0.169 0.548 0.675 0.15 0.219 0.929 0.944 0.000 one-19905d-94
word 41: or phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.40 0.160 0.905 0.494 0.11 0.223 0.905 0.956 0.494 or-04873t-6
 0 <- 0.40 0.160 0.905 0.494 0.11 0.223 0.905 0.956 0.494 or-04873t-6
 1 <- 0.40 0.160 0.905 0.494 0.11 0.223 0.905 0.956 0.494 or-04873t-6
 1 <- 0.40 0.160 0.905 0.494 0.11 0.223 0.905 0.956 0.494 or-04873t-6
 0 <- 0.06 0.183 0.333 0.856 0.05 0.201 0.524 0.000 0.869 or-04889t-0
 0 <- 0.06 0.183 0.333 0.856 0.05 0.201 0.524 0.000 0.869 or-04889t-0
 0 <- 0.06 0.183 0.333 0.856 0.05 0.201 0.524 0.000 0.869 or-04889t-0
 0 <- 0.06 0.183 0.333 0.856 0.05 0.201 0.524 0.000 0.869 or-04889t-0
 0 <- 0.23 0.182 0.881 0.500 0.17 0.160 0.643 0.887 0.644 or-20007d-61
 0 <- 0.23 0.182 0.881 0.500 0.17 0.160 0.643 0.887 0.644 or-20007d-61
 0 <- 0.23 0.182 0.881 0.500 0.17 0.160 0.643 0.887 0.644 or-20007d-61
 0 <- 0.23 0.182 0.881 0.500 0.17 0.160 0.643 0.887 0.644 or-20007d-61
 0 <- 0.40 0.156 0.286 0.719 0.06 0.226 0.667 0.756 0.844 or-20023d-65
 0 <- 0.40 0.156 0.286 0.719 0.06 0.226 0.667 0.756 0.844 or-20023d-65
 0 <- 0.40 0.156 0.286 0.719 0.06 0.226 0.667 0.756 0.844 or-20023d-65
 0 <- 0.40 0.156 0.286 0.719 0.06 0.226 0.667 0.756 0.844 or-20023d-65
 0 <- 0.62 0.170 0.976 0.656 0.05 0.235 0.619 0.919 0.000 or-20072d-76
 0 <- 0.62 0.170 0.976 0.656 0.05 0.235 0.619 0.919 0.000 or-20072d-76
 0 <- 0.62 0.170 0.976 0.656 0.05 0.235 0.619 0.919 0.000 or-20072d-76
 0 <- 0.62 0.170 0.976 0.656 0.05 0.235 0.619 0.919 0.000 or-20072d-76
 0 <- 0.58 0.151 0.905 0.744 0.23 0.167 0.452 0.856 0.531 or-20076d-76
 0 <- 0.58 0.151 0.905 0.744 0.23 0.167 0.452 0.856 0.531 or-20076d-76
 0 <- 0.58 0.151 0.905 0.744 0.23 0.167 0.452 0.856 0.531 or-20076d-76
 0 <- 0.58 0.151 0.905 0.744 0.23 0.167 0.452 0.856 0.531 or-20076d-76
 0 <- 0.40 0.156 0.857 0.738 0.09 0.186 0.357 0.494 0.719 or-20091d-78
 0 <- 0.40 0.156 0.857 0.738 0.09 0.186 0.357 0.494 0.719 or-20091d-78
 0 <- 0.40 0.156 0.857 0.738 0.09 0.186 0.357 0.494 0.719 or-20091d-78
 0 <- 0.40 0.156 0.857 0.738 0.09 0.186 0.357 0.494 0.719 or-20091d-78
 0 <- 0.23 0.194 0.952 0.562 0.11 0.180 0.833 0.519 0.769 or-20102d-79
 0 <- 0.23 0.194 0.952 0.562 0.11 0.180 0.833 0.519 0.769 or-20102d-79
 0 <- 0.23 0.194 0.952 0.562 0.11 0.180 0.833 0.519 0.769 or-20102d-79
 0 <- 0.23 0.194 0.952 0.562 0.11 0.180 0.833 0.519 0.769 or-20102d-79
 1 <- 0.12 0.211 0.952 0.731 0.22 0.171 0.214 0.825 0.463 or-20139d-81
 0 <- 0.12 0.211 0.952 0.731 0.22 0.171 0.214 0.825 0.463 or-20139d-81
 0 <- 0.12 0.211 0.952 0.731 0.22 0.171 0.214 0.825 0.463 or-20139d-81
 0 <- 0.12 0.211 0.952 0.731 0.22 0.171 0.214 0.825 0.463 or-20139d-81
 0 <- 0.45 0.159 0.833 0.769 0.05 0.240 0.643 0.519 0.000 or-20175d-83
 0 <- 0.45 0.159 0.833 0.769 0.05 0.240 0.643 0.519 0.000 or-20175d-83
 0 <- 0.45 0.159 0.833 0.769 0.05 0.240 0.643 0.519 0.000 or-20175d-83
 0 <- 0.45 0.159 0.833 0.769 0.05 0.240 0.643 0.519 0.000 or-20175d-83
 0 <- 0.45 0.159 0.833 0.769 0.05 0.240 0.643 0.519 0.000 or-20175d-83
 0 <- 0.26 0.171 1.000 0.000 0.40 0.143 0.476 0.750 0.562 or-20218d-85
 0 <- 0.26 0.171 1.000 0.000 0.40 0.143 0.476 0.750 0.562 or-20218d-85
 0 <- 0.26 0.171 1.000 0.000 0.40 0.143 0.476 0.750 0.562 or-20218d-85
 0 <- 0.26 0.171 1.000 0.000 0.40 0.143 0.476 0.750 0.562 or-20218d-85
 1 <- 0.17 0.182 0.071 0.956 0.22 0.193 0.881 0.975 0.900 or-20219d-85
 0 <- 0.17 0.182 0.071 0.956 0.22 0.193 0.881 0.975 0.900 or-20219d-85
 0 <- 0.17 0.182 0.071 0.956 0.22 0.193 0.881 0.975 0.900 or-20219d-85
 0 <- 0.17 0.182 0.071 0.956 0.22 0.193 0.881 0.975 0.900 or-20219d-85
 0 <- 0.26 0.178 0.952 0.619 0.05 0.199 0.167 0.944 0.000 or-20257d-86
 0 <- 0.26 0.178 0.952 0.619 0.05 0.199 0.167 0.944 0.000 or-20257d-86
 0 <- 0.26 0.178 0.952 0.619 0.05 0.199 0.167 0.944 0.000 or-20257d-86
 0 <- 0.26 0.178 0.952 0.619 0.05 0.199 0.167 0.944 0.000 or-20257d-86
 0 <- 0.28 0.168 0.429 0.594 0.05 0.204 0.381 0.562 0.000 or-20260d-86
 0 <- 0.28 0.168 0.429 0.594 0.05 0.204 0.381 0.562 0.000 or-20260d-86
 1 <- 0.28 0.168 0.429 0.594 0.05 0.204 0.381 0.562 0.000 or-20260d-86
 0 <- 0.28 0.168 0.429 0.594 0.05 0.204 0.381 0.562 0.000 or-20260d-86
 1 <- 0.40 0.188 0.548 0.956 0.05 0.239 0.571 0.956 0.669 or-20270d-86
 1 <- 0.40 0.188 0.548 0.956 0.05 0.239 0.571 0.956 0.669 or-20270d-86
 1 <- 0.40 0.188 0.548 0.956 0.05 0.239 0.571 0.956 0.669 or-20270d-86
 0 <- 0.40 0.188 0.548 0.956 0.05 0.239 0.571 0.956 0.669 or-20270d-86
 1 <- 0.40 0.188 0.548 0.956 0.05 0.239 0.571 0.956 0.669 or-20270d-86
 0 <- 0.17 0.180 0.810 0.794 0.05 0.208 0.929 0.619 0.531 or-20288d-86
 0 <- 0.17 0.180 0.810 0.794 0.05 0.208 0.929 0.619 0.531 or-20288d-86
 1 <- 0.17 0.180 0.810 0.794 0.05 0.208 0.929 0.619 0.531 or-20288d-86
 0 <- 0.17 0.180 0.810 0.794 0.05 0.208 0.929 0.619 0.531 or-20288d-86
 0 <- 0.37 0.170 0.976 0.713 0.05 0.231 0.357 0.988 0.875 or-20309d-87
 0 <- 0.37 0.170 0.976 0.713 0.05 0.231 0.357 0.988 0.875 or-20309d-87
 1 <- 0.37 0.170 0.976 0.713 0.05 0.231 0.357 0.988 0.875 or-20309d-87
 0 <- 0.37 0.170 0.976 0.713 0.05 0.231 0.357 0.988 0.875 or-20309d-87
 1 <- 0.54 0.159 0.976 0.912 0.09 0.176 0.643 0.956 0.806 or-20328d-87
 0 <- 0.54 0.159 0.976 0.912 0.09 0.176 0.643 0.956 0.806 or-20328d-87
 0 <- 0.54 0.159 0.976 0.912 0.09 0.176 0.643 0.956 0.806 or-20328d-87
 1 <- 0.54 0.159 0.976 0.912 0.09 0.176 0.643 0.956 0.806 or-20328d-87
 0 <- 0.26 0.185 0.905 0.613 0.05 0.181 0.476 0.819 0.613 or-20357d-87
 0 <- 0.26 0.185 0.905 0.613 0.05 0.181 0.476 0.819 0.613 or-20357d-87
 0 <- 0.26 0.185 0.905 0.613 0.05 0.181 0.476 0.819 0.613 or-20357d-87
 0 <- 0.26 0.185 0.905 0.613 0.05 0.181 0.476 0.819 0.613 or-20357d-87
 0 <- 0.45 0.175 0.976 0.719 0.06 0.187 0.310 0.925 0.438 or-20380d-88
 0 <- 0.45 0.175 0.976 0.719 0.06 0.187 0.310 0.925 0.438 or-20380d-88
 0 <- 0.45 0.175 0.976 0.719 0.06 0.187 0.310 0.925 0.438 or-20380d-88
 0 <- 0.45 0.175 0.976 0.719 0.06 0.187 0.310 0.925 0.438 or-20380d-88
 1 <- 0.45 0.177 0.976 0.969 0.05 0.209 0.333 0.944 0.531 or-20385d-88
 0 <- 0.45 0.177 0.976 0.969 0.05 0.209 0.333 0.944 0.531 or-20385d-88
 0 <- 0.45 0.177 0.976 0.969 0.05 0.209 0.333 0.944 0.531 or-20385d-88
 0 <- 0.45 0.177 0.976 0.969 0.05 0.209 0.333 0.944 0.531 or-20385d-88
 0 <- 0.37 0.180 0.905 0.713 0.06 0.197 0.714 0.812 0.775 or-20390d-88
 0 <- 0.37 0.180 0.905 0.713 0.06 0.197 0.714 0.812 0.775 or-20390d-88
 0 <- 0.37 0.180 0.905 0.713 0.06 0.197 0.714 0.812 0.775 or-20390d-88
 1 <- 0.37 0.180 0.905 0.713 0.06 0.197 0.714 0.812 0.775 or-20390d-88
 0 <- 0.40 0.170 0.619 0.838 0.15 0.201 0.476 0.631 0.537 or-20416d-88
 0 <- 0.40 0.170 0.619 0.838 0.15 0.201 0.476 0.631 0.537 or-20416d-88
 0 <- 0.40 0.170 0.619 0.838 0.15 0.201 0.476 0.631 0.537 or-20416d-88
 0 <- 0.40 0.170 0.619 0.838 0.15 0.201 0.476 0.631 0.537 or-20416d-88
 1 <- 0.37 0.163 0.929 0.794 0.14 0.180 0.762 0.938 0.000 or-20423d-89
 0 <- 0.37 0.163 0.929 0.794 0.14 0.180 0.762 0.938 0.000 or-20423d-89
 1 <- 0.37 0.163 0.929 0.794 0.14 0.180 0.762 0.938 0.000 or-20423d-89
 0 <- 0.37 0.163 0.929 0.794 0.14 0.180 0.762 0.938 0.000 or-20423d-89
 1 <- 0.37 0.163 0.929 0.794 0.14 0.180 0.762 0.938 0.000 or-20423d-89
 0 <- 0.28 0.173 0.810 0.644 0.06 0.212 0.310 0.644 0.000 or-20424d-89
 0 <- 0.28 0.173 0.810 0.644 0.06 0.212 0.310 0.644 0.000 or-20424d-89
 0 <- 0.28 0.173 0.810 0.644 0.06 0.212 0.310 0.644 0.000 or-20424d-89
 1 <- 0.28 0.173 0.810 0.644 0.06 0.212 0.310 0.644 0.000 or-20424d-89
 0 <- 0.28 0.173 0.810 0.644 0.06 0.212 0.310 0.644 0.000 or-20424d-89
 0 <- 0.40 0.167 0.929 0.525 0.06 0.196 0.405 0.963 0.000 or-20435d-89
 0 <- 0.40 0.167 0.929 0.525 0.06 0.196 0.405 0.963 0.000 or-20435d-89
 0 <- 0.40 0.167 0.929 0.525 0.06 0.196 0.405 0.963 0.000 or-20435d-89
 0 <- 0.40 0.167 0.929 0.525 0.06 0.196 0.405 0.963 0.000 or-20435d-89
 0 <- 0.34 0.163 1.000 0.000 0.06 0.193 0.643 0.000 0.444 or-20490d-91
 1 <- 0.34 0.163 1.000 0.000 0.06 0.193 0.643 0.000 0.444 or-20490d-91
 0 <- 0.34 0.163 1.000 0.000 0.06 0.193 0.643 0.000 0.444 or-20490d-91
 1 <- 0.34 0.163 1.000 0.000 0.06 0.193 0.643 0.000 0.444 or-20490d-91
 1 <- 0.20 0.198 0.905 0.994 0.23 0.191 0.881 0.938 0.881 or-20491d-91
 0 <- 0.20 0.198 0.905 0.994 0.23 0.191 0.881 0.938 0.881 or-20491d-91
 1 <- 0.20 0.198 0.905 0.994 0.23 0.191 0.881 0.938 0.881 or-20491d-91
 0 <- 0.20 0.198 0.905 0.994 0.23 0.191 0.881 0.938 0.881 or-20491d-91
 0 <- 0.26 0.174 0.929 0.881 0.09 0.177 0.310 0.750 0.000 or-20492d-91
 0 <- 0.26 0.174 0.929 0.881 0.09 0.177 0.310 0.750 0.000 or-20492d-91
 0 <- 0.26 0.174 0.929 0.881 0.09 0.177 0.310 0.750 0.000 or-20492d-91
 0 <- 0.26 0.174 0.929 0.881 0.09 0.177 0.310 0.750 0.000 or-20492d-91
word 42: other phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.18 0.184 0.500 0.994 0.09 0.173 0.905 0.775 0.05 0.201 0.214 0.919 0.550 other-20520d-64
 0 <- 0.18 0.184 0.500 0.994 0.09 0.173 0.905 0.775 0.05 0.201 0.214 0.919 0.550 other-20520d-64
 0 <- 0.18 0.184 0.500 0.994 0.09 0.173 0.905 0.775 0.05 0.201 0.214 0.919 0.550 other-20520d-64
 0 <- 0.18 0.184 0.500 0.994 0.09 0.173 0.905 0.775 0.05 0.201 0.214 0.919 0.550 other-20520d-64
 0 <- 0.22 0.168 0.905 0.644 0.06 0.201 0.881 0.963 0.20 0.180 0.952 0.994 0.919 other-20567d-75
 0 <- 0.22 0.168 0.905 0.644 0.06 0.201 0.881 0.963 0.20 0.180 0.952 0.994 0.919 other-20567d-75
 0 <- 0.22 0.168 0.905 0.644 0.06 0.201 0.881 0.963 0.20 0.180 0.952 0.994 0.919 other-20567d-75
 0 <- 0.22 0.168 0.905 0.644 0.06 0.201 0.881 0.963 0.20 0.180 0.952 0.994 0.919 other-20567d-75
 0 <- 0.22 0.220 0.857 0.863 0.15 0.240 0.929 0.963 0.20 0.165 0.381 1.000 0.637 other-20622d-81
 0 <- 0.22 0.220 0.857 0.863 0.15 0.240 0.929 0.963 0.20 0.165 0.381 1.000 0.637 other-20622d-81
 0 <- 0.22 0.220 0.857 0.863 0.15 0.240 0.929 0.963 0.20 0.165 0.381 1.000 0.637 other-20622d-81
 1 <- 0.22 0.220 0.857 0.863 0.15 0.240 0.929 0.963 0.20 0.165 0.381 1.000 0.637 other-20622d-81
 0 <- 0.12 0.247 0.881 0.000 0.11 0.214 0.929 0.950 0.14 0.214 0.857 0.988 0.838 other-20634d-83
 1 <- 0.12 0.247 0.881 0.000 0.11 0.214 0.929 0.950 0.14 0.214 0.857 0.988 0.838 other-20634d-83
 1 <- 0.12 0.247 0.881 0.000 0.11 0.214 0.929 0.950 0.14 0.214 0.857 0.988 0.838 other-20634d-83
 1 <- 0.12 0.247 0.881 0.000 0.11 0.214 0.929 0.950 0.14 0.214 0.857 0.988 0.838 other-20634d-83
 0 <- 0.22 0.198 0.952 0.881 0.11 0.214 0.738 0.988 0.11 0.240 0.976 0.988 0.963 other-20647d-83
 1 <- 0.22 0.198 0.952 0.881 0.11 0.214 0.738 0.988 0.11 0.240 0.976 0.988 0.963 other-20647d-83
 0 <- 0.22 0.198 0.952 0.881 0.11 0.214 0.738 0.988 0.11 0.240 0.976 0.988 0.963 other-20647d-83
 1 <- 0.22 0.198 0.952 0.881 0.11 0.214 0.738 0.988 0.11 0.240 0.976 0.988 0.963 other-20647d-83
 0 <- 0.23 0.203 0.833 0.906 0.09 0.221 0.476 0.931 0.31 0.187 0.952 0.487 0.738 other-20654d-84
 1 <- 0.23 0.203 0.833 0.906 0.09 0.221 0.476 0.931 0.31 0.187 0.952 0.487 0.738 other-20654d-84
 0 <- 0.23 0.203 0.833 0.906 0.09 0.221 0.476 0.931 0.31 0.187 0.952 0.487 0.738 other-20654d-84
 0 <- 0.23 0.203 0.833 0.906 0.09 0.221 0.476 0.931 0.31 0.187 0.952 0.487 0.738 other-20654d-84
 1 <- 0.08 0.277 0.667 0.738 0.17 0.178 0.952 0.981 0.37 0.175 0.881 0.969 0.738 other-20661d-84
 1 <- 0.08 0.277 0.667 0.738 0.17 0.178 0.952 0.981 0.37 0.175 0.881 0.969 0.738 other-20661d-84
 0 <- 0.08 0.277 0.667 0.738 0.17 0.178 0.952 0.981 0.37 0.175 0.881 0.969 0.738 other-20661d-84
 0 <- 0.08 0.277 0.667 0.738 0.17 0.178 0.952 0.981 0.37 0.175 0.881 0.969 0.738 other-20661d-84
 0 <- 0.08 0.277 0.667 0.738 0.17 0.178 0.952 0.981 0.37 0.175 0.881 0.969 0.738 other-20661d-84
 0 <- 0.26 0.177 0.929 0.719 0.11 0.216 0.976 0.963 0.26 0.212 0.976 0.975 0.988 other-20680d-85
 1 <- 0.26 0.177 0.929 0.719 0.11 0.216 0.976 0.963 0.26 0.212 0.976 0.975 0.988 other-20680d-85
 0 <- 0.26 0.177 0.929 0.719 0.11 0.216 0.976 0.963 0.26 0.212 0.976 0.975 0.988 other-20680d-85
 0 <- 0.26 0.177 0.929 0.719 0.11 0.216 0.976 0.963 0.26 0.212 0.976 0.975 0.988 other-20680d-85
 1 <- 0.22 0.215 1.000 0.000 0.12 0.237 0.952 0.950 0.20 0.235 0.976 0.994 0.988 other-20691d-85
 1 <- 0.22 0.215 1.000 0.000 0.12 0.237 0.952 0.950 0.20 0.235 0.976 0.994 0.988 other-20691d-85
 1 <- 0.22 0.215 1.000 0.000 0.12 0.237 0.952 0.950 0.20 0.235 0.976 0.994 0.988 other-20691d-85
 1 <- 0.22 0.215 1.000 0.000 0.12 0.237 0.952 0.950 0.20 0.235 0.976 0.994 0.988 other-20691d-85
 0 <- 0.26 0.191 0.857 0.794 0.08 0.202 0.262 0.819 0.05 0.211 1.000 0.000 0.838 other-20697d-86
 0 <- 0.26 0.191 0.857 0.794 0.08 0.202 0.262 0.819 0.05 0.211 1.000 0.000 0.838 other-20697d-86
 0 <- 0.26 0.191 0.857 0.794 0.08 0.202 0.262 0.819 0.05 0.211 1.000 0.000 0.838 other-20697d-86
 0 <- 0.26 0.191 0.857 0.794 0.08 0.202 0.262 0.819 0.05 0.211 1.000 0.000 0.838 other-20697d-86
 1 <- 0.22 0.174 0.690 0.662 0.05 0.171 0.833 0.938 0.09 0.234 1.000 0.000 0.000 other-20702d-86
 1 <- 0.22 0.174 0.690 0.662 0.05 0.171 0.833 0.938 0.09 0.234 1.000 0.000 0.000 other-20702d-86
 1 <- 0.22 0.174 0.690 0.662 0.05 0.171 0.833 0.938 0.09 0.234 1.000 0.000 0.000 other-20702d-86
 1 <- 0.22 0.174 0.690 0.662 0.05 0.171 0.833 0.938 0.09 0.234 1.000 0.000 0.000 other-20702d-86
 0 <- 0.08 0.252 1.000 0.000 0.05 0.177 0.619 0.000 0.18 0.189 0.571 0.931 0.606 other-20751d-87
 1 <- 0.08 0.252 1.000 0.000 0.05 0.177 0.619 0.000 0.18 0.189 0.571 0.931 0.606 other-20751d-87
 0 <- 0.08 0.252 1.000 0.000 0.05 0.177 0.619 0.000 0.18 0.189 0.571 0.931 0.606 other-20751d-87
 0 <- 0.08 0.252 1.000 0.000 0.05 0.177 0.619 0.000 0.18 0.189 0.571 0.931 0.606 other-20751d-87
 0 <- 0.25 0.181 1.000 0.000 0.05 0.194 0.929 0.000 0.23 0.210 0.976 0.494 0.781 other-20753d-87
 1 <- 0.25 0.181 1.000 0.000 0.05 0.194 0.929 0.000 0.23 0.210 0.976 0.494 0.781 other-20753d-87
 1 <- 0.25 0.181 1.000 0.000 0.05 0.194 0.929 0.000 0.23 0.210 0.976 0.494 0.781 other-20753d-87
 1 <- 0.25 0.181 1.000 0.000 0.05 0.194 0.929 0.000 0.23 0.210 0.976 0.494 0.781 other-20753d-87
 1 <- 0.32 0.180 0.810 0.694 0.20 0.190 0.762 0.769 0.14 0.168 0.619 0.650 0.775 other-20755d-87
 0 <- 0.32 0.180 0.810 0.694 0.20 0.190 0.762 0.769 0.14 0.168 0.619 0.650 0.775 other-20755d-87
 0 <- 0.32 0.180 0.810 0.694 0.20 0.190 0.762 0.769 0.14 0.168 0.619 0.650 0.775 other-20755d-87
 1 <- 0.32 0.180 0.810 0.694 0.20 0.190 0.762 0.769 0.14 0.168 0.619 0.650 0.775 other-20755d-87
 0 <- 0.20 0.223 0.905 0.944 0.11 0.245 0.952 0.950 0.15 0.220 0.952 1.000 0.919 other-20777d-88
 0 <- 0.20 0.223 0.905 0.944 0.11 0.245 0.952 0.950 0.15 0.220 0.952 1.000 0.919 other-20777d-88
 0 <- 0.20 0.223 0.905 0.944 0.11 0.245 0.952 0.950 0.15 0.220 0.952 1.000 0.919 other-20777d-88
 0 <- 0.20 0.223 0.905 0.944 0.11 0.245 0.952 0.950 0.15 0.220 0.952 1.000 0.919 other-20777d-88
 0 <- 0.22 0.220 0.833 0.800 0.14 0.199 0.714 0.938 0.23 0.168 0.810 0.569 0.975 other-20788d-88
 0 <- 0.22 0.220 0.833 0.800 0.14 0.199 0.714 0.938 0.23 0.168 0.810 0.569 0.975 other-20788d-88
 1 <- 0.22 0.220 0.833 0.800 0.14 0.199 0.714 0.938 0.23 0.168 0.810 0.569 0.975 other-20788d-88
 0 <- 0.22 0.220 0.833 0.800 0.14 0.199 0.714 0.938 0.23 0.168 0.810 0.569 0.975 other-20788d-88
 0 <- 0.25 0.215 0.929 0.994 0.17 0.184 0.857 0.981 0.20 0.169 0.833 0.963 0.856 other-20812d-88
 1 <- 0.25 0.215 0.929 0.994 0.17 0.184 0.857 0.981 0.20 0.169 0.833 0.963 0.856 other-20812d-88
 0 <- 0.25 0.215 0.929 0.994 0.17 0.184 0.857 0.981 0.20 0.169 0.833 0.963 0.856 other-20812d-88
 1 <- 0.25 0.215 0.929 0.994 0.17 0.184 0.857 0.981 0.20 0.169 0.833 0.963 0.856 other-20812d-88
 1 <- 0.26 0.213 0.881 0.875 0.11 0.206 0.786 0.950 0.28 0.153 0.786 1.000 0.912 other-20817d-88
 1 <- 0.26 0.213 0.881 0.875 0.11 0.206 0.786 0.950 0.28 0.153 0.786 1.000 0.912 other-20817d-88
 0 <- 0.26 0.213 0.881 0.875 0.11 0.206 0.786 0.950 0.28 0.153 0.786 1.000 0.912 other-20817d-88
 1 <- 0.26 0.213 0.881 0.875 0.11 0.206 0.786 0.950 0.28 0.153 0.786 1.000 0.912 other-20817d-88
 1 <- 0.22 0.202 1.000 0.000 0.26 0.171 0.857 0.794 0.18 0.179 0.405 0.531 0.637 other-20832d-89
 1 <- 0.22 0.202 1.000 0.000 0.26 0.171 0.857 0.794 0.18 0.179 0.405 0.531 0.637 other-20832d-89
 1 <- 0.22 0.202 1.000 0.000 0.26 0.171 0.857 0.794 0.18 0.179 0.405 0.531 0.637 other-20832d-89
 1 <- 0.22 0.202 1.000 0.000 0.26 0.171 0.857 0.794 0.18 0.179 0.405 0.531 0.637 other-20832d-89
 1 <- 0.20 0.211 0.881 0.825 0.14 0.191 0.929 0.831 0.22 0.205 0.976 0.988 0.825 other-20859d-89
 1 <- 0.20 0.211 0.881 0.825 0.14 0.191 0.929 0.831 0.22 0.205 0.976 0.988 0.825 other-20859d-89
 0 <- 0.20 0.211 0.881 0.825 0.14 0.191 0.929 0.831 0.22 0.205 0.976 0.988 0.825 other-20859d-89
 1 <- 0.20 0.211 0.881 0.825 0.14 0.191 0.929 0.831 0.22 0.205 0.976 0.988 0.825 other-20859d-89
 1 <- 0.12 0.215 0.524 0.713 0.12 0.183 0.667 0.988 0.37 0.148 0.738 0.806 0.825 other-20874d-90
 0 <- 0.12 0.215 0.524 0.713 0.12 0.183 0.667 0.988 0.37 0.148 0.738 0.806 0.825 other-20874d-90
 0 <- 0.12 0.215 0.524 0.713 0.12 0.183 0.667 0.988 0.37 0.148 0.738 0.806 0.825 other-20874d-90
 1 <- 0.12 0.215 0.524 0.713 0.12 0.183 0.667 0.988 0.37 0.148 0.738 0.806 0.825 other-20874d-90
 0 <- 0.14 0.233 0.905 0.000 0.17 0.175 0.786 0.975 0.22 0.179 0.833 0.806 0.963 other-20890d-90
 1 <- 0.14 0.233 0.905 0.000 0.17 0.175 0.786 0.975 0.22 0.179 0.833 0.806 0.963 other-20890d-90
 1 <- 0.14 0.233 0.905 0.000 0.17 0.175 0.786 0.975 0.22 0.179 0.833 0.806 0.963 other-20890d-90
 1 <- 0.14 0.233 0.905 0.000 0.17 0.175 0.786 0.975 0.22 0.179 0.833 0.806 0.963 other-20890d-90
 1 <- 0.23 0.171 0.786 0.919 0.17 0.217 0.881 0.856 0.18 0.184 0.857 0.863 0.975 other-20896d-90
 1 <- 0.23 0.171 0.786 0.919 0.17 0.217 0.881 0.856 0.18 0.184 0.857 0.863 0.975 other-20896d-90
 1 <- 0.23 0.171 0.786 0.919 0.17 0.217 0.881 0.856 0.18 0.184 0.857 0.863 0.975 other-20896d-90
 1 <- 0.23 0.171 0.786 0.919 0.17 0.217 0.881 0.856 0.18 0.184 0.857 0.863 0.975 other-20896d-90
 1 <- 0.23 0.171 0.786 0.919 0.17 0.217 0.881 0.856 0.18 0.184 0.857 0.863 0.975 other-20896d-90
 1 <- 0.22 0.198 0.810 0.912 0.14 0.236 0.762 0.887 0.18 0.193 0.905 0.869 0.719 other-20902d-91
 0 <- 0.22 0.198 0.810 0.912 0.14 0.236 0.762 0.887 0.18 0.193 0.905 0.869 0.719 other-20902d-91
 0 <- 0.22 0.198 0.810 0.912 0.14 0.236 0.762 0.887 0.18 0.193 0.905 0.869 0.719 other-20902d-91
 0 <- 0.22 0.198 0.810 0.912 0.14 0.236 0.762 0.887 0.18 0.193 0.905 0.869 0.719 other-20902d-91
 0 <- 0.22 0.198 0.810 0.912 0.14 0.236 0.762 0.887 0.18 0.193 0.905 0.869 0.719 other-20902d-91
 1 <- 0.22 0.206 0.881 0.869 0.15 0.183 0.762 0.931 0.23 0.178 0.833 0.600 0.950 other-20916d-91
 1 <- 0.22 0.206 0.881 0.869 0.15 0.183 0.762 0.931 0.23 0.178 0.833 0.600 0.950 other-20916d-91
 1 <- 0.22 0.206 0.881 0.869 0.15 0.183 0.762 0.931 0.23 0.178 0.833 0.600 0.950 other-20916d-91
 1 <- 0.22 0.206 0.881 0.869 0.15 0.183 0.762 0.931 0.23 0.178 0.833 0.600 0.950 other-20916d-91
 1 <- 0.23 0.187 0.905 0.844 0.15 0.211 0.952 0.975 0.18 0.211 0.929 0.831 0.988 other-20948d-92
 1 <- 0.23 0.187 0.905 0.844 0.15 0.211 0.952 0.975 0.18 0.211 0.929 0.831 0.988 other-20948d-92
 0 <- 0.23 0.187 0.905 0.844 0.15 0.211 0.952 0.975 0.18 0.211 0.929 0.831 0.988 other-20948d-92
 0 <- 0.23 0.187 0.905 0.844 0.15 0.211 0.952 0.975 0.18 0.211 0.929 0.831 0.988 other-20948d-92
 1 <- 0.22 0.178 0.857 0.756 0.22 0.168 0.952 0.912 0.11 0.210 0.810 0.794 1.000 other-20967d-92
 1 <- 0.22 0.178 0.857 0.756 0.22 0.168 0.952 0.912 0.11 0.210 0.810 0.794 1.000 other-20967d-92
 1 <- 0.22 0.178 0.857 0.756 0.22 0.168 0.952 0.912 0.11 0.210 0.810 0.794 1.000 other-20967d-92
 1 <- 0.22 0.178 0.857 0.756 0.22 0.168 0.952 0.912 0.11 0.210 0.810 0.794 1.000 other-20967d-92
 0 <- 0.14 0.227 0.857 0.838 0.12 0.229 0.905 0.938 0.17 0.185 0.857 0.950 0.906 other-20974d-93
 0 <- 0.14 0.227 0.857 0.838 0.12 0.229 0.905 0.938 0.17 0.185 0.857 0.950 0.906 other-20974d-93
 0 <- 0.14 0.227 0.857 0.838 0.12 0.229 0.905 0.938 0.17 0.185 0.857 0.950 0.906 other-20974d-93
 0 <- 0.14 0.227 0.857 0.838 0.12 0.229 0.905 0.938 0.17 0.185 0.857 0.950 0.906 other-20974d-93
 1 <- 0.12 0.235 0.881 0.844 0.05 0.184 1.000 0.000 0.05 0.188 1.000 0.000 0.000 other-20988d-94
 1 <- 0.12 0.235 0.881 0.844 0.05 0.184 1.000 0.000 0.05 0.188 1.000 0.000 0.000 other-20988d-94
 1 <- 0.12 0.235 0.881 0.844 0.05 0.184 1.000 0.000 0.05 0.188 1.000 0.000 0.000 other-20988d-94
 0 <- 0.12 0.235 0.881 0.844 0.05 0.184 1.000 0.000 0.05 0.188 1.000 0.000 0.000 other-20988d-94
 0 <- 0.05 0.251 0.786 0.656 0.22 0.183 0.786 0.906 0.14 0.206 0.833 0.631 0.706 other-20993d-94
 1 <- 0.05 0.251 0.786 0.656 0.22 0.183 0.786 0.906 0.14 0.206 0.833 0.631 0.706 other-20993d-94
 1 <- 0.05 0.251 0.786 0.656 0.22 0.183 0.786 0.906 0.14 0.206 0.833 0.631 0.706 other-20993d-94
 1 <- 0.05 0.251 0.786 0.656 0.22 0.183 0.786 0.906 0.14 0.206 0.833 0.631 0.706 other-20993d-94
word 43: out phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.25 0.207 0.929 0.900 0.42 0.156 0.881 0.000 0.000 out-21003d-61
 0 <- 0.25 0.207 0.929 0.900 0.42 0.156 0.881 0.000 0.000 out-21003d-61
 0 <- 0.25 0.207 0.929 0.900 0.42 0.156 0.881 0.000 0.000 out-21003d-61
 0 <- 0.25 0.207 0.929 0.900 0.42 0.156 0.881 0.000 0.000 out-21003d-61
 0 <- 0.17 0.200 0.905 0.894 0.26 0.154 0.714 0.762 0.863 out-21015d-63
 1 <- 0.17 0.200 0.905 0.894 0.26 0.154 0.714 0.762 0.863 out-21015d-63
 0 <- 0.17 0.200 0.905 0.894 0.26 0.154 0.714 0.762 0.863 out-21015d-63
 0 <- 0.17 0.200 0.905 0.894 0.26 0.154 0.714 0.762 0.863 out-21015d-63
 1 <- 0.35 0.210 0.976 0.825 0.35 0.165 0.929 0.819 0.994 out-21020d-64
 1 <- 0.35 0.210 0.976 0.825 0.35 0.165 0.929 0.819 0.994 out-21020d-64
 1 <- 0.35 0.210 0.976 0.825 0.35 0.165 0.929 0.819 0.994 out-21020d-64
 1 <- 0.35 0.210 0.976 0.825 0.35 0.165 0.929 0.819 0.994 out-21020d-64
 1 <- 0.26 0.182 0.952 0.619 0.26 0.177 0.976 0.950 1.000 out-21050d-70
 1 <- 0.26 0.182 0.952 0.619 0.26 0.177 0.976 0.950 1.000 out-21050d-70
 1 <- 0.26 0.182 0.952 0.619 0.26 0.177 0.976 0.950 1.000 out-21050d-70
 1 <- 0.26 0.182 0.952 0.619 0.26 0.177 0.976 0.950 1.000 out-21050d-70
 0 <- 0.37 0.204 0.976 0.713 0.34 0.167 0.976 0.762 0.975 out-21069d-73
 0 <- 0.37 0.204 0.976 0.713 0.34 0.167 0.976 0.762 0.975 out-21069d-73
 0 <- 0.37 0.204 0.976 0.713 0.34 0.167 0.976 0.762 0.975 out-21069d-73
 1 <- 0.37 0.204 0.976 0.713 0.34 0.167 0.976 0.762 0.975 out-21069d-73
 1 <- 0.25 0.211 0.952 0.719 0.29 0.176 0.976 0.875 0.000 out-21077d-74
 1 <- 0.25 0.211 0.952 0.719 0.29 0.176 0.976 0.875 0.000 out-21077d-74
 1 <- 0.25 0.211 0.952 0.719 0.29 0.176 0.976 0.875 0.000 out-21077d-74
 0 <- 0.25 0.211 0.952 0.719 0.29 0.176 0.976 0.875 0.000 out-21077d-74
 0 <- 0.23 0.203 0.976 0.800 0.51 0.147 0.786 0.731 0.887 out-21087d-75
 1 <- 0.23 0.203 0.976 0.800 0.51 0.147 0.786 0.731 0.887 out-21087d-75
 1 <- 0.23 0.203 0.976 0.800 0.51 0.147 0.786 0.731 0.887 out-21087d-75
 0 <- 0.23 0.203 0.976 0.800 0.51 0.147 0.786 0.731 0.887 out-21087d-75
 1 <- 0.28 0.225 0.952 0.694 0.38 0.167 0.857 0.956 0.931 out-21118d-77
 0 <- 0.28 0.225 0.952 0.694 0.38 0.167 0.857 0.956 0.931 out-21118d-77
 1 <- 0.28 0.225 0.952 0.694 0.38 0.167 0.857 0.956 0.931 out-21118d-77
 1 <- 0.28 0.225 0.952 0.694 0.38 0.167 0.857 0.956 0.931 out-21118d-77
 0 <- 0.32 0.178 0.905 0.781 0.38 0.170 0.976 0.863 0.000 out-21122d-77
 0 <- 0.32 0.178 0.905 0.781 0.38 0.170 0.976 0.863 0.000 out-21122d-77
 0 <- 0.32 0.178 0.905 0.781 0.38 0.170 0.976 0.863 0.000 out-21122d-77
 0 <- 0.32 0.178 0.905 0.781 0.38 0.170 0.976 0.863 0.000 out-21122d-77
 1 <- 0.28 0.207 0.976 0.637 0.35 0.171 0.976 1.000 0.700 out-21137d-79
 1 <- 0.28 0.207 0.976 0.637 0.35 0.171 0.976 1.000 0.700 out-21137d-79
 1 <- 0.28 0.207 0.976 0.637 0.35 0.171 0.976 1.000 0.700 out-21137d-79
 1 <- 0.28 0.207 0.976 0.637 0.35 0.171 0.976 1.000 0.700 out-21137d-79
 1 <- 0.17 0.216 1.000 0.000 0.38 0.160 0.881 0.000 0.787 out-21139d-79
 1 <- 0.17 0.216 1.000 0.000 0.38 0.160 0.881 0.000 0.787 out-21139d-79
 1 <- 0.17 0.216 1.000 0.000 0.38 0.160 0.881 0.000 0.787 out-21139d-79
 1 <- 0.17 0.216 1.000 0.000 0.38 0.160 0.881 0.000 0.787 out-21139d-79
 0 <- 0.34 0.200 0.976 0.537 0.80 0.141 0.952 0.912 0.812 out-21144d-79
 0 <- 0.34 0.200 0.976 0.537 0.80 0.141 0.952 0.912 0.812 out-21144d-79
 0 <- 0.34 0.200 0.976 0.537 0.80 0.141 0.952 0.912 0.812 out-21144d-79
 0 <- 0.34 0.200 0.976 0.537 0.80 0.141 0.952 0.912 0.812 out-21144d-79
 1 <- 0.38 0.176 0.976 0.919 0.35 0.153 0.952 0.806 0.000 out-21173d-81
 1 <- 0.38 0.176 0.976 0.919 0.35 0.153 0.952 0.806 0.000 out-21173d-81
 0 <- 0.38 0.176 0.976 0.919 0.35 0.153 0.952 0.806 0.000 out-21173d-81
 1 <- 0.38 0.176 0.976 0.919 0.35 0.153 0.952 0.806 0.000 out-21173d-81
 0 <- 0.26 0.222 0.976 0.756 0.91 0.134 0.905 0.606 0.706 out-21181d-81
 0 <- 0.26 0.222 0.976 0.756 0.91 0.134 0.905 0.606 0.706 out-21181d-81
 0 <- 0.26 0.222 0.976 0.756 0.91 0.134 0.905 0.606 0.706 out-21181d-81
 0 <- 0.26 0.222 0.976 0.756 0.91 0.134 0.905 0.606 0.706 out-21181d-81
 0 <- 0.26 0.222 0.976 0.756 0.91 0.134 0.905 0.606 0.706 out-21181d-81
 1 <- 0.22 0.232 0.976 0.956 0.43 0.163 0.929 0.919 0.869 out-21196d-82
 0 <- 0.22 0.232 0.976 0.956 0.43 0.163 0.929 0.919 0.869 out-21196d-82
 0 <- 0.22 0.232 0.976 0.956 0.43 0.163 0.929 0.919 0.869 out-21196d-82
 1 <- 0.22 0.232 0.976 0.956 0.43 0.163 0.929 0.919 0.869 out-21196d-82
 1 <- 0.23 0.222 0.976 0.981 0.46 0.163 0.976 0.887 0.806 out-21233d-83
 1 <- 0.23 0.222 0.976 0.981 0.46 0.163 0.976 0.887 0.806 out-21233d-83
 1 <- 0.23 0.222 0.976 0.981 0.46 0.163 0.976 0.887 0.806 out-21233d-83
 1 <- 0.23 0.222 0.976 0.981 0.46 0.163 0.976 0.887 0.806 out-21233d-83
 1 <- 0.29 0.219 0.976 0.863 0.26 0.195 0.976 1.000 0.000 out-21276d-85
 1 <- 0.29 0.219 0.976 0.863 0.26 0.195 0.976 1.000 0.000 out-21276d-85
 1 <- 0.29 0.219 0.976 0.863 0.26 0.195 0.976 1.000 0.000 out-21276d-85
 1 <- 0.29 0.219 0.976 0.863 0.26 0.195 0.976 1.000 0.000 out-21276d-85
 0 <- 0.23 0.175 0.881 0.000 0.49 0.161 0.857 0.950 0.938 out-21277d-85
 0 <- 0.23 0.175 0.881 0.000 0.49 0.161 0.857 0.950 0.938 out-21277d-85
 0 <- 0.23 0.175 0.881 0.000 0.49 0.161 0.857 0.950 0.938 out-21277d-85
 0 <- 0.23 0.175 0.881 0.000 0.49 0.161 0.857 0.950 0.938 out-21277d-85
 1 <- 0.35 0.216 0.976 0.775 0.25 0.185 0.976 0.963 0.988 out-21292d-85
 1 <- 0.35 0.216 0.976 0.775 0.25 0.185 0.976 0.963 0.988 out-21292d-85
 1 <- 0.35 0.216 0.976 0.775 0.25 0.185 0.976 0.963 0.988 out-21292d-85
 1 <- 0.35 0.216 0.976 0.775 0.25 0.185 0.976 0.963 0.988 out-21292d-85
 1 <- 0.32 0.207 0.976 0.981 0.40 0.161 0.905 0.838 0.000 out-21303d-85
 1 <- 0.32 0.207 0.976 0.981 0.40 0.161 0.905 0.838 0.000 out-21303d-85
 0 <- 0.32 0.207 0.976 0.981 0.40 0.161 0.905 0.838 0.000 out-21303d-85
 1 <- 0.32 0.207 0.976 0.981 0.40 0.161 0.905 0.838 0.000 out-21303d-85
 1 <- 0.14 0.237 0.952 0.731 0.54 0.167 0.952 0.925 0.969 out-21349d-86
 1 <- 0.14 0.237 0.952 0.731 0.54 0.167 0.952 0.925 0.969 out-21349d-86
 0 <- 0.14 0.237 0.952 0.731 0.54 0.167 0.952 0.925 0.969 out-21349d-86
 1 <- 0.14 0.237 0.952 0.731 0.54 0.167 0.952 0.925 0.969 out-21349d-86
 0 <- 0.18 0.221 0.905 0.856 0.29 0.151 0.833 0.438 0.000 out-21377d-87
 1 <- 0.18 0.221 0.905 0.856 0.29 0.151 0.833 0.438 0.000 out-21377d-87
 0 <- 0.18 0.221 0.905 0.856 0.29 0.151 0.833 0.438 0.000 out-21377d-87
 0 <- 0.18 0.221 0.905 0.856 0.29 0.151 0.833 0.438 0.000 out-21377d-87
 1 <- 0.35 0.182 0.976 0.975 0.32 0.200 0.952 0.981 0.975 out-21379d-87
 1 <- 0.35 0.182 0.976 0.975 0.32 0.200 0.952 0.981 0.975 out-21379d-87
 1 <- 0.35 0.182 0.976 0.975 0.32 0.200 0.952 0.981 0.975 out-21379d-87
 1 <- 0.35 0.182 0.976 0.975 0.32 0.200 0.952 0.981 0.975 out-21379d-87
 1 <- 0.32 0.212 0.976 0.838 0.43 0.167 0.929 0.912 0.000 out-21405d-88
 0 <- 0.32 0.212 0.976 0.838 0.43 0.167 0.929 0.912 0.000 out-21405d-88
 1 <- 0.32 0.212 0.976 0.838 0.43 0.167 0.929 0.912 0.000 out-21405d-88
 1 <- 0.32 0.212 0.976 0.838 0.43 0.167 0.929 0.912 0.000 out-21405d-88
 1 <- 0.28 0.184 0.952 1.000 0.37 0.161 0.762 0.906 0.812 out-21422d-88
 1 <- 0.28 0.184 0.952 1.000 0.37 0.161 0.762 0.906 0.812 out-21422d-88
 0 <- 0.28 0.184 0.952 1.000 0.37 0.161 0.762 0.906 0.812 out-21422d-88
 0 <- 0.28 0.184 0.952 1.000 0.37 0.161 0.762 0.906 0.812 out-21422d-88
 1 <- 0.26 0.222 0.976 0.969 0.35 0.165 0.857 0.931 0.000 out-21447d-89
 1 <- 0.26 0.222 0.976 0.969 0.35 0.165 0.857 0.931 0.000 out-21447d-89
 1 <- 0.26 0.222 0.976 0.969 0.35 0.165 0.857 0.931 0.000 out-21447d-89
 1 <- 0.26 0.222 0.976 0.969 0.35 0.165 0.857 0.931 0.000 out-21447d-89
 1 <- 0.23 0.239 0.976 0.944 0.29 0.181 0.905 0.988 0.000 out-21453d-89
 1 <- 0.23 0.239 0.976 0.944 0.29 0.181 0.905 0.988 0.000 out-21453d-89
 1 <- 0.23 0.239 0.976 0.944 0.29 0.181 0.905 0.988 0.000 out-21453d-89
 1 <- 0.23 0.239 0.976 0.944 0.29 0.181 0.905 0.988 0.000 out-21453d-89
 1 <- 0.31 0.201 0.976 0.994 0.32 0.191 0.976 0.894 0.237 out-21467d-90
 1 <- 0.31 0.201 0.976 0.994 0.32 0.191 0.976 0.894 0.237 out-21467d-90
 1 <- 0.31 0.201 0.976 0.994 0.32 0.191 0.976 0.894 0.237 out-21467d-90
 1 <- 0.31 0.201 0.976 0.994 0.32 0.191 0.976 0.894 0.237 out-21467d-90
 1 <- 0.12 0.214 0.857 0.675 0.05 0.251 0.690 1.000 0.794 out-21493d-92
 1 <- 0.12 0.214 0.857 0.675 0.05 0.251 0.690 1.000 0.794 out-21493d-92
 1 <- 0.12 0.214 0.857 0.675 0.05 0.251 0.690 1.000 0.794 out-21493d-92
 0 <- 0.12 0.214 0.857 0.675 0.05 0.251 0.690 1.000 0.794 out-21493d-92
 1 <- 0.18 0.206 0.881 0.944 0.11 0.218 0.881 0.688 0.988 out-21499d-93
 0 <- 0.18 0.206 0.881 0.944 0.11 0.218 0.881 0.688 0.988 out-21499d-93
 0 <- 0.18 0.206 0.881 0.944 0.11 0.218 0.881 0.688 0.988 out-21499d-93
 1 <- 0.18 0.206 0.881 0.944 0.11 0.218 0.881 0.688 0.988 out-21499d-93
word 44: people phonemes: 5 featuresPer: 4 plus: 1
 0 <- 0.09 0.209 0.738 0.000 0.14 0.202 0.571 0.756 0.17 0.190 0.286 0.713 0.05 0.224 0.881 0.000 0.20 0.193 0.857 0.963 0.875 people-21519d-68
 1 <- 0.09 0.209 0.738 0.000 0.14 0.202 0.571 0.756 0.17 0.190 0.286 0.713 0.05 0.224 0.881 0.000 0.20 0.193 0.857 0.963 0.875 people-21519d-68
 1 <- 0.09 0.209 0.738 0.000 0.14 0.202 0.571 0.756 0.17 0.190 0.286 0.713 0.05 0.224 0.881 0.000 0.20 0.193 0.857 0.963 0.875 people-21519d-68
 1 <- 0.09 0.209 0.738 0.000 0.14 0.202 0.571 0.756 0.17 0.190 0.286 0.713 0.05 0.224 0.881 0.000 0.20 0.193 0.857 0.963 0.875 people-21519d-68
 0 <- 0.05 0.190 0.952 0.000 0.14 0.256 0.690 0.981 0.12 0.217 0.929 0.912 0.08 0.172 0.857 1.000 0.34 0.192 0.976 0.956 0.912 people-21520d-68
 0 <- 0.05 0.190 0.952 0.000 0.14 0.256 0.690 0.981 0.12 0.217 0.929 0.912 0.08 0.172 0.857 1.000 0.34 0.192 0.976 0.956 0.912 people-21520d-68
 1 <- 0.05 0.190 0.952 0.000 0.14 0.256 0.690 0.981 0.12 0.217 0.929 0.912 0.08 0.172 0.857 1.000 0.34 0.192 0.976 0.956 0.912 people-21520d-68
 1 <- 0.05 0.190 0.952 0.000 0.14 0.256 0.690 0.981 0.12 0.217 0.929 0.912 0.08 0.172 0.857 1.000 0.34 0.192 0.976 0.956 0.912 people-21520d-68
 1 <- 0.12 0.193 0.452 0.500 0.12 0.214 0.786 0.000 0.08 0.207 0.929 0.912 0.11 0.169 0.786 0.994 0.18 0.219 0.905 0.738 0.750 people-21542d-76
 1 <- 0.12 0.193 0.452 0.500 0.12 0.214 0.786 0.000 0.08 0.207 0.929 0.912 0.11 0.169 0.786 0.994 0.18 0.219 0.905 0.738 0.750 people-21542d-76
 1 <- 0.12 0.193 0.452 0.500 0.12 0.214 0.786 0.000 0.08 0.207 0.929 0.912 0.11 0.169 0.786 0.994 0.18 0.219 0.905 0.738 0.750 people-21542d-76
 1 <- 0.12 0.193 0.452 0.500 0.12 0.214 0.786 0.000 0.08 0.207 0.929 0.912 0.11 0.169 0.786 0.994 0.18 0.219 0.905 0.738 0.750 people-21542d-76
 1 <- 0.09 0.256 0.762 0.781 0.14 0.218 0.643 0.975 0.05 0.221 0.881 0.731 0.11 0.164 0.929 0.762 0.20 0.161 0.595 0.975 0.000 people-21555d-80
 0 <- 0.09 0.256 0.762 0.781 0.14 0.218 0.643 0.975 0.05 0.221 0.881 0.731 0.11 0.164 0.929 0.762 0.20 0.161 0.595 0.975 0.000 people-21555d-80
 1 <- 0.09 0.256 0.762 0.781 0.14 0.218 0.643 0.975 0.05 0.221 0.881 0.731 0.11 0.164 0.929 0.762 0.20 0.161 0.595 0.975 0.000 people-21555d-80
 1 <- 0.09 0.256 0.762 0.781 0.14 0.218 0.643 0.975 0.05 0.221 0.881 0.731 0.11 0.164 0.929 0.762 0.20 0.161 0.595 0.975 0.000 people-21555d-80
 0 <- 0.51 0.148 0.857 0.994 0.20 0.184 0.452 0.931 0.05 0.175 0.762 0.681 0.05 0.181 0.762 0.994 0.32 0.147 0.357 0.919 0.775 people-21571d-82
 0 <- 0.51 0.148 0.857 0.994 0.20 0.184 0.452 0.931 0.05 0.175 0.762 0.681 0.05 0.181 0.762 0.994 0.32 0.147 0.357 0.919 0.775 people-21571d-82
 0 <- 0.51 0.148 0.857 0.994 0.20 0.184 0.452 0.931 0.05 0.175 0.762 0.681 0.05 0.181 0.762 0.994 0.32 0.147 0.357 0.919 0.775 people-21571d-82
 0 <- 0.51 0.148 0.857 0.994 0.20 0.184 0.452 0.931 0.05 0.175 0.762 0.681 0.05 0.181 0.762 0.994 0.32 0.147 0.357 0.919 0.775 people-21571d-82
 1 <- 0.60 0.145 0.976 0.000 0.15 0.214 0.881 0.969 0.05 0.230 0.881 0.575 0.11 0.170 0.952 0.944 0.23 0.161 0.905 0.988 0.838 people-21624d-86
 1 <- 0.60 0.145 0.976 0.000 0.15 0.214 0.881 0.969 0.05 0.230 0.881 0.575 0.11 0.170 0.952 0.944 0.23 0.161 0.905 0.988 0.838 people-21624d-86
 1 <- 0.60 0.145 0.976 0.000 0.15 0.214 0.881 0.969 0.05 0.230 0.881 0.575 0.11 0.170 0.952 0.944 0.23 0.161 0.905 0.988 0.838 people-21624d-86
 1 <- 0.60 0.145 0.976 0.000 0.15 0.214 0.881 0.969 0.05 0.230 0.881 0.575 0.11 0.170 0.952 0.944 0.23 0.161 0.905 0.988 0.838 people-21624d-86
 1 <- 0.28 0.165 0.786 0.000 0.17 0.190 0.833 0.863 0.09 0.222 0.905 0.956 0.08 0.212 0.881 0.988 0.25 0.165 0.952 0.850 0.869 people-21652d-87
 1 <- 0.28 0.165 0.786 0.000 0.17 0.190 0.833 0.863 0.09 0.222 0.905 0.956 0.08 0.212 0.881 0.988 0.25 0.165 0.952 0.850 0.869 people-21652d-87
 1 <- 0.28 0.165 0.786 0.000 0.17 0.190 0.833 0.863 0.09 0.222 0.905 0.956 0.08 0.212 0.881 0.988 0.25 0.165 0.952 0.850 0.869 people-21652d-87
 1 <- 0.28 0.165 0.786 0.000 0.17 0.190 0.833 0.863 0.09 0.222 0.905 0.956 0.08 0.212 0.881 0.988 0.25 0.165 0.952 0.850 0.869 people-21652d-87
 1 <- 0.14 0.244 1.000 0.000 0.18 0.201 0.952 0.988 0.05 0.204 0.381 0.925 0.08 0.170 0.714 0.994 0.05 0.183 0.429 0.881 0.000 people-21668d-88
 0 <- 0.14 0.244 1.000 0.000 0.18 0.201 0.952 0.988 0.05 0.204 0.381 0.925 0.08 0.170 0.714 0.994 0.05 0.183 0.429 0.881 0.000 people-21668d-88
 0 <- 0.14 0.244 1.000 0.000 0.18 0.201 0.952 0.988 0.05 0.204 0.381 0.925 0.08 0.170 0.714 0.994 0.05 0.183 0.429 0.881 0.000 people-21668d-88
 0 <- 0.14 0.244 1.000 0.000 0.18 0.201 0.952 0.988 0.05 0.204 0.381 0.925 0.08 0.170 0.714 0.994 0.05 0.183 0.429 0.881 0.000 people-21668d-88
 0 <- 0.08 0.189 0.952 0.000 0.15 0.214 0.571 0.988 0.14 0.163 0.548 0.756 0.05 0.185 0.833 0.994 0.31 0.177 0.833 1.000 0.944 people-21683d-88
 1 <- 0.08 0.189 0.952 0.000 0.15 0.214 0.571 0.988 0.14 0.163 0.548 0.756 0.05 0.185 0.833 0.994 0.31 0.177 0.833 1.000 0.944 people-21683d-88
 1 <- 0.08 0.189 0.952 0.000 0.15 0.214 0.571 0.988 0.14 0.163 0.548 0.756 0.05 0.185 0.833 0.994 0.31 0.177 0.833 1.000 0.944 people-21683d-88
 1 <- 0.08 0.189 0.952 0.000 0.15 0.214 0.571 0.988 0.14 0.163 0.548 0.756 0.05 0.185 0.833 0.994 0.31 0.177 0.833 1.000 0.944 people-21683d-88
 1 <- 0.06 0.170 1.000 0.000 0.05 0.165 1.000 0.000 0.05 0.185 1.000 0.000 0.06 0.188 1.000 0.000 0.17 0.198 0.095 0.000 0.575 people-21687d-88
 1 <- 0.06 0.170 1.000 0.000 0.05 0.165 1.000 0.000 0.05 0.185 1.000 0.000 0.06 0.188 1.000 0.000 0.17 0.198 0.095 0.000 0.575 people-21687d-88
 1 <- 0.06 0.170 1.000 0.000 0.05 0.165 1.000 0.000 0.05 0.185 1.000 0.000 0.06 0.188 1.000 0.000 0.17 0.198 0.095 0.000 0.575 people-21687d-88
 1 <- 0.06 0.170 1.000 0.000 0.05 0.165 1.000 0.000 0.05 0.185 1.000 0.000 0.06 0.188 1.000 0.000 0.17 0.198 0.095 0.000 0.575 people-21687d-88
 0 <- 0.25 0.185 0.952 0.994 0.22 0.197 0.905 0.875 0.09 0.216 0.286 0.631 0.06 0.197 0.833 0.956 0.45 0.166 0.500 0.900 0.669 people-21712d-89
 0 <- 0.25 0.185 0.952 0.994 0.22 0.197 0.905 0.875 0.09 0.216 0.286 0.631 0.06 0.197 0.833 0.956 0.45 0.166 0.500 0.900 0.669 people-21712d-89
 0 <- 0.25 0.185 0.952 0.994 0.22 0.197 0.905 0.875 0.09 0.216 0.286 0.631 0.06 0.197 0.833 0.956 0.45 0.166 0.500 0.900 0.669 people-21712d-89
 0 <- 0.25 0.185 0.952 0.994 0.22 0.197 0.905 0.875 0.09 0.216 0.286 0.631 0.06 0.197 0.833 0.956 0.45 0.166 0.500 0.900 0.669 people-21712d-89
 1 <- 0.15 0.199 0.286 0.000 0.17 0.207 0.857 0.625 0.18 0.199 0.952 0.988 0.06 0.218 0.952 0.981 0.22 0.177 0.786 0.981 0.912 people-21716d-89
 1 <- 0.15 0.199 0.286 0.000 0.17 0.207 0.857 0.625 0.18 0.199 0.952 0.988 0.06 0.218 0.952 0.981 0.22 0.177 0.786 0.981 0.912 people-21716d-89
 1 <- 0.15 0.199 0.286 0.000 0.17 0.207 0.857 0.625 0.18 0.199 0.952 0.988 0.06 0.218 0.952 0.981 0.22 0.177 0.786 0.981 0.912 people-21716d-89
 1 <- 0.15 0.199 0.286 0.000 0.17 0.207 0.857 0.625 0.18 0.199 0.952 0.988 0.06 0.218 0.952 0.981 0.22 0.177 0.786 0.981 0.912 people-21716d-89
 1 <- 0.40 0.180 0.952 0.000 0.17 0.236 0.976 0.756 0.09 0.190 0.929 0.775 0.08 0.193 0.905 0.975 0.18 0.162 0.476 0.963 0.794 people-21744d-90
 1 <- 0.40 0.180 0.952 0.000 0.17 0.236 0.976 0.756 0.09 0.190 0.929 0.775 0.08 0.193 0.905 0.975 0.18 0.162 0.476 0.963 0.794 people-21744d-90
 1 <- 0.40 0.180 0.952 0.000 0.17 0.236 0.976 0.756 0.09 0.190 0.929 0.775 0.08 0.193 0.905 0.975 0.18 0.162 0.476 0.963 0.794 people-21744d-90
 1 <- 0.40 0.180 0.952 0.000 0.17 0.236 0.976 0.756 0.09 0.190 0.929 0.775 0.08 0.193 0.905 0.975 0.18 0.162 0.476 0.963 0.794 people-21744d-90
 0 <- 0.15 0.194 0.881 0.994 0.20 0.235 0.952 0.806 0.05 0.220 0.690 0.912 0.05 0.189 0.762 0.000 0.40 0.164 0.976 0.825 0.988 people-21767d-90
 0 <- 0.15 0.194 0.881 0.994 0.20 0.235 0.952 0.806 0.05 0.220 0.690 0.912 0.05 0.189 0.762 0.000 0.40 0.164 0.976 0.825 0.988 people-21767d-90
 0 <- 0.15 0.194 0.881 0.994 0.20 0.235 0.952 0.806 0.05 0.220 0.690 0.912 0.05 0.189 0.762 0.000 0.40 0.164 0.976 0.825 0.988 people-21767d-90
 0 <- 0.15 0.194 0.881 0.994 0.20 0.235 0.952 0.806 0.05 0.220 0.690 0.912 0.05 0.189 0.762 0.000 0.40 0.164 0.976 0.825 0.988 people-21767d-90
 1 <- 0.32 0.190 0.952 0.725 0.15 0.236 0.976 0.944 0.12 0.218 0.905 0.900 0.06 0.300 0.929 0.975 0.25 0.206 0.976 0.806 0.656 people-21818d-92
 0 <- 0.32 0.190 0.952 0.725 0.15 0.236 0.976 0.944 0.12 0.218 0.905 0.900 0.06 0.300 0.929 0.975 0.25 0.206 0.976 0.806 0.656 people-21818d-92
 1 <- 0.32 0.190 0.952 0.725 0.15 0.236 0.976 0.944 0.12 0.218 0.905 0.900 0.06 0.300 0.929 0.975 0.25 0.206 0.976 0.806 0.656 people-21818d-92
 1 <- 0.32 0.190 0.952 0.725 0.15 0.236 0.976 0.944 0.12 0.218 0.905 0.900 0.06 0.300 0.929 0.975 0.25 0.206 0.976 0.806 0.656 people-21818d-92
 1 <- 0.35 0.169 0.929 0.944 0.12 0.204 0.643 0.938 0.06 0.236 0.452 0.562 0.09 0.186 0.929 0.988 0.17 0.173 0.405 0.956 0.831 people-21840d-92
 1 <- 0.35 0.169 0.929 0.944 0.12 0.204 0.643 0.938 0.06 0.236 0.452 0.562 0.09 0.186 0.929 0.988 0.17 0.173 0.405 0.956 0.831 people-21840d-92
 1 <- 0.35 0.169 0.929 0.944 0.12 0.204 0.643 0.938 0.06 0.236 0.452 0.562 0.09 0.186 0.929 0.988 0.17 0.173 0.405 0.956 0.831 people-21840d-92
 1 <- 0.35 0.169 0.929 0.944 0.12 0.204 0.643 0.938 0.06 0.236 0.452 0.562 0.09 0.186 0.929 0.988 0.17 0.173 0.405 0.956 0.831 people-21840d-92
 0 <- 0.09 0.217 0.762 0.000 0.18 0.221 0.810 0.762 0.11 0.201 0.929 0.856 0.06 0.188 0.881 1.000 0.31 0.169 0.405 0.950 0.706 people-21841d-92
 1 <- 0.09 0.217 0.762 0.000 0.18 0.221 0.810 0.762 0.11 0.201 0.929 0.856 0.06 0.188 0.881 1.000 0.31 0.169 0.405 0.950 0.706 people-21841d-92
 1 <- 0.09 0.217 0.762 0.000 0.18 0.221 0.810 0.762 0.11 0.201 0.929 0.856 0.06 0.188 0.881 1.000 0.31 0.169 0.405 0.950 0.706 people-21841d-92
 1 <- 0.09 0.217 0.762 0.000 0.18 0.221 0.810 0.762 0.11 0.201 0.929 0.856 0.06 0.188 0.881 1.000 0.31 0.169 0.405 0.950 0.706 people-21841d-92
 1 <- 0.25 0.189 0.738 0.000 0.22 0.240 0.881 0.781 0.09 0.219 0.857 0.894 0.05 0.369 0.810 0.950 0.23 0.227 0.548 0.856 0.875 people-21846d-92
 1 <- 0.25 0.189 0.738 0.000 0.22 0.240 0.881 0.781 0.09 0.219 0.857 0.894 0.05 0.369 0.810 0.950 0.23 0.227 0.548 0.856 0.875 people-21846d-92
 0 <- 0.25 0.189 0.738 0.000 0.22 0.240 0.881 0.781 0.09 0.219 0.857 0.894 0.05 0.369 0.810 0.950 0.23 0.227 0.548 0.856 0.875 people-21846d-92
 1 <- 0.25 0.189 0.738 0.000 0.22 0.240 0.881 0.781 0.09 0.219 0.857 0.894 0.05 0.369 0.810 0.950 0.23 0.227 0.548 0.856 0.875 people-21846d-92
 1 <- 0.23 0.190 0.881 0.588 0.20 0.222 0.929 0.850 0.09 0.236 0.429 0.831 0.06 0.250 0.905 0.963 0.29 0.170 0.976 0.894 0.844 people-21871d-93
 1 <- 0.23 0.190 0.881 0.588 0.20 0.222 0.929 0.850 0.09 0.236 0.429 0.831 0.06 0.250 0.905 0.963 0.29 0.170 0.976 0.894 0.844 people-21871d-93
 0 <- 0.23 0.190 0.881 0.588 0.20 0.222 0.929 0.850 0.09 0.236 0.429 0.831 0.06 0.250 0.905 0.963 0.29 0.170 0.976 0.894 0.844 people-21871d-93
 1 <- 0.23 0.190 0.881 0.588 0.20 0.222 0.929 0.850 0.09 0.236 0.429 0.831 0.06 0.250 0.905 0.963 0.29 0.170 0.976 0.894 0.844 people-21871d-93
 0 <- 0.09 0.258 0.976 0.000 0.22 0.240 0.810 1.000 0.08 0.208 0.833 0.750 0.11 0.224 0.476 0.950 0.08 0.169 0.381 0.781 0.625 people-21874d-93
 1 <- 0.09 0.258 0.976 0.000 0.22 0.240 0.810 1.000 0.08 0.208 0.833 0.750 0.11 0.224 0.476 0.950 0.08 0.169 0.381 0.781 0.625 people-21874d-93
 1 <- 0.09 0.258 0.976 0.000 0.22 0.240 0.810 1.000 0.08 0.208 0.833 0.750 0.11 0.224 0.476 0.950 0.08 0.169 0.381 0.781 0.625 people-21874d-93
 1 <- 0.09 0.258 0.976 0.000 0.22 0.240 0.810 1.000 0.08 0.208 0.833 0.750 0.11 0.224 0.476 0.950 0.08 0.169 0.381 0.781 0.625 people-21874d-93
 1 <- 0.08 0.209 0.905 0.919 0.08 0.211 0.214 0.956 0.05 0.206 1.000 0.000 0.08 0.192 0.929 0.994 0.29 0.151 0.667 0.969 0.863 people-21882d-93
 1 <- 0.08 0.209 0.905 0.919 0.08 0.211 0.214 0.956 0.05 0.206 1.000 0.000 0.08 0.192 0.929 0.994 0.29 0.151 0.667 0.969 0.863 people-21882d-93
 1 <- 0.08 0.209 0.905 0.919 0.08 0.211 0.214 0.956 0.05 0.206 1.000 0.000 0.08 0.192 0.929 0.994 0.29 0.151 0.667 0.969 0.863 people-21882d-93
 1 <- 0.08 0.209 0.905 0.919 0.08 0.211 0.214 0.956 0.05 0.206 1.000 0.000 0.08 0.192 0.929 0.994 0.29 0.151 0.667 0.969 0.863 people-21882d-93
 1 <- 0.05 0.193 0.857 0.000 0.17 0.250 0.738 0.944 0.05 0.284 0.452 0.631 0.09 0.173 0.857 0.950 0.22 0.185 0.833 0.931 0.838 people-21903d-93
 1 <- 0.05 0.193 0.857 0.000 0.17 0.250 0.738 0.944 0.05 0.284 0.452 0.631 0.09 0.173 0.857 0.950 0.22 0.185 0.833 0.931 0.838 people-21903d-93
 1 <- 0.05 0.193 0.857 0.000 0.17 0.250 0.738 0.944 0.05 0.284 0.452 0.631 0.09 0.173 0.857 0.950 0.22 0.185 0.833 0.931 0.838 people-21903d-93
 1 <- 0.05 0.193 0.857 0.000 0.17 0.250 0.738 0.944 0.05 0.284 0.452 0.631 0.09 0.173 0.857 0.950 0.22 0.185 0.833 0.931 0.838 people-21903d-93
 1 <- 0.14 0.230 0.833 0.000 0.17 0.223 0.833 0.881 0.06 0.208 0.881 0.838 0.14 0.172 0.905 0.988 0.12 0.218 0.929 0.950 0.000 people-21905d-93
 1 <- 0.14 0.230 0.833 0.000 0.17 0.223 0.833 0.881 0.06 0.208 0.881 0.838 0.14 0.172 0.905 0.988 0.12 0.218 0.929 0.950 0.000 people-21905d-93
 1 <- 0.14 0.230 0.833 0.000 0.17 0.223 0.833 0.881 0.06 0.208 0.881 0.838 0.14 0.172 0.905 0.988 0.12 0.218 0.929 0.950 0.000 people-21905d-93
 1 <- 0.14 0.230 0.833 0.000 0.17 0.223 0.833 0.881 0.06 0.208 0.881 0.838 0.14 0.172 0.905 0.988 0.12 0.218 0.929 0.950 0.000 people-21905d-93
 1 <- 0.11 0.207 0.976 0.981 0.14 0.244 0.929 0.963 0.11 0.261 0.952 0.912 0.06 0.269 0.548 0.975 0.29 0.191 0.381 0.769 0.938 people-21919d-94
 1 <- 0.11 0.207 0.976 0.981 0.14 0.244 0.929 0.963 0.11 0.261 0.952 0.912 0.06 0.269 0.548 0.975 0.29 0.191 0.381 0.769 0.938 people-21919d-94
 1 <- 0.11 0.207 0.976 0.981 0.14 0.244 0.929 0.963 0.11 0.261 0.952 0.912 0.06 0.269 0.548 0.975 0.29 0.191 0.381 0.769 0.938 people-21919d-94
 1 <- 0.11 0.207 0.976 0.981 0.14 0.244 0.929 0.963 0.11 0.261 0.952 0.912 0.06 0.269 0.548 0.975 0.29 0.191 0.381 0.769 0.938 people-21919d-94
 1 <- 0.12 0.240 1.000 0.000 0.15 0.204 1.000 0.000 0.06 0.224 0.857 0.000 0.14 0.165 0.548 0.906 0.18 0.184 0.952 0.844 0.963 people-21941d-94
 1 <- 0.12 0.240 1.000 0.000 0.15 0.204 1.000 0.000 0.06 0.224 0.857 0.000 0.14 0.165 0.548 0.906 0.18 0.184 0.952 0.844 0.963 people-21941d-94
 1 <- 0.12 0.240 1.000 0.000 0.15 0.204 1.000 0.000 0.06 0.224 0.857 0.000 0.14 0.165 0.548 0.906 0.18 0.184 0.952 0.844 0.963 people-21941d-94
 1 <- 0.12 0.240 1.000 0.000 0.15 0.204 1.000 0.000 0.06 0.224 0.857 0.000 0.14 0.165 0.548 0.906 0.18 0.184 0.952 0.844 0.963 people-21941d-94
 1 <- 0.20 0.191 0.905 0.881 0.18 0.243 0.976 0.975 0.05 0.284 0.524 0.825 0.12 0.196 0.881 0.994 0.23 0.189 0.810 0.906 0.000 people-21968d-95
 1 <- 0.20 0.191 0.905 0.881 0.18 0.243 0.976 0.975 0.05 0.284 0.524 0.825 0.12 0.196 0.881 0.994 0.23 0.189 0.810 0.906 0.000 people-21968d-95
 1 <- 0.20 0.191 0.905 0.881 0.18 0.243 0.976 0.975 0.05 0.284 0.524 0.825 0.12 0.196 0.881 0.994 0.23 0.189 0.810 0.906 0.000 people-21968d-95
 1 <- 0.20 0.191 0.905 0.881 0.18 0.243 0.976 0.975 0.05 0.284 0.524 0.825 0.12 0.196 0.881 0.994 0.23 0.189 0.810 0.906 0.000 people-21968d-95
 1 <- 0.12 0.244 1.000 0.000 0.14 0.243 0.333 0.881 0.11 0.223 0.881 0.000 0.08 0.266 0.667 0.950 0.15 0.223 0.929 0.806 0.931 people-21978d-95
 1 <- 0.12 0.244 1.000 0.000 0.14 0.243 0.333 0.881 0.11 0.223 0.881 0.000 0.08 0.266 0.667 0.950 0.15 0.223 0.929 0.806 0.931 people-21978d-95
 1 <- 0.12 0.244 1.000 0.000 0.14 0.243 0.333 0.881 0.11 0.223 0.881 0.000 0.08 0.266 0.667 0.950 0.15 0.223 0.929 0.806 0.931 people-21978d-95
 1 <- 0.12 0.244 1.000 0.000 0.14 0.243 0.333 0.881 0.11 0.223 0.881 0.000 0.08 0.266 0.667 0.950 0.15 0.223 0.929 0.806 0.931 people-21978d-95
 1 <- 0.32 0.176 0.786 0.494 0.09 0.243 0.690 0.831 0.12 0.231 0.952 0.000 0.06 0.216 0.881 0.969 0.22 0.213 0.905 0.894 0.938 people-21979d-95
 1 <- 0.32 0.176 0.786 0.494 0.09 0.243 0.690 0.831 0.12 0.231 0.952 0.000 0.06 0.216 0.881 0.969 0.22 0.213 0.905 0.894 0.938 people-21979d-95
 0 <- 0.32 0.176 0.786 0.494 0.09 0.243 0.690 0.831 0.12 0.231 0.952 0.000 0.06 0.216 0.881 0.969 0.22 0.213 0.905 0.894 0.938 people-21979d-95
 1 <- 0.32 0.176 0.786 0.494 0.09 0.243 0.690 0.831 0.12 0.231 0.952 0.000 0.06 0.216 0.881 0.969 0.22 0.213 0.905 0.894 0.938 people-21979d-95
 1 <- 0.08 0.214 0.762 0.000 0.18 0.227 0.738 0.825 0.09 0.263 0.881 0.681 0.08 0.273 0.833 0.988 0.45 0.183 0.976 0.963 0.931 people-21980d-95
 1 <- 0.08 0.214 0.762 0.000 0.18 0.227 0.738 0.825 0.09 0.263 0.881 0.681 0.08 0.273 0.833 0.988 0.45 0.183 0.976 0.963 0.931 people-21980d-95
 1 <- 0.08 0.214 0.762 0.000 0.18 0.227 0.738 0.825 0.09 0.263 0.881 0.681 0.08 0.273 0.833 0.988 0.45 0.183 0.976 0.963 0.931 people-21980d-95
 1 <- 0.08 0.214 0.762 0.000 0.18 0.227 0.738 0.825 0.09 0.263 0.881 0.681 0.08 0.273 0.833 0.988 0.45 0.183 0.976 0.963 0.931 people-21980d-95
 1 <- 0.14 0.192 1.000 0.000 0.12 0.248 0.762 0.588 0.09 0.263 0.952 0.975 0.09 0.202 0.881 1.000 0.11 0.200 0.643 0.875 0.738 people-21990d-96
 1 <- 0.14 0.192 1.000 0.000 0.12 0.248 0.762 0.588 0.09 0.263 0.952 0.975 0.09 0.202 0.881 1.000 0.11 0.200 0.643 0.875 0.738 people-21990d-96
 1 <- 0.14 0.192 1.000 0.000 0.12 0.248 0.762 0.588 0.09 0.263 0.952 0.975 0.09 0.202 0.881 1.000 0.11 0.200 0.643 0.875 0.738 people-21990d-96
 1 <- 0.14 0.192 1.000 0.000 0.12 0.248 0.762 0.588 0.09 0.263 0.952 0.975 0.09 0.202 0.881 1.000 0.11 0.200 0.643 0.875 0.738 people-21990d-96
word 45: put phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.06 0.248 0.595 0.000 0.15 0.188 0.929 0.762 1.55 0.127 0.976 0.812 0.863 put-22038d-69
 1 <- 0.06 0.248 0.595 0.000 0.15 0.188 0.929 0.762 1.55 0.127 0.976 0.812 0.863 put-22038d-69
 1 <- 0.06 0.248 0.595 0.000 0.15 0.188 0.929 0.762 1.55 0.127 0.976 0.812 0.863 put-22038d-69
 1 <- 0.06 0.248 0.595 0.000 0.15 0.188 0.929 0.762 1.55 0.127 0.976 0.812 0.863 put-22038d-69
 1 <- 0.05 0.208 0.810 0.000 0.15 0.233 0.976 0.906 0.40 0.165 0.976 0.800 0.806 put-22044d-70
 0 <- 0.05 0.208 0.810 0.000 0.15 0.233 0.976 0.906 0.40 0.165 0.976 0.800 0.806 put-22044d-70
 1 <- 0.05 0.208 0.810 0.000 0.15 0.233 0.976 0.906 0.40 0.165 0.976 0.800 0.806 put-22044d-70
 0 <- 0.05 0.208 0.810 0.000 0.15 0.233 0.976 0.906 0.40 0.165 0.976 0.800 0.806 put-22044d-70
 0 <- 0.08 0.226 0.738 0.000 0.31 0.169 0.976 0.781 0.38 0.163 0.976 0.981 0.956 put-22059d-76
 1 <- 0.08 0.226 0.738 0.000 0.31 0.169 0.976 0.781 0.38 0.163 0.976 0.981 0.956 put-22059d-76
 1 <- 0.08 0.226 0.738 0.000 0.31 0.169 0.976 0.781 0.38 0.163 0.976 0.981 0.956 put-22059d-76
 0 <- 0.08 0.226 0.738 0.000 0.31 0.169 0.976 0.781 0.38 0.163 0.976 0.981 0.956 put-22059d-76
 0 <- 0.17 0.215 1.000 0.000 0.17 0.178 0.810 0.000 0.38 0.157 0.881 0.887 0.644 put-22083d-79
 0 <- 0.17 0.215 1.000 0.000 0.17 0.178 0.810 0.000 0.38 0.157 0.881 0.887 0.644 put-22083d-79
 0 <- 0.17 0.215 1.000 0.000 0.17 0.178 0.810 0.000 0.38 0.157 0.881 0.887 0.644 put-22083d-79
 0 <- 0.17 0.215 1.000 0.000 0.17 0.178 0.810 0.000 0.38 0.157 0.881 0.887 0.644 put-22083d-79
 1 <- 0.22 0.176 0.881 0.000 0.26 0.188 0.976 0.931 0.25 0.176 0.952 0.787 0.856 put-22107d-81
 1 <- 0.22 0.176 0.881 0.000 0.26 0.188 0.976 0.931 0.25 0.176 0.952 0.787 0.856 put-22107d-81
 0 <- 0.22 0.176 0.881 0.000 0.26 0.188 0.976 0.931 0.25 0.176 0.952 0.787 0.856 put-22107d-81
 0 <- 0.22 0.176 0.881 0.000 0.26 0.188 0.976 0.931 0.25 0.176 0.952 0.787 0.856 put-22107d-81
 0 <- 0.20 0.181 0.833 0.000 0.20 0.198 0.976 0.925 0.34 0.176 0.833 0.856 0.000 put-22117d-82
 0 <- 0.20 0.181 0.833 0.000 0.20 0.198 0.976 0.925 0.34 0.176 0.833 0.856 0.000 put-22117d-82
 0 <- 0.20 0.181 0.833 0.000 0.20 0.198 0.976 0.925 0.34 0.176 0.833 0.856 0.000 put-22117d-82
 0 <- 0.20 0.181 0.833 0.000 0.20 0.198 0.976 0.925 0.34 0.176 0.833 0.856 0.000 put-22117d-82
 1 <- 0.49 0.149 0.881 0.969 0.26 0.168 0.976 0.894 0.31 0.187 0.929 0.000 0.000 put-22143d-84
 1 <- 0.49 0.149 0.881 0.969 0.26 0.168 0.976 0.894 0.31 0.187 0.929 0.000 0.000 put-22143d-84
 1 <- 0.49 0.149 0.881 0.969 0.26 0.168 0.976 0.894 0.31 0.187 0.929 0.000 0.000 put-22143d-84
 0 <- 0.49 0.149 0.881 0.969 0.26 0.168 0.976 0.894 0.31 0.187 0.929 0.000 0.000 put-22143d-84
 0 <- 0.14 0.203 0.976 0.994 0.11 0.224 0.952 0.944 0.18 0.207 0.976 0.000 0.000 put-22145d-85
 0 <- 0.14 0.203 0.976 0.994 0.11 0.224 0.952 0.944 0.18 0.207 0.976 0.000 0.000 put-22145d-85
 0 <- 0.14 0.203 0.976 0.994 0.11 0.224 0.952 0.944 0.18 0.207 0.976 0.000 0.000 put-22145d-85
 0 <- 0.14 0.203 0.976 0.994 0.11 0.224 0.952 0.944 0.18 0.207 0.976 0.000 0.000 put-22145d-85
 1 <- 0.09 0.179 0.929 0.000 0.14 0.211 0.976 0.975 0.06 0.252 0.905 0.981 0.925 put-22147d-85
 1 <- 0.09 0.179 0.929 0.000 0.14 0.211 0.976 0.975 0.06 0.252 0.905 0.981 0.925 put-22147d-85
 0 <- 0.09 0.179 0.929 0.000 0.14 0.211 0.976 0.975 0.06 0.252 0.905 0.981 0.925 put-22147d-85
 1 <- 0.09 0.179 0.929 0.000 0.14 0.211 0.976 0.975 0.06 0.252 0.905 0.981 0.925 put-22147d-85
 1 <- 0.06 0.228 0.500 0.000 0.15 0.204 0.976 0.706 0.31 0.170 0.786 0.794 0.869 put-22152d-85
 0 <- 0.06 0.228 0.500 0.000 0.15 0.204 0.976 0.706 0.31 0.170 0.786 0.794 0.869 put-22152d-85
 0 <- 0.06 0.228 0.500 0.000 0.15 0.204 0.976 0.706 0.31 0.170 0.786 0.794 0.869 put-22152d-85
 0 <- 0.06 0.228 0.500 0.000 0.15 0.204 0.976 0.706 0.31 0.170 0.786 0.794 0.869 put-22152d-85
 1 <- 0.15 0.204 0.952 0.688 0.12 0.225 0.881 0.944 0.46 0.157 0.976 0.456 0.800 put-22154d-85
 0 <- 0.15 0.204 0.952 0.688 0.12 0.225 0.881 0.944 0.46 0.157 0.976 0.456 0.800 put-22154d-85
 1 <- 0.15 0.204 0.952 0.688 0.12 0.225 0.881 0.944 0.46 0.157 0.976 0.456 0.800 put-22154d-85
 1 <- 0.15 0.204 0.952 0.688 0.12 0.225 0.881 0.944 0.46 0.157 0.976 0.456 0.800 put-22154d-85
 0 <- 0.22 0.171 0.952 0.819 0.05 0.214 0.810 0.950 0.54 0.149 0.952 0.950 0.806 put-22159d-85
 0 <- 0.22 0.171 0.952 0.819 0.05 0.214 0.810 0.950 0.54 0.149 0.952 0.950 0.806 put-22159d-85
 0 <- 0.22 0.171 0.952 0.819 0.05 0.214 0.810 0.950 0.54 0.149 0.952 0.950 0.806 put-22159d-85
 0 <- 0.22 0.171 0.952 0.819 0.05 0.214 0.810 0.950 0.54 0.149 0.952 0.950 0.806 put-22159d-85
 0 <- 0.14 0.197 0.548 0.000 0.18 0.201 0.976 0.856 0.32 0.164 0.976 0.662 0.938 put-22198d-87
 0 <- 0.14 0.197 0.548 0.000 0.18 0.201 0.976 0.856 0.32 0.164 0.976 0.662 0.938 put-22198d-87
 0 <- 0.14 0.197 0.548 0.000 0.18 0.201 0.976 0.856 0.32 0.164 0.976 0.662 0.938 put-22198d-87
 0 <- 0.14 0.197 0.548 0.000 0.18 0.201 0.976 0.856 0.32 0.164 0.976 0.662 0.938 put-22198d-87
 0 <- 0.18 0.164 0.905 0.769 0.12 0.208 0.952 0.881 0.26 0.156 0.952 0.531 0.850 put-22199d-87
 0 <- 0.18 0.164 0.905 0.769 0.12 0.208 0.952 0.881 0.26 0.156 0.952 0.531 0.850 put-22199d-87
 0 <- 0.18 0.164 0.905 0.769 0.12 0.208 0.952 0.881 0.26 0.156 0.952 0.531 0.850 put-22199d-87
 0 <- 0.18 0.164 0.905 0.769 0.12 0.208 0.952 0.881 0.26 0.156 0.952 0.531 0.850 put-22199d-87
 1 <- 0.17 0.192 0.810 0.000 0.23 0.183 0.976 0.944 0.26 0.171 0.976 0.819 1.000 put-22224d-88
 0 <- 0.17 0.192 0.810 0.000 0.23 0.183 0.976 0.944 0.26 0.171 0.976 0.819 1.000 put-22224d-88
 1 <- 0.17 0.192 0.810 0.000 0.23 0.183 0.976 0.944 0.26 0.171 0.976 0.819 1.000 put-22224d-88
 1 <- 0.17 0.192 0.810 0.000 0.23 0.183 0.976 0.944 0.26 0.171 0.976 0.819 1.000 put-22224d-88
 0 <- 0.09 0.194 0.619 0.819 0.28 0.163 0.929 0.844 0.34 0.168 0.929 0.931 0.825 put-22226d-88
 0 <- 0.09 0.194 0.619 0.819 0.28 0.163 0.929 0.844 0.34 0.168 0.929 0.931 0.825 put-22226d-88
 0 <- 0.09 0.194 0.619 0.819 0.28 0.163 0.929 0.844 0.34 0.168 0.929 0.931 0.825 put-22226d-88
 1 <- 0.09 0.194 0.619 0.819 0.28 0.163 0.929 0.844 0.34 0.168 0.929 0.931 0.825 put-22226d-88
 0 <- 0.08 0.195 0.833 0.994 0.18 0.190 0.976 0.844 0.29 0.166 0.905 0.675 0.000 put-22263d-89
 1 <- 0.08 0.195 0.833 0.994 0.18 0.190 0.976 0.844 0.29 0.166 0.905 0.675 0.000 put-22263d-89
 0 <- 0.08 0.195 0.833 0.994 0.18 0.190 0.976 0.844 0.29 0.166 0.905 0.675 0.000 put-22263d-89
 0 <- 0.08 0.195 0.833 0.994 0.18 0.190 0.976 0.844 0.29 0.166 0.905 0.675 0.000 put-22263d-89
 0 <- 0.06 0.201 0.929 0.000 0.18 0.197 0.976 0.981 0.28 0.194 0.952 1.000 0.000 put-22301d-90
 0 <- 0.06 0.201 0.929 0.000 0.18 0.197 0.976 0.981 0.28 0.194 0.952 1.000 0.000 put-22301d-90
 0 <- 0.06 0.201 0.929 0.000 0.18 0.197 0.976 0.981 0.28 0.194 0.952 1.000 0.000 put-22301d-90
 1 <- 0.06 0.201 0.929 0.000 0.18 0.197 0.976 0.981 0.28 0.194 0.952 1.000 0.000 put-22301d-90
 1 <- 0.37 0.168 0.929 0.769 0.17 0.209 0.976 0.963 0.23 0.206 0.976 1.000 0.831 put-22312d-90
 0 <- 0.37 0.168 0.929 0.769 0.17 0.209 0.976 0.963 0.23 0.206 0.976 1.000 0.831 put-22312d-90
 1 <- 0.37 0.168 0.929 0.769 0.17 0.209 0.976 0.963 0.23 0.206 0.976 1.000 0.831 put-22312d-90
 1 <- 0.37 0.168 0.929 0.769 0.17 0.209 0.976 0.963 0.23 0.206 0.976 1.000 0.831 put-22312d-90
 1 <- 0.11 0.204 0.690 0.994 0.20 0.177 0.976 0.981 0.48 0.155 0.952 0.000 0.963 put-22327d-90
 0 <- 0.11 0.204 0.690 0.994 0.20 0.177 0.976 0.981 0.48 0.155 0.952 0.000 0.963 put-22327d-90
 0 <- 0.11 0.204 0.690 0.994 0.20 0.177 0.976 0.981 0.48 0.155 0.952 0.000 0.963 put-22327d-90
 0 <- 0.11 0.204 0.690 0.994 0.20 0.177 0.976 0.981 0.48 0.155 0.952 0.000 0.963 put-22327d-90
 1 <- 0.29 0.172 0.810 0.644 0.18 0.232 0.976 0.806 0.05 0.212 0.738 0.981 0.838 put-22350d-91
 1 <- 0.29 0.172 0.810 0.644 0.18 0.232 0.976 0.806 0.05 0.212 0.738 0.981 0.838 put-22350d-91
 1 <- 0.29 0.172 0.810 0.644 0.18 0.232 0.976 0.806 0.05 0.212 0.738 0.981 0.838 put-22350d-91
 1 <- 0.29 0.172 0.810 0.644 0.18 0.232 0.976 0.806 0.05 0.212 0.738 0.981 0.838 put-22350d-91
 1 <- 0.11 0.202 0.786 0.000 0.31 0.161 0.976 0.831 0.28 0.174 0.929 0.981 0.000 put-22354d-91
 1 <- 0.11 0.202 0.786 0.000 0.31 0.161 0.976 0.831 0.28 0.174 0.929 0.981 0.000 put-22354d-91
 0 <- 0.11 0.202 0.786 0.000 0.31 0.161 0.976 0.831 0.28 0.174 0.929 0.981 0.000 put-22354d-91
 0 <- 0.11 0.202 0.786 0.000 0.31 0.161 0.976 0.831 0.28 0.174 0.929 0.981 0.000 put-22354d-91
 1 <- 0.20 0.158 0.667 0.000 0.17 0.196 0.976 0.806 0.34 0.181 0.952 0.994 0.956 put-22365d-91
 1 <- 0.20 0.158 0.667 0.000 0.17 0.196 0.976 0.806 0.34 0.181 0.952 0.994 0.956 put-22365d-91
 1 <- 0.20 0.158 0.667 0.000 0.17 0.196 0.976 0.806 0.34 0.181 0.952 0.994 0.956 put-22365d-91
 1 <- 0.20 0.158 0.667 0.000 0.17 0.196 0.976 0.806 0.34 0.181 0.952 0.994 0.956 put-22365d-91
 0 <- 0.28 0.178 0.952 0.000 0.25 0.161 0.952 0.963 0.29 0.184 0.952 0.981 0.000 put-22380d-91
 0 <- 0.28 0.178 0.952 0.000 0.25 0.161 0.952 0.963 0.29 0.184 0.952 0.981 0.000 put-22380d-91
 0 <- 0.28 0.178 0.952 0.000 0.25 0.161 0.952 0.963 0.29 0.184 0.952 0.981 0.000 put-22380d-91
 1 <- 0.28 0.178 0.952 0.000 0.25 0.161 0.952 0.963 0.29 0.184 0.952 0.981 0.000 put-22380d-91
 1 <- 0.43 0.161 0.976 0.806 0.14 0.188 0.905 0.844 0.18 0.193 0.929 0.787 0.000 put-22382d-91
 0 <- 0.43 0.161 0.976 0.806 0.14 0.188 0.905 0.844 0.18 0.193 0.929 0.787 0.000 put-22382d-91
 0 <- 0.43 0.161 0.976 0.806 0.14 0.188 0.905 0.844 0.18 0.193 0.929 0.787 0.000 put-22382d-91
 0 <- 0.43 0.161 0.976 0.806 0.14 0.188 0.905 0.844 0.18 0.193 0.929 0.787 0.000 put-22382d-91
 1 <- 0.20 0.179 0.905 0.000 0.12 0.238 0.929 0.963 0.42 0.152 0.833 0.594 0.794 put-22386d-92
 1 <- 0.20 0.179 0.905 0.000 0.12 0.238 0.929 0.963 0.42 0.152 0.833 0.594 0.794 put-22386d-92
 0 <- 0.20 0.179 0.905 0.000 0.12 0.238 0.929 0.963 0.42 0.152 0.833 0.594 0.794 put-22386d-92
 0 <- 0.20 0.179 0.905 0.000 0.12 0.238 0.929 0.963 0.42 0.152 0.833 0.594 0.794 put-22386d-92
 0 <- 0.05 0.211 0.405 0.000 0.23 0.197 0.976 0.825 0.22 0.184 0.976 0.975 0.881 put-22478d-94
 0 <- 0.05 0.211 0.405 0.000 0.23 0.197 0.976 0.825 0.22 0.184 0.976 0.975 0.881 put-22478d-94
 0 <- 0.05 0.211 0.405 0.000 0.23 0.197 0.976 0.825 0.22 0.184 0.976 0.975 0.881 put-22478d-94
 0 <- 0.05 0.211 0.405 0.000 0.23 0.197 0.976 0.825 0.22 0.184 0.976 0.975 0.881 put-22478d-94
 1 <- 0.08 0.222 0.881 0.931 0.25 0.169 0.929 0.756 0.18 0.187 0.952 0.975 0.906 put-22479d-94
 0 <- 0.08 0.222 0.881 0.931 0.25 0.169 0.929 0.756 0.18 0.187 0.952 0.975 0.906 put-22479d-94
 1 <- 0.08 0.222 0.881 0.931 0.25 0.169 0.929 0.756 0.18 0.187 0.952 0.975 0.906 put-22479d-94
 1 <- 0.08 0.222 0.881 0.931 0.25 0.169 0.929 0.756 0.18 0.187 0.952 0.975 0.906 put-22479d-94
 0 <- 0.11 0.215 0.810 0.994 0.25 0.188 0.976 0.938 0.15 0.233 0.667 0.950 0.694 put-22483d-94
 0 <- 0.11 0.215 0.810 0.994 0.25 0.188 0.976 0.938 0.15 0.233 0.667 0.950 0.694 put-22483d-94
 0 <- 0.11 0.215 0.810 0.994 0.25 0.188 0.976 0.938 0.15 0.233 0.667 0.950 0.694 put-22483d-94
 0 <- 0.11 0.215 0.810 0.994 0.25 0.188 0.976 0.938 0.15 0.233 0.667 0.950 0.694 put-22483d-94
 0 <- 0.68 0.144 0.881 0.969 0.20 0.194 0.976 0.938 0.26 0.172 0.976 0.794 0.000 put-22484d-95
 1 <- 0.68 0.144 0.881 0.969 0.20 0.194 0.976 0.938 0.26 0.172 0.976 0.794 0.000 put-22484d-95
 1 <- 0.68 0.144 0.881 0.969 0.20 0.194 0.976 0.938 0.26 0.172 0.976 0.794 0.000 put-22484d-95
 1 <- 0.68 0.144 0.881 0.969 0.20 0.194 0.976 0.938 0.26 0.172 0.976 0.794 0.000 put-22484d-95
word 46: really phonemes: 4 featuresPer: 4 plus: 1
 1 <- 0.12 0.210 0.429 1.000 0.17 0.200 0.905 0.988 0.08 0.165 0.619 0.881 0.35 0.151 0.952 0.713 0.844 really-22543d-64
 1 <- 0.12 0.210 0.429 1.000 0.17 0.200 0.905 0.988 0.08 0.165 0.619 0.881 0.35 0.151 0.952 0.713 0.844 really-22543d-64
 1 <- 0.12 0.210 0.429 1.000 0.17 0.200 0.905 0.988 0.08 0.165 0.619 0.881 0.35 0.151 0.952 0.713 0.844 really-22543d-64
 1 <- 0.12 0.210 0.429 1.000 0.17 0.200 0.905 0.988 0.08 0.165 0.619 0.881 0.35 0.151 0.952 0.713 0.844 really-22543d-64
 0 <- 0.11 0.191 0.310 0.969 0.23 0.163 0.810 0.719 0.06 0.182 0.333 0.725 0.35 0.168 0.976 0.744 0.975 really-22556d-65
 0 <- 0.11 0.191 0.310 0.969 0.23 0.163 0.810 0.719 0.06 0.182 0.333 0.725 0.35 0.168 0.976 0.744 0.975 really-22556d-65
 0 <- 0.11 0.191 0.310 0.969 0.23 0.163 0.810 0.719 0.06 0.182 0.333 0.725 0.35 0.168 0.976 0.744 0.975 really-22556d-65
 1 <- 0.11 0.191 0.310 0.969 0.23 0.163 0.810 0.719 0.06 0.182 0.333 0.725 0.35 0.168 0.976 0.744 0.975 really-22556d-65
 1 <- 0.05 0.186 0.548 0.000 0.22 0.153 0.976 0.731 0.08 0.215 0.357 1.000 0.25 0.174 0.619 0.856 0.756 really-22598d-68
 1 <- 0.05 0.186 0.548 0.000 0.22 0.153 0.976 0.731 0.08 0.215 0.357 1.000 0.25 0.174 0.619 0.856 0.756 really-22598d-68
 0 <- 0.05 0.186 0.548 0.000 0.22 0.153 0.976 0.731 0.08 0.215 0.357 1.000 0.25 0.174 0.619 0.856 0.756 really-22598d-68
 1 <- 0.05 0.186 0.548 0.000 0.22 0.153 0.976 0.731 0.08 0.215 0.357 1.000 0.25 0.174 0.619 0.856 0.756 really-22598d-68
 1 <- 0.05 0.178 0.595 0.000 0.14 0.232 0.786 0.819 0.15 0.187 0.762 0.838 0.26 0.166 0.690 0.681 0.850 really-22612d-70
 1 <- 0.05 0.178 0.595 0.000 0.14 0.232 0.786 0.819 0.15 0.187 0.762 0.838 0.26 0.166 0.690 0.681 0.850 really-22612d-70
 1 <- 0.05 0.178 0.595 0.000 0.14 0.232 0.786 0.819 0.15 0.187 0.762 0.838 0.26 0.166 0.690 0.681 0.850 really-22612d-70
 1 <- 0.05 0.178 0.595 0.000 0.14 0.232 0.786 0.819 0.15 0.187 0.762 0.838 0.26 0.166 0.690 0.681 0.850 really-22612d-70
 0 <- 0.12 0.184 0.381 0.731 0.26 0.158 0.952 0.688 0.12 0.169 0.310 0.819 0.18 0.193 0.262 0.725 0.000 really-22628d-72
 0 <- 0.12 0.184 0.381 0.731 0.26 0.158 0.952 0.688 0.12 0.169 0.310 0.819 0.18 0.193 0.262 0.725 0.000 really-22628d-72
 0 <- 0.12 0.184 0.381 0.731 0.26 0.158 0.952 0.688 0.12 0.169 0.310 0.819 0.18 0.193 0.262 0.725 0.000 really-22628d-72
 0 <- 0.12 0.184 0.381 0.731 0.26 0.158 0.952 0.688 0.12 0.169 0.310 0.819 0.18 0.193 0.262 0.725 0.000 really-22628d-72
 0 <- 0.20 0.170 0.476 0.581 0.12 0.231 0.952 0.581 0.17 0.165 0.214 0.956 0.31 0.156 0.667 0.688 0.925 really-22630d-72
 0 <- 0.20 0.170 0.476 0.581 0.12 0.231 0.952 0.581 0.17 0.165 0.214 0.956 0.31 0.156 0.667 0.688 0.925 really-22630d-72
 0 <- 0.20 0.170 0.476 0.581 0.12 0.231 0.952 0.581 0.17 0.165 0.214 0.956 0.31 0.156 0.667 0.688 0.925 really-22630d-72
 0 <- 0.20 0.170 0.476 0.581 0.12 0.231 0.952 0.581 0.17 0.165 0.214 0.956 0.31 0.156 0.667 0.688 0.925 really-22630d-72
 0 <- 0.05 0.199 1.000 0.000 0.14 0.197 0.929 0.731 0.09 0.160 0.238 0.950 0.31 0.159 0.952 0.725 0.700 really-22649d-73
 0 <- 0.05 0.199 1.000 0.000 0.14 0.197 0.929 0.731 0.09 0.160 0.238 0.950 0.31 0.159 0.952 0.725 0.700 really-22649d-73
 0 <- 0.05 0.199 1.000 0.000 0.14 0.197 0.929 0.731 0.09 0.160 0.238 0.950 0.31 0.159 0.952 0.725 0.700 really-22649d-73
 0 <- 0.05 0.199 1.000 0.000 0.14 0.197 0.929 0.731 0.09 0.160 0.238 0.950 0.31 0.159 0.952 0.725 0.700 really-22649d-73
 1 <- 0.20 0.170 0.619 0.800 0.35 0.163 0.857 0.637 0.05 0.195 0.381 0.825 0.15 0.183 1.000 0.000 0.000 really-22658d-73
 1 <- 0.20 0.170 0.619 0.800 0.35 0.163 0.857 0.637 0.05 0.195 0.381 0.825 0.15 0.183 1.000 0.000 0.000 really-22658d-73
 1 <- 0.20 0.170 0.619 0.800 0.35 0.163 0.857 0.637 0.05 0.195 0.381 0.825 0.15 0.183 1.000 0.000 0.000 really-22658d-73
 1 <- 0.20 0.170 0.619 0.800 0.35 0.163 0.857 0.637 0.05 0.195 0.381 0.825 0.15 0.183 1.000 0.000 0.000 really-22658d-73
 0 <- 0.06 0.234 0.524 0.994 0.15 0.192 0.929 0.756 0.05 0.186 0.476 0.894 0.25 0.221 0.976 0.756 0.713 really-22663d-74
 0 <- 0.06 0.234 0.524 0.994 0.15 0.192 0.929 0.756 0.05 0.186 0.476 0.894 0.25 0.221 0.976 0.756 0.713 really-22663d-74
 0 <- 0.06 0.234 0.524 0.994 0.15 0.192 0.929 0.756 0.05 0.186 0.476 0.894 0.25 0.221 0.976 0.756 0.713 really-22663d-74
 0 <- 0.06 0.234 0.524 0.994 0.15 0.192 0.929 0.756 0.05 0.186 0.476 0.894 0.25 0.221 0.976 0.756 0.713 really-22663d-74
 1 <- 0.05 0.192 0.333 0.000 0.40 0.165 0.905 0.731 0.08 0.205 0.119 0.806 0.06 0.228 0.881 0.644 0.900 really-22682d-75
 1 <- 0.05 0.192 0.333 0.000 0.40 0.165 0.905 0.731 0.08 0.205 0.119 0.806 0.06 0.228 0.881 0.644 0.900 really-22682d-75
 0 <- 0.05 0.192 0.333 0.000 0.40 0.165 0.905 0.731 0.08 0.205 0.119 0.806 0.06 0.228 0.881 0.644 0.900 really-22682d-75
 1 <- 0.05 0.192 0.333 0.000 0.40 0.165 0.905 0.731 0.08 0.205 0.119 0.806 0.06 0.228 0.881 0.644 0.900 really-22682d-75
 0 <- 0.06 0.232 0.262 0.000 0.43 0.152 0.714 0.419 0.18 0.175 0.405 0.613 0.09 0.188 0.143 0.000 0.550 really-22689d-76
 1 <- 0.06 0.232 0.262 0.000 0.43 0.152 0.714 0.419 0.18 0.175 0.405 0.613 0.09 0.188 0.143 0.000 0.550 really-22689d-76
 0 <- 0.06 0.232 0.262 0.000 0.43 0.152 0.714 0.419 0.18 0.175 0.405 0.613 0.09 0.188 0.143 0.000 0.550 really-22689d-76
 1 <- 0.06 0.232 0.262 0.000 0.43 0.152 0.714 0.419 0.18 0.175 0.405 0.613 0.09 0.188 0.143 0.000 0.550 really-22689d-76
 1 <- 0.14 0.228 0.238 0.000 0.23 0.150 0.690 0.481 0.06 0.186 0.548 0.744 0.31 0.182 0.976 0.950 0.988 really-22703d-77
 1 <- 0.14 0.228 0.238 0.000 0.23 0.150 0.690 0.481 0.06 0.186 0.548 0.744 0.31 0.182 0.976 0.950 0.988 really-22703d-77
 0 <- 0.14 0.228 0.238 0.000 0.23 0.150 0.690 0.481 0.06 0.186 0.548 0.744 0.31 0.182 0.976 0.950 0.988 really-22703d-77
 0 <- 0.14 0.228 0.238 0.000 0.23 0.150 0.690 0.481 0.06 0.186 0.548 0.744 0.31 0.182 0.976 0.950 0.988 really-22703d-77
 0 <- 0.15 0.168 0.500 0.787 0.20 0.180 0.810 0.731 0.06 0.172 0.476 0.931 0.25 0.169 0.976 0.713 0.644 really-22745d-79
 0 <- 0.15 0.168 0.500 0.787 0.20 0.180 0.810 0.731 0.06 0.172 0.476 0.931 0.25 0.169 0.976 0.713 0.644 really-22745d-79
 0 <- 0.15 0.168 0.500 0.787 0.20 0.180 0.810 0.731 0.06 0.172 0.476 0.931 0.25 0.169 0.976 0.713 0.644 really-22745d-79
 0 <- 0.15 0.168 0.500 0.787 0.20 0.180 0.810 0.731 0.06 0.172 0.476 0.931 0.25 0.169 0.976 0.713 0.644 really-22745d-79
 0 <- 0.14 0.224 0.667 0.775 0.20 0.161 0.881 0.963 0.06 0.202 0.262 0.550 0.22 0.171 0.976 0.756 0.925 really-22747d-79
 0 <- 0.14 0.224 0.667 0.775 0.20 0.161 0.881 0.963 0.06 0.202 0.262 0.550 0.22 0.171 0.976 0.756 0.925 really-22747d-79
 0 <- 0.14 0.224 0.667 0.775 0.20 0.161 0.881 0.963 0.06 0.202 0.262 0.550 0.22 0.171 0.976 0.756 0.925 really-22747d-79
 0 <- 0.14 0.224 0.667 0.775 0.20 0.161 0.881 0.963 0.06 0.202 0.262 0.550 0.22 0.171 0.976 0.756 0.925 really-22747d-79
 1 <- 0.14 0.210 0.524 0.631 0.34 0.158 0.905 0.619 0.05 0.214 0.429 0.450 0.18 0.231 0.690 0.606 0.975 really-22775d-80
 1 <- 0.14 0.210 0.524 0.631 0.34 0.158 0.905 0.619 0.05 0.214 0.429 0.450 0.18 0.231 0.690 0.606 0.975 really-22775d-80
 1 <- 0.14 0.210 0.524 0.631 0.34 0.158 0.905 0.619 0.05 0.214 0.429 0.450 0.18 0.231 0.690 0.606 0.975 really-22775d-80
 1 <- 0.14 0.210 0.524 0.631 0.34 0.158 0.905 0.619 0.05 0.214 0.429 0.450 0.18 0.231 0.690 0.606 0.975 really-22775d-80
 1 <- 0.11 0.216 1.000 0.000 0.11 0.186 1.000 0.000 0.11 0.182 0.524 0.000 0.28 0.196 0.929 0.694 0.950 really-22797d-81
 1 <- 0.11 0.216 1.000 0.000 0.11 0.186 1.000 0.000 0.11 0.182 0.524 0.000 0.28 0.196 0.929 0.694 0.950 really-22797d-81
 0 <- 0.11 0.216 1.000 0.000 0.11 0.186 1.000 0.000 0.11 0.182 0.524 0.000 0.28 0.196 0.929 0.694 0.950 really-22797d-81
 1 <- 0.11 0.216 1.000 0.000 0.11 0.186 1.000 0.000 0.11 0.182 0.524 0.000 0.28 0.196 0.929 0.694 0.950 really-22797d-81
 1 <- 0.12 0.195 0.452 0.856 0.14 0.177 0.857 0.794 0.11 0.171 0.571 0.762 0.23 0.183 0.952 0.869 1.000 really-22815d-82
 1 <- 0.12 0.195 0.452 0.856 0.14 0.177 0.857 0.794 0.11 0.171 0.571 0.762 0.23 0.183 0.952 0.869 1.000 really-22815d-82
 1 <- 0.12 0.195 0.452 0.856 0.14 0.177 0.857 0.794 0.11 0.171 0.571 0.762 0.23 0.183 0.952 0.869 1.000 really-22815d-82
 1 <- 0.12 0.195 0.452 0.856 0.14 0.177 0.857 0.794 0.11 0.171 0.571 0.762 0.23 0.183 0.952 0.869 1.000 really-22815d-82
 0 <- 0.09 0.203 1.000 0.000 0.15 0.184 0.714 0.756 0.06 0.185 0.548 0.000 0.23 0.179 0.905 0.731 0.950 really-22833d-83
 1 <- 0.09 0.203 1.000 0.000 0.15 0.184 0.714 0.756 0.06 0.185 0.548 0.000 0.23 0.179 0.905 0.731 0.950 really-22833d-83
 1 <- 0.09 0.203 1.000 0.000 0.15 0.184 0.714 0.756 0.06 0.185 0.548 0.000 0.23 0.179 0.905 0.731 0.950 really-22833d-83
 1 <- 0.09 0.203 1.000 0.000 0.15 0.184 0.714 0.756 0.06 0.185 0.548 0.000 0.23 0.179 0.905 0.731 0.950 really-22833d-83
 1 <- 0.05 0.189 1.000 0.000 0.29 0.167 1.000 0.000 0.05 0.217 0.214 0.000 0.09 0.194 0.286 0.619 0.625 really-22844d-83
 0 <- 0.05 0.189 1.000 0.000 0.29 0.167 1.000 0.000 0.05 0.217 0.214 0.000 0.09 0.194 0.286 0.619 0.625 really-22844d-83
 0 <- 0.05 0.189 1.000 0.000 0.29 0.167 1.000 0.000 0.05 0.217 0.214 0.000 0.09 0.194 0.286 0.619 0.625 really-22844d-83
 1 <- 0.05 0.189 1.000 0.000 0.29 0.167 1.000 0.000 0.05 0.217 0.214 0.000 0.09 0.194 0.286 0.619 0.625 really-22844d-83
 1 <- 0.06 0.215 0.595 0.000 0.26 0.175 0.929 0.744 0.05 0.190 0.262 0.900 0.05 0.191 1.000 0.000 0.844 really-22850d-83
 1 <- 0.06 0.215 0.595 0.000 0.26 0.175 0.929 0.744 0.05 0.190 0.262 0.900 0.05 0.191 1.000 0.000 0.844 really-22850d-83
 0 <- 0.06 0.215 0.595 0.000 0.26 0.175 0.929 0.744 0.05 0.190 0.262 0.900 0.05 0.191 1.000 0.000 0.844 really-22850d-83
 1 <- 0.06 0.215 0.595 0.000 0.26 0.175 0.929 0.744 0.05 0.190 0.262 0.900 0.05 0.191 1.000 0.000 0.844 really-22850d-83
 1 <- 0.11 0.234 0.810 0.000 0.14 0.189 0.952 0.988 0.09 0.167 0.429 0.938 0.32 0.178 0.976 0.713 0.912 really-22853d-84
 1 <- 0.11 0.234 0.810 0.000 0.14 0.189 0.952 0.988 0.09 0.167 0.429 0.938 0.32 0.178 0.976 0.713 0.912 really-22853d-84
 1 <- 0.11 0.234 0.810 0.000 0.14 0.189 0.952 0.988 0.09 0.167 0.429 0.938 0.32 0.178 0.976 0.713 0.912 really-22853d-84
 1 <- 0.11 0.234 0.810 0.000 0.14 0.189 0.952 0.988 0.09 0.167 0.429 0.938 0.32 0.178 0.976 0.713 0.912 really-22853d-84
 0 <- 0.08 0.194 1.000 0.000 0.05 0.247 0.952 0.769 0.05 0.186 0.190 0.000 0.57 0.142 0.810 0.613 0.762 really-22858d-84
 0 <- 0.08 0.194 1.000 0.000 0.05 0.247 0.952 0.769 0.05 0.186 0.190 0.000 0.57 0.142 0.810 0.613 0.762 really-22858d-84
 0 <- 0.08 0.194 1.000 0.000 0.05 0.247 0.952 0.769 0.05 0.186 0.190 0.000 0.57 0.142 0.810 0.613 0.762 really-22858d-84
 0 <- 0.08 0.194 1.000 0.000 0.05 0.247 0.952 0.769 0.05 0.186 0.190 0.000 0.57 0.142 0.810 0.613 0.762 really-22858d-84
 0 <- 0.08 0.194 1.000 0.000 0.05 0.247 0.952 0.769 0.05 0.186 0.190 0.000 0.57 0.142 0.810 0.613 0.762 really-22858d-84
 0 <- 0.05 0.203 0.524 0.000 0.34 0.165 0.976 0.656 0.06 0.210 0.286 0.900 0.25 0.200 0.952 0.725 0.963 really-22879d-84
 1 <- 0.05 0.203 0.524 0.000 0.34 0.165 0.976 0.656 0.06 0.210 0.286 0.900 0.25 0.200 0.952 0.725 0.963 really-22879d-84
 0 <- 0.05 0.203 0.524 0.000 0.34 0.165 0.976 0.656 0.06 0.210 0.286 0.900 0.25 0.200 0.952 0.725 0.963 really-22879d-84
 1 <- 0.05 0.203 0.524 0.000 0.34 0.165 0.976 0.656 0.06 0.210 0.286 0.900 0.25 0.200 0.952 0.725 0.963 really-22879d-84
 0 <- 0.05 0.204 0.833 0.000 0.22 0.161 0.381 0.975 0.09 0.183 0.524 0.487 0.22 0.218 0.976 0.869 0.981 really-22898d-85
 1 <- 0.05 0.204 0.833 0.000 0.22 0.161 0.381 0.975 0.09 0.183 0.524 0.487 0.22 0.218 0.976 0.869 0.981 really-22898d-85
 0 <- 0.05 0.204 0.833 0.000 0.22 0.161 0.381 0.975 0.09 0.183 0.524 0.487 0.22 0.218 0.976 0.869 0.981 really-22898d-85
 1 <- 0.05 0.204 0.833 0.000 0.22 0.161 0.381 0.975 0.09 0.183 0.524 0.487 0.22 0.218 0.976 0.869 0.981 really-22898d-85
 0 <- 0.08 0.202 0.524 0.000 0.28 0.184 0.833 0.756 0.05 0.187 0.595 0.844 0.26 0.182 0.976 0.631 0.950 really-22914d-86
 1 <- 0.08 0.202 0.524 0.000 0.28 0.184 0.833 0.756 0.05 0.187 0.595 0.844 0.26 0.182 0.976 0.631 0.950 really-22914d-86
 0 <- 0.08 0.202 0.524 0.000 0.28 0.184 0.833 0.756 0.05 0.187 0.595 0.844 0.26 0.182 0.976 0.631 0.950 really-22914d-86
 1 <- 0.08 0.202 0.524 0.000 0.28 0.184 0.833 0.756 0.05 0.187 0.595 0.844 0.26 0.182 0.976 0.631 0.950 really-22914d-86
 0 <- 0.15 0.246 0.976 0.850 0.12 0.181 0.929 0.988 0.05 0.204 0.500 0.950 0.23 0.185 0.667 1.000 0.906 really-22946d-87
 0 <- 0.15 0.246 0.976 0.850 0.12 0.181 0.929 0.988 0.05 0.204 0.500 0.950 0.23 0.185 0.667 1.000 0.906 really-22946d-87
 0 <- 0.15 0.246 0.976 0.850 0.12 0.181 0.929 0.988 0.05 0.204 0.500 0.950 0.23 0.185 0.667 1.000 0.906 really-22946d-87
 0 <- 0.15 0.246 0.976 0.850 0.12 0.181 0.929 0.988 0.05 0.204 0.500 0.950 0.23 0.185 0.667 1.000 0.906 really-22946d-87
 1 <- 0.12 0.226 0.762 0.969 0.20 0.189 0.929 0.912 0.08 0.236 0.595 0.956 0.31 0.194 0.833 0.812 0.825 really-22962d-88
 1 <- 0.12 0.226 0.762 0.969 0.20 0.189 0.929 0.912 0.08 0.236 0.595 0.956 0.31 0.194 0.833 0.812 0.825 really-22962d-88
 1 <- 0.12 0.226 0.762 0.969 0.20 0.189 0.929 0.912 0.08 0.236 0.595 0.956 0.31 0.194 0.833 0.812 0.825 really-22962d-88
 1 <- 0.12 0.226 0.762 0.969 0.20 0.189 0.929 0.912 0.08 0.236 0.595 0.956 0.31 0.194 0.833 0.812 0.825 really-22962d-88
 0 <- 0.05 0.176 0.310 0.756 0.12 0.182 0.738 0.794 0.06 0.218 0.286 0.844 0.09 0.212 1.000 0.000 0.000 really-22965d-88
 0 <- 0.05 0.176 0.310 0.756 0.12 0.182 0.738 0.794 0.06 0.218 0.286 0.844 0.09 0.212 1.000 0.000 0.000 really-22965d-88
 0 <- 0.05 0.176 0.310 0.756 0.12 0.182 0.738 0.794 0.06 0.218 0.286 0.844 0.09 0.212 1.000 0.000 0.000 really-22965d-88
 0 <- 0.05 0.176 0.310 0.756 0.12 0.182 0.738 0.794 0.06 0.218 0.286 0.844 0.09 0.212 1.000 0.000 0.000 really-22965d-88
 1 <- 0.06 0.230 0.405 0.000 0.22 0.178 0.952 0.769 0.06 0.166 0.381 0.875 0.38 0.171 0.976 0.581 0.988 really-22966d-88
 0 <- 0.06 0.230 0.405 0.000 0.22 0.178 0.952 0.769 0.06 0.166 0.381 0.875 0.38 0.171 0.976 0.581 0.988 really-22966d-88
 1 <- 0.06 0.230 0.405 0.000 0.22 0.178 0.952 0.769 0.06 0.166 0.381 0.875 0.38 0.171 0.976 0.581 0.988 really-22966d-88
 1 <- 0.06 0.230 0.405 0.000 0.22 0.178 0.952 0.769 0.06 0.166 0.381 0.875 0.38 0.171 0.976 0.581 0.988 really-22966d-88
 0 <- 0.08 0.279 0.071 0.675 0.20 0.199 0.952 0.825 0.05 0.172 0.548 0.950 0.25 0.175 0.976 0.731 0.975 really-22968d-88
 0 <- 0.08 0.279 0.071 0.675 0.20 0.199 0.952 0.825 0.05 0.172 0.548 0.950 0.25 0.175 0.976 0.731 0.975 really-22968d-88
 1 <- 0.08 0.279 0.071 0.675 0.20 0.199 0.952 0.825 0.05 0.172 0.548 0.950 0.25 0.175 0.976 0.731 0.975 really-22968d-88
 0 <- 0.08 0.279 0.071 0.675 0.20 0.199 0.952 0.825 0.05 0.172 0.548 0.950 0.25 0.175 0.976 0.731 0.975 really-22968d-88
word 47: right phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.15 0.187 0.643 0.525 0.37 0.161 0.905 0.912 0.31 0.168 0.524 0.956 0.000 right-23006d-65
 0 <- 0.15 0.187 0.643 0.525 0.37 0.161 0.905 0.912 0.31 0.168 0.524 0.956 0.000 right-23006d-65
 0 <- 0.15 0.187 0.643 0.525 0.37 0.161 0.905 0.912 0.31 0.168 0.524 0.956 0.000 right-23006d-65
 0 <- 0.15 0.187 0.643 0.525 0.37 0.161 0.905 0.912 0.31 0.168 0.524 0.956 0.000 right-23006d-65
 0 <- 0.05 0.182 0.452 0.925 0.08 0.182 1.000 0.631 0.29 0.179 0.976 0.625 0.975 right-23026d-72
 0 <- 0.05 0.182 0.452 0.925 0.08 0.182 1.000 0.631 0.29 0.179 0.976 0.625 0.975 right-23026d-72
 0 <- 0.05 0.182 0.452 0.925 0.08 0.182 1.000 0.631 0.29 0.179 0.976 0.625 0.975 right-23026d-72
 0 <- 0.05 0.182 0.452 0.925 0.08 0.182 1.000 0.631 0.29 0.179 0.976 0.625 0.975 right-23026d-72
 0 <- 0.05 0.201 0.381 0.994 0.22 0.190 0.952 0.794 0.31 0.172 0.976 0.900 1.000 right-23034d-74
 0 <- 0.05 0.201 0.381 0.994 0.22 0.190 0.952 0.794 0.31 0.172 0.976 0.900 1.000 right-23034d-74
 0 <- 0.05 0.201 0.381 0.994 0.22 0.190 0.952 0.794 0.31 0.172 0.976 0.900 1.000 right-23034d-74
 0 <- 0.05 0.201 0.381 0.994 0.22 0.190 0.952 0.794 0.31 0.172 0.976 0.900 1.000 right-23034d-74
 0 <- 0.05 0.201 0.381 0.994 0.22 0.190 0.952 0.794 0.31 0.172 0.976 0.900 1.000 right-23034d-74
 0 <- 0.23 0.161 0.333 0.838 0.11 0.187 0.333 0.588 0.32 0.147 0.690 0.631 0.794 right-23045d-78
 0 <- 0.23 0.161 0.333 0.838 0.11 0.187 0.333 0.588 0.32 0.147 0.690 0.631 0.794 right-23045d-78
 0 <- 0.23 0.161 0.333 0.838 0.11 0.187 0.333 0.588 0.32 0.147 0.690 0.631 0.794 right-23045d-78
 0 <- 0.23 0.161 0.333 0.838 0.11 0.187 0.333 0.588 0.32 0.147 0.690 0.631 0.794 right-23045d-78
 1 <- 0.26 0.167 0.452 0.794 0.25 0.196 0.976 0.731 0.32 0.164 0.952 0.844 0.912 right-23046d-78
 1 <- 0.26 0.167 0.452 0.794 0.25 0.196 0.976 0.731 0.32 0.164 0.952 0.844 0.912 right-23046d-78
 1 <- 0.26 0.167 0.452 0.794 0.25 0.196 0.976 0.731 0.32 0.164 0.952 0.844 0.912 right-23046d-78
 0 <- 0.26 0.167 0.452 0.794 0.25 0.196 0.976 0.731 0.32 0.164 0.952 0.844 0.912 right-23046d-78
 0 <- 0.08 0.204 0.333 0.000 0.20 0.215 0.976 0.550 0.20 0.199 0.929 0.931 0.988 right-23056d-80
 0 <- 0.08 0.204 0.333 0.000 0.20 0.215 0.976 0.550 0.20 0.199 0.929 0.931 0.988 right-23056d-80
 0 <- 0.08 0.204 0.333 0.000 0.20 0.215 0.976 0.550 0.20 0.199 0.929 0.931 0.988 right-23056d-80
 0 <- 0.08 0.204 0.333 0.000 0.20 0.215 0.976 0.550 0.20 0.199 0.929 0.931 0.988 right-23056d-80
 1 <- 0.20 0.158 0.262 0.863 0.35 0.166 0.976 0.694 0.42 0.174 0.929 0.938 0.969 right-23083d-83
 1 <- 0.20 0.158 0.262 0.863 0.35 0.166 0.976 0.694 0.42 0.174 0.929 0.938 0.969 right-23083d-83
 1 <- 0.20 0.158 0.262 0.863 0.35 0.166 0.976 0.694 0.42 0.174 0.929 0.938 0.969 right-23083d-83
 1 <- 0.20 0.158 0.262 0.863 0.35 0.166 0.976 0.694 0.42 0.174 0.929 0.938 0.969 right-23083d-83
 0 <- 0.05 0.200 0.357 0.706 0.15 0.205 0.929 0.956 0.05 0.235 0.976 0.988 0.000 right-23139d-86
 1 <- 0.05 0.200 0.357 0.706 0.15 0.205 0.929 0.956 0.05 0.235 0.976 0.988 0.000 right-23139d-86
 0 <- 0.05 0.200 0.357 0.706 0.15 0.205 0.929 0.956 0.05 0.235 0.976 0.988 0.000 right-23139d-86
 1 <- 0.05 0.200 0.357 0.706 0.15 0.205 0.929 0.956 0.05 0.235 0.976 0.988 0.000 right-23139d-86
 0 <- 0.09 0.197 0.619 0.856 0.31 0.171 0.952 0.831 0.43 0.173 0.857 0.956 0.000 right-23150d-86
 0 <- 0.09 0.197 0.619 0.856 0.31 0.171 0.952 0.831 0.43 0.173 0.857 0.956 0.000 right-23150d-86
 0 <- 0.09 0.197 0.619 0.856 0.31 0.171 0.952 0.831 0.43 0.173 0.857 0.956 0.000 right-23150d-86
 0 <- 0.09 0.197 0.619 0.856 0.31 0.171 0.952 0.831 0.43 0.173 0.857 0.956 0.000 right-23150d-86
 0 <- 0.14 0.179 0.262 0.881 0.26 0.179 0.976 0.688 0.35 0.172 0.952 0.906 0.000 right-23171d-87
 0 <- 0.14 0.179 0.262 0.881 0.26 0.179 0.976 0.688 0.35 0.172 0.952 0.906 0.000 right-23171d-87
 0 <- 0.14 0.179 0.262 0.881 0.26 0.179 0.976 0.688 0.35 0.172 0.952 0.906 0.000 right-23171d-87
 0 <- 0.14 0.179 0.262 0.881 0.26 0.179 0.976 0.688 0.35 0.172 0.952 0.906 0.000 right-23171d-87
 0 <- 0.08 0.190 0.476 0.931 0.29 0.188 0.905 0.606 0.23 0.193 0.952 0.956 0.000 right-23184d-87
 0 <- 0.08 0.190 0.476 0.931 0.29 0.188 0.905 0.606 0.23 0.193 0.952 0.956 0.000 right-23184d-87
 0 <- 0.08 0.190 0.476 0.931 0.29 0.188 0.905 0.606 0.23 0.193 0.952 0.956 0.000 right-23184d-87
 0 <- 0.08 0.190 0.476 0.931 0.29 0.188 0.905 0.606 0.23 0.193 0.952 0.956 0.000 right-23184d-87
 0 <- 0.12 0.183 0.333 0.000 0.38 0.183 0.976 0.594 0.31 0.197 0.905 0.887 0.912 right-23185d-87
 0 <- 0.12 0.183 0.333 0.000 0.38 0.183 0.976 0.594 0.31 0.197 0.905 0.887 0.912 right-23185d-87
 1 <- 0.12 0.183 0.333 0.000 0.38 0.183 0.976 0.594 0.31 0.197 0.905 0.887 0.912 right-23185d-87
 1 <- 0.12 0.183 0.333 0.000 0.38 0.183 0.976 0.594 0.31 0.197 0.905 0.887 0.912 right-23185d-87
 0 <- 0.11 0.225 0.905 0.000 0.18 0.210 0.976 0.963 0.23 0.175 0.857 1.000 0.000 right-23199d-87
 1 <- 0.11 0.225 0.905 0.000 0.18 0.210 0.976 0.963 0.23 0.175 0.857 1.000 0.000 right-23199d-87
 1 <- 0.11 0.225 0.905 0.000 0.18 0.210 0.976 0.963 0.23 0.175 0.857 1.000 0.000 right-23199d-87
 0 <- 0.11 0.225 0.905 0.000 0.18 0.210 0.976 0.963 0.23 0.175 0.857 1.000 0.000 right-23199d-87
 0 <- 0.12 0.212 0.690 0.000 0.34 0.170 0.976 0.744 0.20 0.179 0.976 1.000 0.863 right-23221d-87
 0 <- 0.12 0.212 0.690 0.000 0.34 0.170 0.976 0.744 0.20 0.179 0.976 1.000 0.863 right-23221d-87
 0 <- 0.12 0.212 0.690 0.000 0.34 0.170 0.976 0.744 0.20 0.179 0.976 1.000 0.863 right-23221d-87
 1 <- 0.12 0.212 0.690 0.000 0.34 0.170 0.976 0.744 0.20 0.179 0.976 1.000 0.863 right-23221d-87
 1 <- 0.12 0.212 0.690 0.000 0.34 0.170 0.976 0.744 0.20 0.179 0.976 1.000 0.863 right-23221d-87
 1 <- 0.05 0.178 0.024 0.787 0.11 0.200 0.976 0.894 0.46 0.164 0.976 0.938 0.613 right-23227d-88
 1 <- 0.05 0.178 0.024 0.787 0.11 0.200 0.976 0.894 0.46 0.164 0.976 0.938 0.613 right-23227d-88
 1 <- 0.05 0.178 0.024 0.787 0.11 0.200 0.976 0.894 0.46 0.164 0.976 0.938 0.613 right-23227d-88
 1 <- 0.05 0.178 0.024 0.787 0.11 0.200 0.976 0.894 0.46 0.164 0.976 0.938 0.613 right-23227d-88
 1 <- 0.15 0.246 0.905 0.675 0.28 0.163 0.952 0.450 0.60 0.154 0.929 0.963 0.950 right-23241d-88
 0 <- 0.15 0.246 0.905 0.675 0.28 0.163 0.952 0.450 0.60 0.154 0.929 0.963 0.950 right-23241d-88
 0 <- 0.15 0.246 0.905 0.675 0.28 0.163 0.952 0.450 0.60 0.154 0.929 0.963 0.950 right-23241d-88
 0 <- 0.15 0.246 0.905 0.675 0.28 0.163 0.952 0.450 0.60 0.154 0.929 0.963 0.950 right-23241d-88
 0 <- 0.08 0.172 0.500 0.738 0.14 0.215 0.976 0.781 0.32 0.175 0.929 0.744 0.000 right-23265d-88
 0 <- 0.08 0.172 0.500 0.738 0.14 0.215 0.976 0.781 0.32 0.175 0.929 0.744 0.000 right-23265d-88
 0 <- 0.08 0.172 0.500 0.738 0.14 0.215 0.976 0.781 0.32 0.175 0.929 0.744 0.000 right-23265d-88
 0 <- 0.08 0.172 0.500 0.738 0.14 0.215 0.976 0.781 0.32 0.175 0.929 0.744 0.000 right-23265d-88
 1 <- 0.08 0.191 0.643 0.481 0.32 0.193 0.976 0.844 0.38 0.175 0.976 0.919 0.000 right-23273d-89
 1 <- 0.08 0.191 0.643 0.481 0.32 0.193 0.976 0.844 0.38 0.175 0.976 0.919 0.000 right-23273d-89
 1 <- 0.08 0.191 0.643 0.481 0.32 0.193 0.976 0.844 0.38 0.175 0.976 0.919 0.000 right-23273d-89
 1 <- 0.08 0.191 0.643 0.481 0.32 0.193 0.976 0.844 0.38 0.175 0.976 0.919 0.000 right-23273d-89
 1 <- 0.18 0.211 0.571 0.656 0.17 0.230 0.976 0.781 0.34 0.163 0.929 0.950 0.938 right-23299d-89
 0 <- 0.18 0.211 0.571 0.656 0.17 0.230 0.976 0.781 0.34 0.163 0.929 0.950 0.938 right-23299d-89
 0 <- 0.18 0.211 0.571 0.656 0.17 0.230 0.976 0.781 0.34 0.163 0.929 0.950 0.938 right-23299d-89
 1 <- 0.18 0.211 0.571 0.656 0.17 0.230 0.976 0.781 0.34 0.163 0.929 0.950 0.938 right-23299d-89
 0 <- 0.18 0.211 0.571 0.656 0.17 0.230 0.976 0.781 0.34 0.163 0.929 0.950 0.938 right-23299d-89
 0 <- 0.17 0.180 0.524 0.800 0.26 0.213 0.976 0.769 0.32 0.166 0.952 0.875 0.944 right-23317d-89
 0 <- 0.17 0.180 0.524 0.800 0.26 0.213 0.976 0.769 0.32 0.166 0.952 0.875 0.944 right-23317d-89
 0 <- 0.17 0.180 0.524 0.800 0.26 0.213 0.976 0.769 0.32 0.166 0.952 0.875 0.944 right-23317d-89
 1 <- 0.17 0.180 0.524 0.800 0.26 0.213 0.976 0.769 0.32 0.166 0.952 0.875 0.944 right-23317d-89
 0 <- 0.17 0.176 0.357 0.850 0.31 0.156 0.976 0.425 0.88 0.139 0.905 0.731 0.844 right-23323d-89
 0 <- 0.17 0.176 0.357 0.850 0.31 0.156 0.976 0.425 0.88 0.139 0.905 0.731 0.844 right-23323d-89
 0 <- 0.17 0.176 0.357 0.850 0.31 0.156 0.976 0.425 0.88 0.139 0.905 0.731 0.844 right-23323d-89
 0 <- 0.17 0.176 0.357 0.850 0.31 0.156 0.976 0.425 0.88 0.139 0.905 0.731 0.844 right-23323d-89
 0 <- 0.35 0.148 0.071 0.694 0.17 0.182 0.976 0.369 0.25 0.187 0.952 0.975 0.969 right-23326d-89
 0 <- 0.35 0.148 0.071 0.694 0.17 0.182 0.976 0.369 0.25 0.187 0.952 0.975 0.969 right-23326d-89
 0 <- 0.35 0.148 0.071 0.694 0.17 0.182 0.976 0.369 0.25 0.187 0.952 0.975 0.969 right-23326d-89
 0 <- 0.35 0.148 0.071 0.694 0.17 0.182 0.976 0.369 0.25 0.187 0.952 0.975 0.969 right-23326d-89
 1 <- 0.12 0.217 0.976 0.994 0.26 0.230 0.976 1.000 0.28 0.175 0.976 0.994 0.856 right-23343d-90
 1 <- 0.12 0.217 0.976 0.994 0.26 0.230 0.976 1.000 0.28 0.175 0.976 0.994 0.856 right-23343d-90
 0 <- 0.12 0.217 0.976 0.994 0.26 0.230 0.976 1.000 0.28 0.175 0.976 0.994 0.856 right-23343d-90
 0 <- 0.12 0.217 0.976 0.994 0.26 0.230 0.976 1.000 0.28 0.175 0.976 0.994 0.856 right-23343d-90
 0 <- 0.09 0.203 0.571 0.738 0.22 0.173 0.881 0.950 0.05 0.218 0.690 0.975 0.819 right-23353d-90
 0 <- 0.09 0.203 0.571 0.738 0.22 0.173 0.881 0.950 0.05 0.218 0.690 0.975 0.819 right-23353d-90
 0 <- 0.09 0.203 0.571 0.738 0.22 0.173 0.881 0.950 0.05 0.218 0.690 0.975 0.819 right-23353d-90
 0 <- 0.09 0.203 0.571 0.738 0.22 0.173 0.881 0.950 0.05 0.218 0.690 0.975 0.819 right-23353d-90
 1 <- 0.12 0.196 0.524 0.856 0.26 0.199 0.976 0.831 0.37 0.174 0.976 0.950 0.944 right-23384d-91
 1 <- 0.12 0.196 0.524 0.856 0.26 0.199 0.976 0.831 0.37 0.174 0.976 0.950 0.944 right-23384d-91
 1 <- 0.12 0.196 0.524 0.856 0.26 0.199 0.976 0.831 0.37 0.174 0.976 0.950 0.944 right-23384d-91
 1 <- 0.12 0.196 0.524 0.856 0.26 0.199 0.976 0.831 0.37 0.174 0.976 0.950 0.944 right-23384d-91
 0 <- 0.17 0.175 0.357 0.787 0.31 0.206 0.976 0.631 0.34 0.179 0.952 1.000 0.894 right-23436d-92
 1 <- 0.17 0.175 0.357 0.787 0.31 0.206 0.976 0.631 0.34 0.179 0.952 1.000 0.894 right-23436d-92
 1 <- 0.17 0.175 0.357 0.787 0.31 0.206 0.976 0.631 0.34 0.179 0.952 1.000 0.894 right-23436d-92
 1 <- 0.17 0.175 0.357 0.787 0.31 0.206 0.976 0.631 0.34 0.179 0.952 1.000 0.894 right-23436d-92
 1 <- 0.14 0.253 0.952 0.000 0.25 0.194 0.976 0.838 0.35 0.175 0.976 0.981 0.000 right-23439d-92
 1 <- 0.14 0.253 0.952 0.000 0.25 0.194 0.976 0.838 0.35 0.175 0.976 0.981 0.000 right-23439d-92
 1 <- 0.14 0.253 0.952 0.000 0.25 0.194 0.976 0.838 0.35 0.175 0.976 0.981 0.000 right-23439d-92
 1 <- 0.14 0.253 0.952 0.000 0.25 0.194 0.976 0.838 0.35 0.175 0.976 0.981 0.000 right-23439d-92
 1 <- 0.09 0.175 1.000 0.000 0.18 0.198 0.667 0.000 0.34 0.177 0.833 0.694 0.887 right-23455d-92
 0 <- 0.09 0.175 1.000 0.000 0.18 0.198 0.667 0.000 0.34 0.177 0.833 0.694 0.887 right-23455d-92
 1 <- 0.09 0.175 1.000 0.000 0.18 0.198 0.667 0.000 0.34 0.177 0.833 0.694 0.887 right-23455d-92
 1 <- 0.09 0.175 1.000 0.000 0.18 0.198 0.667 0.000 0.34 0.177 0.833 0.694 0.887 right-23455d-92
 1 <- 0.06 0.226 0.286 0.700 0.29 0.216 0.976 0.975 0.26 0.205 0.952 0.931 0.000 right-23459d-92
 0 <- 0.06 0.226 0.286 0.700 0.29 0.216 0.976 0.975 0.26 0.205 0.952 0.931 0.000 right-23459d-92
 1 <- 0.06 0.226 0.286 0.700 0.29 0.216 0.976 0.975 0.26 0.205 0.952 0.931 0.000 right-23459d-92
 1 <- 0.06 0.226 0.286 0.700 0.29 0.216 0.976 0.975 0.26 0.205 0.952 0.931 0.000 right-23459d-92
 1 <- 0.11 0.232 0.714 0.787 0.22 0.232 0.976 0.869 0.28 0.210 0.976 0.900 0.000 right-23471d-93
 1 <- 0.11 0.232 0.714 0.787 0.22 0.232 0.976 0.869 0.28 0.210 0.976 0.900 0.000 right-23471d-93
 0 <- 0.11 0.232 0.714 0.787 0.22 0.232 0.976 0.869 0.28 0.210 0.976 0.900 0.000 right-23471d-93
 1 <- 0.11 0.232 0.714 0.787 0.22 0.232 0.976 0.869 0.28 0.210 0.976 0.900 0.000 right-23471d-93
word 48: said phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.05 0.171 0.167 0.631 0.08 0.266 1.000 0.000 0.06 0.261 1.000 0.000 0.000 said-23531d-67
 0 <- 0.05 0.171 0.167 0.631 0.08 0.266 1.000 0.000 0.06 0.261 1.000 0.000 0.000 said-23531d-67
 1 <- 0.05 0.171 0.167 0.631 0.08 0.266 1.000 0.000 0.06 0.261 1.000 0.000 0.000 said-23531d-67
 0 <- 0.05 0.171 0.167 0.631 0.08 0.266 1.000 0.000 0.06 0.261 1.000 0.000 0.000 said-23531d-67
 0 <- 0.20 0.213 0.929 0.000 0.20 0.209 0.952 0.950 0.46 0.139 0.952 0.988 0.000 said-23566d-73
 0 <- 0.20 0.213 0.929 0.000 0.20 0.209 0.952 0.950 0.46 0.139 0.952 0.988 0.000 said-23566d-73
 0 <- 0.20 0.213 0.929 0.000 0.20 0.209 0.952 0.950 0.46 0.139 0.952 0.988 0.000 said-23566d-73
 0 <- 0.20 0.213 0.929 0.000 0.20 0.209 0.952 0.950 0.46 0.139 0.952 0.988 0.000 said-23566d-73
 0 <- 0.12 0.192 0.738 0.956 0.29 0.205 0.976 0.875 0.37 0.175 0.952 0.988 0.000 said-23579d-74
 0 <- 0.12 0.192 0.738 0.956 0.29 0.205 0.976 0.875 0.37 0.175 0.952 0.988 0.000 said-23579d-74
 0 <- 0.12 0.192 0.738 0.956 0.29 0.205 0.976 0.875 0.37 0.175 0.952 0.988 0.000 said-23579d-74
 0 <- 0.12 0.192 0.738 0.956 0.29 0.205 0.976 0.875 0.37 0.175 0.952 0.988 0.000 said-23579d-74
 0 <- 0.17 0.242 0.905 0.681 0.32 0.158 0.905 0.925 0.15 0.210 0.595 0.881 0.938 said-23622d-80
 1 <- 0.17 0.242 0.905 0.681 0.32 0.158 0.905 0.925 0.15 0.210 0.595 0.881 0.938 said-23622d-80
 0 <- 0.17 0.242 0.905 0.681 0.32 0.158 0.905 0.925 0.15 0.210 0.595 0.881 0.938 said-23622d-80
 0 <- 0.17 0.242 0.905 0.681 0.32 0.158 0.905 0.925 0.15 0.210 0.595 0.881 0.938 said-23622d-80
 0 <- 0.23 0.201 0.833 0.806 0.34 0.150 0.595 0.850 0.28 0.159 0.905 0.894 0.000 said-23634d-80
 0 <- 0.23 0.201 0.833 0.806 0.34 0.150 0.595 0.850 0.28 0.159 0.905 0.894 0.000 said-23634d-80
 1 <- 0.23 0.201 0.833 0.806 0.34 0.150 0.595 0.850 0.28 0.159 0.905 0.894 0.000 said-23634d-80
 0 <- 0.23 0.201 0.833 0.806 0.34 0.150 0.595 0.850 0.28 0.159 0.905 0.894 0.000 said-23634d-80
 0 <- 0.22 0.164 0.667 0.000 0.22 0.168 0.500 0.831 0.20 0.172 0.786 0.569 0.831 said-23635d-80
 0 <- 0.22 0.164 0.667 0.000 0.22 0.168 0.500 0.831 0.20 0.172 0.786 0.569 0.831 said-23635d-80
 0 <- 0.22 0.164 0.667 0.000 0.22 0.168 0.500 0.831 0.20 0.172 0.786 0.569 0.831 said-23635d-80
 1 <- 0.22 0.164 0.667 0.000 0.22 0.168 0.500 0.831 0.20 0.172 0.786 0.569 0.831 said-23635d-80
 0 <- 0.18 0.188 0.690 0.000 0.23 0.185 0.976 0.713 0.15 0.204 0.976 0.988 0.000 said-23642d-81
 0 <- 0.18 0.188 0.690 0.000 0.23 0.185 0.976 0.713 0.15 0.204 0.976 0.988 0.000 said-23642d-81
 0 <- 0.18 0.188 0.690 0.000 0.23 0.185 0.976 0.713 0.15 0.204 0.976 0.988 0.000 said-23642d-81
 0 <- 0.18 0.188 0.690 0.000 0.23 0.185 0.976 0.713 0.15 0.204 0.976 0.988 0.000 said-23642d-81
 0 <- 0.12 0.222 0.857 0.806 0.34 0.164 0.929 0.938 0.34 0.145 0.929 0.669 0.781 said-23643d-81
 1 <- 0.12 0.222 0.857 0.806 0.34 0.164 0.929 0.938 0.34 0.145 0.929 0.669 0.781 said-23643d-81
 1 <- 0.12 0.222 0.857 0.806 0.34 0.164 0.929 0.938 0.34 0.145 0.929 0.669 0.781 said-23643d-81
 0 <- 0.12 0.222 0.857 0.806 0.34 0.164 0.929 0.938 0.34 0.145 0.929 0.669 0.781 said-23643d-81
 0 <- 0.12 0.222 0.857 0.806 0.34 0.164 0.929 0.938 0.34 0.145 0.929 0.669 0.781 said-23643d-81
 0 <- 0.12 0.235 0.238 0.831 0.20 0.157 0.929 0.544 0.18 0.207 0.976 0.938 1.000 said-23657d-82
 0 <- 0.12 0.235 0.238 0.831 0.20 0.157 0.929 0.544 0.18 0.207 0.976 0.938 1.000 said-23657d-82
 0 <- 0.12 0.235 0.238 0.831 0.20 0.157 0.929 0.544 0.18 0.207 0.976 0.938 1.000 said-23657d-82
 0 <- 0.12 0.235 0.238 0.831 0.20 0.157 0.929 0.544 0.18 0.207 0.976 0.938 1.000 said-23657d-82
 1 <- 0.18 0.207 0.619 0.950 0.11 0.185 0.929 0.844 0.26 0.149 0.667 0.812 0.744 said-23672d-83
 0 <- 0.18 0.207 0.619 0.950 0.11 0.185 0.929 0.844 0.26 0.149 0.667 0.812 0.744 said-23672d-83
 0 <- 0.18 0.207 0.619 0.950 0.11 0.185 0.929 0.844 0.26 0.149 0.667 0.812 0.744 said-23672d-83
 1 <- 0.18 0.207 0.619 0.950 0.11 0.185 0.929 0.844 0.26 0.149 0.667 0.812 0.744 said-23672d-83
 1 <- 0.15 0.244 0.881 0.000 0.26 0.213 0.952 0.963 0.35 0.148 0.857 0.969 0.863 said-23674d-83
 0 <- 0.15 0.244 0.881 0.000 0.26 0.213 0.952 0.963 0.35 0.148 0.857 0.969 0.863 said-23674d-83
 1 <- 0.15 0.244 0.881 0.000 0.26 0.213 0.952 0.963 0.35 0.148 0.857 0.969 0.863 said-23674d-83
 0 <- 0.15 0.244 0.881 0.000 0.26 0.213 0.952 0.963 0.35 0.148 0.857 0.969 0.863 said-23674d-83
 0 <- 0.20 0.203 0.214 0.000 0.26 0.176 0.643 0.613 0.31 0.165 0.952 0.756 0.806 said-23677d-83
 0 <- 0.20 0.203 0.214 0.000 0.26 0.176 0.643 0.613 0.31 0.165 0.952 0.756 0.806 said-23677d-83
 0 <- 0.20 0.203 0.214 0.000 0.26 0.176 0.643 0.613 0.31 0.165 0.952 0.756 0.806 said-23677d-83
 0 <- 0.20 0.203 0.214 0.000 0.26 0.176 0.643 0.613 0.31 0.165 0.952 0.756 0.806 said-23677d-83
 0 <- 0.28 0.230 0.857 0.744 0.35 0.205 0.952 0.775 0.29 0.159 0.976 0.969 0.806 said-23732d-86
 0 <- 0.28 0.230 0.857 0.744 0.35 0.205 0.952 0.775 0.29 0.159 0.976 0.969 0.806 said-23732d-86
 0 <- 0.28 0.230 0.857 0.744 0.35 0.205 0.952 0.775 0.29 0.159 0.976 0.969 0.806 said-23732d-86
 0 <- 0.28 0.230 0.857 0.744 0.35 0.205 0.952 0.775 0.29 0.159 0.976 0.969 0.806 said-23732d-86
 0 <- 0.23 0.203 0.952 0.000 0.31 0.166 0.952 0.963 0.48 0.161 0.976 0.950 0.944 said-23740d-86
 0 <- 0.23 0.203 0.952 0.000 0.31 0.166 0.952 0.963 0.48 0.161 0.976 0.950 0.944 said-23740d-86
 0 <- 0.23 0.203 0.952 0.000 0.31 0.166 0.952 0.963 0.48 0.161 0.976 0.950 0.944 said-23740d-86
 1 <- 0.23 0.203 0.952 0.000 0.31 0.166 0.952 0.963 0.48 0.161 0.976 0.950 0.944 said-23740d-86
 1 <- 0.23 0.203 0.952 0.000 0.31 0.166 0.952 0.963 0.48 0.161 0.976 0.950 0.944 said-23740d-86
 0 <- 0.08 0.203 0.286 0.000 0.28 0.173 0.952 0.650 0.68 0.150 0.952 0.963 0.000 said-23746d-86
 0 <- 0.08 0.203 0.286 0.000 0.28 0.173 0.952 0.650 0.68 0.150 0.952 0.963 0.000 said-23746d-86
 0 <- 0.08 0.203 0.286 0.000 0.28 0.173 0.952 0.650 0.68 0.150 0.952 0.963 0.000 said-23746d-86
 0 <- 0.08 0.203 0.286 0.000 0.28 0.173 0.952 0.650 0.68 0.150 0.952 0.963 0.000 said-23746d-86
 0 <- 0.17 0.182 0.810 0.631 0.08 0.190 0.905 0.863 0.38 0.147 0.929 0.887 0.925 said-23757d-86
 0 <- 0.17 0.182 0.810 0.631 0.08 0.190 0.905 0.863 0.38 0.147 0.929 0.887 0.925 said-23757d-86
 0 <- 0.17 0.182 0.810 0.631 0.08 0.190 0.905 0.863 0.38 0.147 0.929 0.887 0.925 said-23757d-86
 0 <- 0.17 0.182 0.810 0.631 0.08 0.190 0.905 0.863 0.38 0.147 0.929 0.887 0.925 said-23757d-86
 0 <- 0.18 0.222 0.643 0.994 0.28 0.197 0.952 0.812 0.22 0.191 0.976 0.975 0.925 said-23812d-87
 1 <- 0.18 0.222 0.643 0.994 0.28 0.197 0.952 0.812 0.22 0.191 0.976 0.975 0.925 said-23812d-87
 0 <- 0.18 0.222 0.643 0.994 0.28 0.197 0.952 0.812 0.22 0.191 0.976 0.975 0.925 said-23812d-87
 1 <- 0.18 0.222 0.643 0.994 0.28 0.197 0.952 0.812 0.22 0.191 0.976 0.975 0.925 said-23812d-87
 0 <- 0.14 0.193 1.000 0.000 0.12 0.176 1.000 0.000 0.06 0.230 0.619 0.000 0.906 said-23816d-87
 0 <- 0.14 0.193 1.000 0.000 0.12 0.176 1.000 0.000 0.06 0.230 0.619 0.000 0.906 said-23816d-87
 0 <- 0.14 0.193 1.000 0.000 0.12 0.176 1.000 0.000 0.06 0.230 0.619 0.000 0.906 said-23816d-87
 0 <- 0.14 0.193 1.000 0.000 0.12 0.176 1.000 0.000 0.06 0.230 0.619 0.000 0.906 said-23816d-87
 0 <- 0.26 0.221 0.905 0.863 0.22 0.180 0.952 0.944 0.26 0.184 0.929 0.394 0.938 said-23836d-88
 0 <- 0.26 0.221 0.905 0.863 0.22 0.180 0.952 0.944 0.26 0.184 0.929 0.394 0.938 said-23836d-88
 0 <- 0.26 0.221 0.905 0.863 0.22 0.180 0.952 0.944 0.26 0.184 0.929 0.394 0.938 said-23836d-88
 0 <- 0.26 0.221 0.905 0.863 0.22 0.180 0.952 0.944 0.26 0.184 0.929 0.394 0.938 said-23836d-88
 0 <- 0.18 0.197 0.714 0.594 0.11 0.200 0.976 0.869 0.31 0.159 0.881 1.000 0.000 said-23841d-88
 0 <- 0.18 0.197 0.714 0.594 0.11 0.200 0.976 0.869 0.31 0.159 0.881 1.000 0.000 said-23841d-88
 0 <- 0.18 0.197 0.714 0.594 0.11 0.200 0.976 0.869 0.31 0.159 0.881 1.000 0.000 said-23841d-88
 0 <- 0.18 0.197 0.714 0.594 0.11 0.200 0.976 0.869 0.31 0.159 0.881 1.000 0.000 said-23841d-88
 0 <- 0.37 0.155 0.571 0.000 0.22 0.156 0.881 0.694 0.43 0.153 0.881 0.912 0.844 said-23862d-89
 1 <- 0.37 0.155 0.571 0.000 0.22 0.156 0.881 0.694 0.43 0.153 0.881 0.912 0.844 said-23862d-89
 0 <- 0.37 0.155 0.571 0.000 0.22 0.156 0.881 0.694 0.43 0.153 0.881 0.912 0.844 said-23862d-89
 1 <- 0.37 0.155 0.571 0.000 0.22 0.156 0.881 0.694 0.43 0.153 0.881 0.912 0.844 said-23862d-89
 0 <- 0.23 0.190 0.595 0.869 0.09 0.178 0.952 0.756 0.22 0.154 0.500 0.900 0.688 said-23900d-89
 0 <- 0.23 0.190 0.595 0.869 0.09 0.178 0.952 0.756 0.22 0.154 0.500 0.900 0.688 said-23900d-89
 1 <- 0.23 0.190 0.595 0.869 0.09 0.178 0.952 0.756 0.22 0.154 0.500 0.900 0.688 said-23900d-89
 0 <- 0.23 0.190 0.595 0.869 0.09 0.178 0.952 0.756 0.22 0.154 0.500 0.900 0.688 said-23900d-89
 0 <- 0.12 0.251 0.881 0.994 0.25 0.190 0.952 0.944 0.09 0.229 0.929 0.963 0.938 said-23916d-90
 0 <- 0.12 0.251 0.881 0.994 0.25 0.190 0.952 0.944 0.09 0.229 0.929 0.963 0.938 said-23916d-90
 0 <- 0.12 0.251 0.881 0.994 0.25 0.190 0.952 0.944 0.09 0.229 0.929 0.963 0.938 said-23916d-90
 0 <- 0.12 0.251 0.881 0.994 0.25 0.190 0.952 0.944 0.09 0.229 0.929 0.963 0.938 said-23916d-90
 0 <- 0.43 0.152 0.714 0.681 0.32 0.192 0.976 0.762 0.60 0.148 0.833 0.688 0.950 said-23925d-90
 1 <- 0.43 0.152 0.714 0.681 0.32 0.192 0.976 0.762 0.60 0.148 0.833 0.688 0.950 said-23925d-90
 0 <- 0.43 0.152 0.714 0.681 0.32 0.192 0.976 0.762 0.60 0.148 0.833 0.688 0.950 said-23925d-90
 0 <- 0.43 0.152 0.714 0.681 0.32 0.192 0.976 0.762 0.60 0.148 0.833 0.688 0.950 said-23925d-90
 0 <- 0.20 0.211 0.881 0.775 0.26 0.211 0.976 0.931 0.20 0.190 0.929 0.988 0.000 said-23928d-90
 0 <- 0.20 0.211 0.881 0.775 0.26 0.211 0.976 0.931 0.20 0.190 0.929 0.988 0.000 said-23928d-90
 0 <- 0.20 0.211 0.881 0.775 0.26 0.211 0.976 0.931 0.20 0.190 0.929 0.988 0.000 said-23928d-90
 0 <- 0.20 0.211 0.881 0.775 0.26 0.211 0.976 0.931 0.20 0.190 0.929 0.988 0.000 said-23928d-90
 0 <- 0.28 0.171 0.881 0.662 0.23 0.198 0.976 0.906 0.15 0.187 0.786 0.988 0.944 said-23934d-90
 0 <- 0.28 0.171 0.881 0.662 0.23 0.198 0.976 0.906 0.15 0.187 0.786 0.988 0.944 said-23934d-90
 0 <- 0.28 0.171 0.881 0.662 0.23 0.198 0.976 0.906 0.15 0.187 0.786 0.988 0.944 said-23934d-90
 0 <- 0.28 0.171 0.881 0.662 0.23 0.198 0.976 0.906 0.15 0.187 0.786 0.988 0.944 said-23934d-90
 1 <- 0.25 0.224 0.929 0.000 0.31 0.175 0.952 0.988 0.28 0.160 0.976 0.969 0.925 said-23937d-90
 1 <- 0.25 0.224 0.929 0.000 0.31 0.175 0.952 0.988 0.28 0.160 0.976 0.969 0.925 said-23937d-90
 1 <- 0.25 0.224 0.929 0.000 0.31 0.175 0.952 0.988 0.28 0.160 0.976 0.969 0.925 said-23937d-90
 1 <- 0.25 0.224 0.929 0.000 0.31 0.175 0.952 0.988 0.28 0.160 0.976 0.969 0.925 said-23937d-90
 0 <- 0.22 0.220 0.929 0.575 0.22 0.167 0.929 0.963 0.17 0.205 0.976 0.963 1.000 said-23955d-91
 0 <- 0.22 0.220 0.929 0.575 0.22 0.167 0.929 0.963 0.17 0.205 0.976 0.963 1.000 said-23955d-91
 0 <- 0.22 0.220 0.929 0.575 0.22 0.167 0.929 0.963 0.17 0.205 0.976 0.963 1.000 said-23955d-91
 0 <- 0.22 0.220 0.929 0.575 0.22 0.167 0.929 0.963 0.17 0.205 0.976 0.963 1.000 said-23955d-91
 1 <- 0.23 0.197 0.833 0.688 0.32 0.173 0.952 0.744 0.28 0.175 0.976 0.950 0.906 said-23969d-91
 0 <- 0.23 0.197 0.833 0.688 0.32 0.173 0.952 0.744 0.28 0.175 0.976 0.950 0.906 said-23969d-91
 1 <- 0.23 0.197 0.833 0.688 0.32 0.173 0.952 0.744 0.28 0.175 0.976 0.950 0.906 said-23969d-91
 1 <- 0.23 0.197 0.833 0.688 0.32 0.173 0.952 0.744 0.28 0.175 0.976 0.950 0.906 said-23969d-91
 1 <- 0.12 0.218 0.810 0.000 0.26 0.172 0.929 0.900 0.20 0.184 0.905 0.975 0.981 said-23987d-92
 0 <- 0.12 0.218 0.810 0.000 0.26 0.172 0.929 0.900 0.20 0.184 0.905 0.975 0.981 said-23987d-92
 1 <- 0.12 0.218 0.810 0.000 0.26 0.172 0.929 0.900 0.20 0.184 0.905 0.975 0.981 said-23987d-92
 1 <- 0.12 0.218 0.810 0.000 0.26 0.172 0.929 0.900 0.20 0.184 0.905 0.975 0.981 said-23987d-92
word 49: say phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.05 0.205 0.643 0.781 0.05 0.200 0.810 0.731 0.631 say-24001d-61
 0 <- 0.05 0.205 0.643 0.781 0.05 0.200 0.810 0.731 0.631 say-24001d-61
 0 <- 0.05 0.205 0.643 0.781 0.05 0.200 0.810 0.731 0.631 say-24001d-61
 0 <- 0.05 0.205 0.643 0.781 0.05 0.200 0.810 0.731 0.631 say-24001d-61
 1 <- 0.25 0.227 0.286 0.875 0.48 0.144 0.714 0.050 0.706 say-24028d-70
 0 <- 0.25 0.227 0.286 0.875 0.48 0.144 0.714 0.050 0.706 say-24028d-70
 0 <- 0.25 0.227 0.286 0.875 0.48 0.144 0.714 0.050 0.706 say-24028d-70
 1 <- 0.25 0.227 0.286 0.875 0.48 0.144 0.714 0.050 0.706 say-24028d-70
 0 <- 0.25 0.227 0.286 0.875 0.48 0.144 0.714 0.050 0.706 say-24028d-70
 0 <- 0.05 0.174 0.619 0.000 0.25 0.188 0.833 0.619 0.881 say-24044d-74
 0 <- 0.05 0.174 0.619 0.000 0.25 0.188 0.833 0.619 0.881 say-24044d-74
 0 <- 0.05 0.174 0.619 0.000 0.25 0.188 0.833 0.619 0.881 say-24044d-74
 0 <- 0.05 0.174 0.619 0.000 0.25 0.188 0.833 0.619 0.881 say-24044d-74
 0 <- 0.05 0.174 0.619 0.000 0.25 0.188 0.833 0.619 0.881 say-24044d-74
 0 <- 0.05 0.182 0.310 0.831 0.14 0.189 0.929 0.706 0.988 say-24050d-75
 1 <- 0.05 0.182 0.310 0.831 0.14 0.189 0.929 0.706 0.988 say-24050d-75
 0 <- 0.05 0.182 0.310 0.831 0.14 0.189 0.929 0.706 0.988 say-24050d-75
 0 <- 0.05 0.182 0.310 0.831 0.14 0.189 0.929 0.706 0.988 say-24050d-75
 0 <- 0.05 0.182 0.310 0.831 0.14 0.189 0.929 0.706 0.988 say-24050d-75
 0 <- 0.05 0.174 0.357 0.506 0.29 0.177 0.929 0.469 0.956 say-24060d-77
 0 <- 0.05 0.174 0.357 0.506 0.29 0.177 0.929 0.469 0.956 say-24060d-77
 0 <- 0.05 0.174 0.357 0.506 0.29 0.177 0.929 0.469 0.956 say-24060d-77
 0 <- 0.05 0.174 0.357 0.506 0.29 0.177 0.929 0.469 0.956 say-24060d-77
 0 <- 0.09 0.186 0.238 0.931 0.49 0.166 0.952 0.625 0.981 say-24069d-78
 0 <- 0.09 0.186 0.238 0.931 0.49 0.166 0.952 0.625 0.981 say-24069d-78
 0 <- 0.09 0.186 0.238 0.931 0.49 0.166 0.952 0.625 0.981 say-24069d-78
 0 <- 0.09 0.186 0.238 0.931 0.49 0.166 0.952 0.625 0.981 say-24069d-78
 0 <- 0.20 0.190 0.167 0.944 0.46 0.142 0.762 0.425 0.863 say-24070d-78
 0 <- 0.20 0.190 0.167 0.944 0.46 0.142 0.762 0.425 0.863 say-24070d-78
 0 <- 0.20 0.190 0.167 0.944 0.46 0.142 0.762 0.425 0.863 say-24070d-78
 0 <- 0.20 0.190 0.167 0.944 0.46 0.142 0.762 0.425 0.863 say-24070d-78
 1 <- 0.08 0.187 0.071 0.956 0.49 0.147 0.929 0.506 0.944 say-24107d-82
 0 <- 0.08 0.187 0.071 0.956 0.49 0.147 0.929 0.506 0.944 say-24107d-82
 0 <- 0.08 0.187 0.071 0.956 0.49 0.147 0.929 0.506 0.944 say-24107d-82
 0 <- 0.08 0.187 0.071 0.956 0.49 0.147 0.929 0.506 0.944 say-24107d-82
 0 <- 0.22 0.173 0.238 0.775 0.37 0.156 0.881 0.569 0.963 say-24113d-83
 0 <- 0.22 0.173 0.238 0.775 0.37 0.156 0.881 0.569 0.963 say-24113d-83
 1 <- 0.22 0.173 0.238 0.775 0.37 0.156 0.881 0.569 0.963 say-24113d-83
 1 <- 0.22 0.173 0.238 0.775 0.37 0.156 0.881 0.569 0.963 say-24113d-83
 1 <- 0.20 0.241 0.976 0.806 0.28 0.196 0.881 0.762 0.912 say-24132d-84
 1 <- 0.20 0.241 0.976 0.806 0.28 0.196 0.881 0.762 0.912 say-24132d-84
 1 <- 0.20 0.241 0.976 0.806 0.28 0.196 0.881 0.762 0.912 say-24132d-84
 1 <- 0.20 0.241 0.976 0.806 0.28 0.196 0.881 0.762 0.912 say-24132d-84
 0 <- 0.05 0.179 0.143 0.794 0.46 0.148 0.762 0.613 0.894 say-24143d-85
 1 <- 0.05 0.179 0.143 0.794 0.46 0.148 0.762 0.613 0.894 say-24143d-85
 0 <- 0.05 0.179 0.143 0.794 0.46 0.148 0.762 0.613 0.894 say-24143d-85
 1 <- 0.05 0.179 0.143 0.794 0.46 0.148 0.762 0.613 0.894 say-24143d-85
 0 <- 0.15 0.206 0.310 0.000 0.55 0.149 0.905 0.619 0.719 say-24163d-85
 0 <- 0.15 0.206 0.310 0.000 0.55 0.149 0.905 0.619 0.719 say-24163d-85
 0 <- 0.15 0.206 0.310 0.000 0.55 0.149 0.905 0.619 0.719 say-24163d-85
 0 <- 0.15 0.206 0.310 0.000 0.55 0.149 0.905 0.619 0.719 say-24163d-85
 0 <- 0.05 0.177 0.429 0.819 0.17 0.193 0.857 0.631 0.000 say-24212d-87
 1 <- 0.05 0.177 0.429 0.819 0.17 0.193 0.857 0.631 0.000 say-24212d-87
 1 <- 0.05 0.177 0.429 0.819 0.17 0.193 0.857 0.631 0.000 say-24212d-87
 0 <- 0.05 0.177 0.429 0.819 0.17 0.193 0.857 0.631 0.000 say-24212d-87
 1 <- 0.28 0.218 0.690 0.713 0.48 0.149 0.952 0.894 0.850 say-24216d-87
 1 <- 0.28 0.218 0.690 0.713 0.48 0.149 0.952 0.894 0.850 say-24216d-87
 0 <- 0.28 0.218 0.690 0.713 0.48 0.149 0.952 0.894 0.850 say-24216d-87
 1 <- 0.28 0.218 0.690 0.713 0.48 0.149 0.952 0.894 0.850 say-24216d-87
 0 <- 0.08 0.189 0.452 0.956 0.43 0.177 0.976 0.512 0.994 say-24232d-87
 0 <- 0.08 0.189 0.452 0.956 0.43 0.177 0.976 0.512 0.994 say-24232d-87
 0 <- 0.08 0.189 0.452 0.956 0.43 0.177 0.976 0.512 0.994 say-24232d-87
 0 <- 0.08 0.189 0.452 0.956 0.43 0.177 0.976 0.512 0.994 say-24232d-87
 1 <- 0.08 0.189 0.452 0.956 0.43 0.177 0.976 0.512 0.994 say-24232d-87
 1 <- 0.28 0.170 0.214 0.725 0.54 0.143 0.857 0.531 0.912 say-24236d-87
 1 <- 0.28 0.170 0.214 0.725 0.54 0.143 0.857 0.531 0.912 say-24236d-87
 1 <- 0.28 0.170 0.214 0.725 0.54 0.143 0.857 0.531 0.912 say-24236d-87
 1 <- 0.28 0.170 0.214 0.725 0.54 0.143 0.857 0.531 0.912 say-24236d-87
 0 <- 0.38 0.148 0.905 0.894 0.14 0.212 0.500 0.656 0.781 say-24245d-87
 1 <- 0.38 0.148 0.905 0.894 0.14 0.212 0.500 0.656 0.781 say-24245d-87
 1 <- 0.38 0.148 0.905 0.894 0.14 0.212 0.500 0.656 0.781 say-24245d-87
 0 <- 0.38 0.148 0.905 0.894 0.14 0.212 0.500 0.656 0.781 say-24245d-87
 1 <- 0.25 0.204 0.952 0.662 0.26 0.222 0.976 0.912 0.931 say-24247d-87
 1 <- 0.25 0.204 0.952 0.662 0.26 0.222 0.976 0.912 0.931 say-24247d-87
 1 <- 0.25 0.204 0.952 0.662 0.26 0.222 0.976 0.912 0.931 say-24247d-87
 1 <- 0.25 0.204 0.952 0.662 0.26 0.222 0.976 0.912 0.931 say-24247d-87
 1 <- 0.25 0.204 0.952 0.662 0.26 0.222 0.976 0.912 0.931 say-24247d-87
 0 <- 0.05 0.186 0.476 0.787 0.15 0.179 0.500 0.725 0.963 say-24251d-87
 0 <- 0.05 0.186 0.476 0.787 0.15 0.179 0.500 0.725 0.963 say-24251d-87
 0 <- 0.05 0.186 0.476 0.787 0.15 0.179 0.500 0.725 0.963 say-24251d-87
 0 <- 0.05 0.186 0.476 0.787 0.15 0.179 0.500 0.725 0.963 say-24251d-87
 1 <- 0.18 0.182 0.881 0.631 0.38 0.170 0.976 0.894 0.975 say-24307d-88
 1 <- 0.18 0.182 0.881 0.631 0.38 0.170 0.976 0.894 0.975 say-24307d-88
 0 <- 0.18 0.182 0.881 0.631 0.38 0.170 0.976 0.894 0.975 say-24307d-88
 1 <- 0.18 0.182 0.881 0.631 0.38 0.170 0.976 0.894 0.975 say-24307d-88
 1 <- 0.20 0.238 0.905 0.863 0.37 0.178 0.976 0.750 0.963 say-24316d-89
 1 <- 0.20 0.238 0.905 0.863 0.37 0.178 0.976 0.750 0.963 say-24316d-89
 1 <- 0.20 0.238 0.905 0.863 0.37 0.178 0.976 0.750 0.963 say-24316d-89
 1 <- 0.20 0.238 0.905 0.863 0.37 0.178 0.976 0.750 0.963 say-24316d-89
 1 <- 0.09 0.198 1.000 0.000 0.05 0.180 0.643 0.000 0.838 say-24346d-89
 0 <- 0.09 0.198 1.000 0.000 0.05 0.180 0.643 0.000 0.838 say-24346d-89
 1 <- 0.09 0.198 1.000 0.000 0.05 0.180 0.643 0.000 0.838 say-24346d-89
 0 <- 0.09 0.198 1.000 0.000 0.05 0.180 0.643 0.000 0.838 say-24346d-89
 0 <- 0.26 0.180 0.548 0.800 0.51 0.154 0.952 0.044 0.988 say-24401d-90
 0 <- 0.26 0.180 0.548 0.800 0.51 0.154 0.952 0.044 0.988 say-24401d-90
 0 <- 0.26 0.180 0.548 0.800 0.51 0.154 0.952 0.044 0.988 say-24401d-90
 0 <- 0.26 0.180 0.548 0.800 0.51 0.154 0.952 0.044 0.988 say-24401d-90
 1 <- 0.14 0.169 0.500 0.000 0.45 0.155 0.786 0.700 0.925 say-24403d-90
 0 <- 0.14 0.169 0.500 0.000 0.45 0.155 0.786 0.700 0.925 say-24403d-90
 0 <- 0.14 0.169 0.500 0.000 0.45 0.155 0.786 0.700 0.925 say-24403d-90
 1 <- 0.14 0.169 0.500 0.000 0.45 0.155 0.786 0.700 0.925 say-24403d-90
 0 <- 0.06 0.183 0.333 0.781 0.66 0.179 0.976 0.769 0.963 say-24408d-91
 0 <- 0.06 0.183 0.333 0.781 0.66 0.179 0.976 0.769 0.963 say-24408d-91
 1 <- 0.06 0.183 0.333 0.781 0.66 0.179 0.976 0.769 0.963 say-24408d-91
 1 <- 0.06 0.183 0.333 0.781 0.66 0.179 0.976 0.769 0.963 say-24408d-91
 1 <- 0.22 0.183 0.286 0.725 0.63 0.167 0.857 0.000 0.831 say-24415d-91
 1 <- 0.22 0.183 0.286 0.725 0.63 0.167 0.857 0.000 0.831 say-24415d-91
 1 <- 0.22 0.183 0.286 0.725 0.63 0.167 0.857 0.000 0.831 say-24415d-91
 1 <- 0.22 0.183 0.286 0.725 0.63 0.167 0.857 0.000 0.831 say-24415d-91
 0 <- 0.23 0.216 0.286 0.694 0.46 0.185 0.976 0.619 0.988 say-24427d-91
 0 <- 0.23 0.216 0.286 0.694 0.46 0.185 0.976 0.619 0.988 say-24427d-91
 1 <- 0.23 0.216 0.286 0.694 0.46 0.185 0.976 0.619 0.988 say-24427d-91
 1 <- 0.23 0.216 0.286 0.694 0.46 0.185 0.976 0.619 0.988 say-24427d-91
 1 <- 0.23 0.216 0.286 0.694 0.46 0.185 0.976 0.619 0.988 say-24427d-91
 0 <- 0.22 0.212 0.857 0.688 0.42 0.162 0.976 0.956 0.906 say-24453d-91
 0 <- 0.22 0.212 0.857 0.688 0.42 0.162 0.976 0.956 0.906 say-24453d-91
 0 <- 0.22 0.212 0.857 0.688 0.42 0.162 0.976 0.956 0.906 say-24453d-91
 0 <- 0.22 0.212 0.857 0.688 0.42 0.162 0.976 0.956 0.906 say-24453d-91
 0 <- 0.25 0.198 0.952 0.656 0.43 0.174 0.976 0.900 0.856 say-24470d-92
 1 <- 0.25 0.198 0.952 0.656 0.43 0.174 0.976 0.900 0.856 say-24470d-92
 1 <- 0.25 0.198 0.952 0.656 0.43 0.174 0.976 0.900 0.856 say-24470d-92
 0 <- 0.25 0.198 0.952 0.656 0.43 0.174 0.976 0.900 0.856 say-24470d-92
 1 <- 0.20 0.189 0.881 0.700 0.26 0.222 0.976 0.950 1.000 say-24496d-95
 1 <- 0.20 0.189 0.881 0.700 0.26 0.222 0.976 0.950 1.000 say-24496d-95
 1 <- 0.20 0.189 0.881 0.700 0.26 0.222 0.976 0.950 1.000 say-24496d-95
 1 <- 0.20 0.189 0.881 0.700 0.26 0.222 0.976 0.950 1.000 say-24496d-95
word 50: see phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.09 0.245 0.619 0.200 0.15 0.180 0.786 0.956 0.856 see-24544d-75
 0 <- 0.09 0.245 0.619 0.200 0.15 0.180 0.786 0.956 0.856 see-24544d-75
 0 <- 0.09 0.245 0.619 0.200 0.15 0.180 0.786 0.956 0.856 see-24544d-75
 0 <- 0.09 0.245 0.619 0.200 0.15 0.180 0.786 0.956 0.856 see-24544d-75
 0 <- 0.05 0.185 0.214 0.625 0.23 0.164 0.286 0.450 0.419 see-24609d-83
 0 <- 0.05 0.185 0.214 0.625 0.23 0.164 0.286 0.450 0.419 see-24609d-83
 0 <- 0.05 0.185 0.214 0.625 0.23 0.164 0.286 0.450 0.419 see-24609d-83
 0 <- 0.05 0.185 0.214 0.625 0.23 0.164 0.286 0.450 0.419 see-24609d-83
 0 <- 0.31 0.180 0.881 0.550 0.74 0.132 0.833 0.887 0.756 see-24623d-84
 1 <- 0.31 0.180 0.881 0.550 0.74 0.132 0.833 0.887 0.756 see-24623d-84
 1 <- 0.31 0.180 0.881 0.550 0.74 0.132 0.833 0.887 0.756 see-24623d-84
 1 <- 0.31 0.180 0.881 0.550 0.74 0.132 0.833 0.887 0.756 see-24623d-84
 0 <- 0.09 0.170 0.643 0.919 0.26 0.181 0.905 0.656 0.950 see-24630d-84
 0 <- 0.09 0.170 0.643 0.919 0.26 0.181 0.905 0.656 0.950 see-24630d-84
 0 <- 0.09 0.170 0.643 0.919 0.26 0.181 0.905 0.656 0.950 see-24630d-84
 0 <- 0.09 0.170 0.643 0.919 0.26 0.181 0.905 0.656 0.950 see-24630d-84
 0 <- 0.09 0.204 0.381 0.950 0.18 0.200 0.857 0.931 0.925 see-24638d-84
 0 <- 0.09 0.204 0.381 0.950 0.18 0.200 0.857 0.931 0.925 see-24638d-84
 0 <- 0.09 0.204 0.381 0.950 0.18 0.200 0.857 0.931 0.925 see-24638d-84
 0 <- 0.09 0.204 0.381 0.950 0.18 0.200 0.857 0.931 0.925 see-24638d-84
 0 <- 0.11 0.232 0.119 0.512 0.05 0.205 0.667 0.000 0.275 see-24639d-84
 0 <- 0.11 0.232 0.119 0.512 0.05 0.205 0.667 0.000 0.275 see-24639d-84
 0 <- 0.11 0.232 0.119 0.512 0.05 0.205 0.667 0.000 0.275 see-24639d-84
 0 <- 0.11 0.232 0.119 0.512 0.05 0.205 0.667 0.000 0.275 see-24639d-84
 0 <- 0.11 0.198 0.452 0.775 0.48 0.173 0.952 0.456 0.819 see-24671d-86
 0 <- 0.11 0.198 0.452 0.775 0.48 0.173 0.952 0.456 0.819 see-24671d-86
 1 <- 0.11 0.198 0.452 0.775 0.48 0.173 0.952 0.456 0.819 see-24671d-86
 1 <- 0.11 0.198 0.452 0.775 0.48 0.173 0.952 0.456 0.819 see-24671d-86
 0 <- 0.05 0.196 0.214 0.494 0.20 0.189 0.952 0.631 0.981 see-24691d-86
 0 <- 0.05 0.196 0.214 0.494 0.20 0.189 0.952 0.631 0.981 see-24691d-86
 0 <- 0.05 0.196 0.214 0.494 0.20 0.189 0.952 0.631 0.981 see-24691d-86
 0 <- 0.05 0.196 0.214 0.494 0.20 0.189 0.952 0.631 0.981 see-24691d-86
 0 <- 0.05 0.196 0.214 0.494 0.20 0.189 0.952 0.631 0.981 see-24691d-86
 1 <- 0.20 0.200 0.690 0.787 0.40 0.155 0.881 0.738 0.931 see-24705d-87
 0 <- 0.20 0.200 0.690 0.787 0.40 0.155 0.881 0.738 0.931 see-24705d-87
 1 <- 0.20 0.200 0.690 0.787 0.40 0.155 0.881 0.738 0.931 see-24705d-87
 1 <- 0.20 0.200 0.690 0.787 0.40 0.155 0.881 0.738 0.931 see-24705d-87
 0 <- 0.17 0.218 0.810 0.000 0.63 0.142 0.738 0.487 0.806 see-24729d-87
 0 <- 0.17 0.218 0.810 0.000 0.63 0.142 0.738 0.487 0.806 see-24729d-87
 0 <- 0.17 0.218 0.810 0.000 0.63 0.142 0.738 0.487 0.806 see-24729d-87
 0 <- 0.17 0.218 0.810 0.000 0.63 0.142 0.738 0.487 0.806 see-24729d-87
 1 <- 0.18 0.188 0.905 0.700 0.09 0.163 0.357 0.588 0.575 see-24732d-87
 1 <- 0.18 0.188 0.905 0.700 0.09 0.163 0.357 0.588 0.575 see-24732d-87
 1 <- 0.18 0.188 0.905 0.700 0.09 0.163 0.357 0.588 0.575 see-24732d-87
 1 <- 0.18 0.188 0.905 0.700 0.09 0.163 0.357 0.588 0.575 see-24732d-87
 0 <- 0.18 0.188 0.905 0.700 0.09 0.163 0.357 0.588 0.575 see-24732d-87
 1 <- 0.06 0.180 0.190 0.000 0.45 0.145 0.571 0.756 0.481 see-24750d-87
 1 <- 0.06 0.180 0.190 0.000 0.45 0.145 0.571 0.756 0.481 see-24750d-87
 0 <- 0.06 0.180 0.190 0.000 0.45 0.145 0.571 0.756 0.481 see-24750d-87
 0 <- 0.06 0.180 0.190 0.000 0.45 0.145 0.571 0.756 0.481 see-24750d-87
 0 <- 0.17 0.188 0.238 0.738 0.60 0.146 0.833 0.519 0.863 see-24752d-87
 0 <- 0.17 0.188 0.238 0.738 0.60 0.146 0.833 0.519 0.863 see-24752d-87
 1 <- 0.17 0.188 0.238 0.738 0.60 0.146 0.833 0.519 0.863 see-24752d-87
 0 <- 0.17 0.188 0.238 0.738 0.60 0.146 0.833 0.519 0.863 see-24752d-87
 0 <- 0.11 0.175 0.119 0.738 0.60 0.140 0.690 0.537 0.806 see-24766d-87
 0 <- 0.11 0.175 0.119 0.738 0.60 0.140 0.690 0.537 0.806 see-24766d-87
 0 <- 0.11 0.175 0.119 0.738 0.60 0.140 0.690 0.537 0.806 see-24766d-87
 0 <- 0.11 0.175 0.119 0.738 0.60 0.140 0.690 0.537 0.806 see-24766d-87
 1 <- 0.28 0.228 0.857 0.688 0.71 0.138 0.881 0.237 0.856 see-24780d-88
 1 <- 0.28 0.228 0.857 0.688 0.71 0.138 0.881 0.237 0.856 see-24780d-88
 1 <- 0.28 0.228 0.857 0.688 0.71 0.138 0.881 0.237 0.856 see-24780d-88
 1 <- 0.28 0.228 0.857 0.688 0.71 0.138 0.881 0.237 0.856 see-24780d-88
 0 <- 0.25 0.174 0.881 0.644 0.49 0.146 0.929 0.938 0.881 see-24785d-88
 0 <- 0.25 0.174 0.881 0.644 0.49 0.146 0.929 0.938 0.881 see-24785d-88
 1 <- 0.25 0.174 0.881 0.644 0.49 0.146 0.929 0.938 0.881 see-24785d-88
 1 <- 0.25 0.174 0.881 0.644 0.49 0.146 0.929 0.938 0.881 see-24785d-88
 0 <- 0.25 0.173 0.333 0.700 0.43 0.148 0.857 0.575 0.950 see-24789d-88
 1 <- 0.25 0.173 0.333 0.700 0.43 0.148 0.857 0.575 0.950 see-24789d-88
 1 <- 0.25 0.173 0.333 0.700 0.43 0.148 0.857 0.575 0.950 see-24789d-88
 0 <- 0.25 0.173 0.333 0.700 0.43 0.148 0.857 0.575 0.950 see-24789d-88
 1 <- 0.17 0.191 0.619 0.831 0.35 0.200 0.976 0.925 1.000 see-24810d-88
 0 <- 0.17 0.191 0.619 0.831 0.35 0.200 0.976 0.925 1.000 see-24810d-88
 1 <- 0.17 0.191 0.619 0.831 0.35 0.200 0.976 0.925 1.000 see-24810d-88
 1 <- 0.17 0.191 0.619 0.831 0.35 0.200 0.976 0.925 1.000 see-24810d-88
 0 <- 0.06 0.189 0.714 0.794 0.40 0.170 0.952 0.544 0.988 see-24820d-88
 0 <- 0.06 0.189 0.714 0.794 0.40 0.170 0.952 0.544 0.988 see-24820d-88
 1 <- 0.06 0.189 0.714 0.794 0.40 0.170 0.952 0.544 0.988 see-24820d-88
 0 <- 0.06 0.189 0.714 0.794 0.40 0.170 0.952 0.544 0.988 see-24820d-88
 1 <- 0.18 0.187 0.595 0.769 0.31 0.171 0.952 0.556 0.656 see-24843d-89
 1 <- 0.18 0.187 0.595 0.769 0.31 0.171 0.952 0.556 0.656 see-24843d-89
 1 <- 0.18 0.187 0.595 0.769 0.31 0.171 0.952 0.556 0.656 see-24843d-89
 1 <- 0.18 0.187 0.595 0.769 0.31 0.171 0.952 0.556 0.656 see-24843d-89
 1 <- 0.06 0.174 0.452 0.713 0.58 0.152 0.833 0.887 0.812 see-24858d-89
 1 <- 0.06 0.174 0.452 0.713 0.58 0.152 0.833 0.887 0.812 see-24858d-89
 0 <- 0.06 0.174 0.452 0.713 0.58 0.152 0.833 0.887 0.812 see-24858d-89
 1 <- 0.06 0.174 0.452 0.713 0.58 0.152 0.833 0.887 0.812 see-24858d-89
 1 <- 0.09 0.210 0.500 0.838 0.46 0.158 0.929 0.806 0.894 see-24871d-89
 1 <- 0.09 0.210 0.500 0.838 0.46 0.158 0.929 0.806 0.894 see-24871d-89
 0 <- 0.09 0.210 0.500 0.838 0.46 0.158 0.929 0.806 0.894 see-24871d-89
 0 <- 0.09 0.210 0.500 0.838 0.46 0.158 0.929 0.806 0.894 see-24871d-89
 0 <- 0.20 0.160 0.619 0.619 0.43 0.156 0.929 0.600 0.919 see-24875d-89
 0 <- 0.20 0.160 0.619 0.619 0.43 0.156 0.929 0.600 0.919 see-24875d-89
 0 <- 0.20 0.160 0.619 0.619 0.43 0.156 0.929 0.600 0.919 see-24875d-89
 0 <- 0.20 0.160 0.619 0.619 0.43 0.156 0.929 0.600 0.919 see-24875d-89
 0 <- 0.20 0.160 0.619 0.619 0.43 0.156 0.929 0.600 0.919 see-24875d-89
 1 <- 0.23 0.158 0.667 0.644 0.37 0.171 0.905 0.438 0.775 see-24880d-89
 0 <- 0.23 0.158 0.667 0.644 0.37 0.171 0.905 0.438 0.775 see-24880d-89
 1 <- 0.23 0.158 0.667 0.644 0.37 0.171 0.905 0.438 0.775 see-24880d-89
 1 <- 0.23 0.158 0.667 0.644 0.37 0.171 0.905 0.438 0.775 see-24880d-89
 1 <- 0.20 0.197 0.905 0.675 0.63 0.146 0.952 0.388 0.975 see-24893d-89
 1 <- 0.20 0.197 0.905 0.675 0.63 0.146 0.952 0.388 0.975 see-24893d-89
 0 <- 0.20 0.197 0.905 0.675 0.63 0.146 0.952 0.388 0.975 see-24893d-89
 0 <- 0.20 0.197 0.905 0.675 0.63 0.146 0.952 0.388 0.975 see-24893d-89
 1 <- 0.15 0.239 0.238 0.819 0.45 0.155 0.929 0.556 0.963 see-24895d-89
 1 <- 0.15 0.239 0.238 0.819 0.45 0.155 0.929 0.556 0.963 see-24895d-89
 1 <- 0.15 0.239 0.238 0.819 0.45 0.155 0.929 0.556 0.963 see-24895d-89
 1 <- 0.15 0.239 0.238 0.819 0.45 0.155 0.929 0.556 0.963 see-24895d-89
 0 <- 0.15 0.194 0.786 0.787 0.38 0.156 0.952 0.750 0.981 see-24924d-90
 1 <- 0.15 0.194 0.786 0.787 0.38 0.156 0.952 0.750 0.981 see-24924d-90
 0 <- 0.15 0.194 0.786 0.787 0.38 0.156 0.952 0.750 0.981 see-24924d-90
 0 <- 0.15 0.194 0.786 0.787 0.38 0.156 0.952 0.750 0.981 see-24924d-90
 0 <- 0.08 0.196 0.667 0.000 0.35 0.170 0.952 0.831 0.919 see-24930d-90
 0 <- 0.08 0.196 0.667 0.000 0.35 0.170 0.952 0.831 0.919 see-24930d-90
 0 <- 0.08 0.196 0.667 0.000 0.35 0.170 0.952 0.831 0.919 see-24930d-90
 0 <- 0.08 0.196 0.667 0.000 0.35 0.170 0.952 0.831 0.919 see-24930d-90
 0 <- 0.05 0.174 0.119 0.000 0.55 0.157 0.976 0.519 0.950 see-24948d-90
 0 <- 0.05 0.174 0.119 0.000 0.55 0.157 0.976 0.519 0.950 see-24948d-90
 0 <- 0.05 0.174 0.119 0.000 0.55 0.157 0.976 0.519 0.950 see-24948d-90
 0 <- 0.05 0.174 0.119 0.000 0.55 0.157 0.976 0.519 0.950 see-24948d-90
 1 <- 0.26 0.224 0.881 0.819 0.49 0.175 0.976 0.856 0.906 see-24992d-92
 1 <- 0.26 0.224 0.881 0.819 0.49 0.175 0.976 0.856 0.906 see-24992d-92
 1 <- 0.26 0.224 0.881 0.819 0.49 0.175 0.976 0.856 0.906 see-24992d-92
 1 <- 0.26 0.224 0.881 0.819 0.49 0.175 0.976 0.856 0.906 see-24992d-92
word 51: she phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.06 0.240 0.786 0.000 0.45 0.177 0.952 0.438 0.988 she-25003d-63
 0 <- 0.06 0.240 0.786 0.000 0.45 0.177 0.952 0.438 0.988 she-25003d-63
 0 <- 0.06 0.240 0.786 0.000 0.45 0.177 0.952 0.438 0.988 she-25003d-63
 0 <- 0.06 0.240 0.786 0.000 0.45 0.177 0.952 0.438 0.988 she-25003d-63
 0 <- 0.05 0.180 0.167 0.688 0.80 0.144 0.286 0.406 0.356 she-25020d-76
 0 <- 0.05 0.180 0.167 0.688 0.80 0.144 0.286 0.406 0.356 she-25020d-76
 0 <- 0.05 0.180 0.167 0.688 0.80 0.144 0.286 0.406 0.356 she-25020d-76
 0 <- 0.05 0.180 0.167 0.688 0.80 0.144 0.286 0.406 0.356 she-25020d-76
 0 <- 0.06 0.195 0.381 0.838 0.43 0.159 0.810 0.681 0.581 she-25051d-83
 0 <- 0.06 0.195 0.381 0.838 0.43 0.159 0.810 0.681 0.581 she-25051d-83
 0 <- 0.06 0.195 0.381 0.838 0.43 0.159 0.810 0.681 0.581 she-25051d-83
 0 <- 0.06 0.195 0.381 0.838 0.43 0.159 0.810 0.681 0.581 she-25051d-83
 0 <- 0.05 0.206 0.405 0.631 0.35 0.194 0.976 0.806 1.000 she-25067d-85
 0 <- 0.05 0.206 0.405 0.631 0.35 0.194 0.976 0.806 1.000 she-25067d-85
 0 <- 0.05 0.206 0.405 0.631 0.35 0.194 0.976 0.806 1.000 she-25067d-85
 0 <- 0.05 0.206 0.405 0.631 0.35 0.194 0.976 0.806 1.000 she-25067d-85
 0 <- 0.22 0.183 0.048 0.637 0.42 0.156 0.881 0.381 0.875 she-25079d-85
 0 <- 0.22 0.183 0.048 0.637 0.42 0.156 0.881 0.381 0.875 she-25079d-85
 0 <- 0.22 0.183 0.048 0.637 0.42 0.156 0.881 0.381 0.875 she-25079d-85
 0 <- 0.22 0.183 0.048 0.637 0.42 0.156 0.881 0.381 0.875 she-25079d-85
 1 <- 0.11 0.195 0.810 0.800 0.12 0.194 0.452 0.844 0.656 she-25125d-87
 0 <- 0.11 0.195 0.810 0.800 0.12 0.194 0.452 0.844 0.656 she-25125d-87
 1 <- 0.11 0.195 0.810 0.800 0.12 0.194 0.452 0.844 0.656 she-25125d-87
 1 <- 0.11 0.195 0.810 0.800 0.12 0.194 0.452 0.844 0.656 she-25125d-87
 0 <- 0.31 0.180 0.167 0.756 0.48 0.149 0.833 0.756 0.894 she-25126d-87
 0 <- 0.31 0.180 0.167 0.756 0.48 0.149 0.833 0.756 0.894 she-25126d-87
 0 <- 0.31 0.180 0.167 0.756 0.48 0.149 0.833 0.756 0.894 she-25126d-87
 0 <- 0.31 0.180 0.167 0.756 0.48 0.149 0.833 0.756 0.894 she-25126d-87
 0 <- 0.17 0.185 0.548 0.794 0.38 0.193 0.976 0.812 0.800 she-25132d-87
 1 <- 0.17 0.185 0.548 0.794 0.38 0.193 0.976 0.812 0.800 she-25132d-87
 0 <- 0.17 0.185 0.548 0.794 0.38 0.193 0.976 0.812 0.800 she-25132d-87
 0 <- 0.17 0.185 0.548 0.794 0.38 0.193 0.976 0.812 0.800 she-25132d-87
 1 <- 0.11 0.256 0.810 0.831 0.37 0.165 0.952 0.881 0.900 she-25141d-87
 1 <- 0.11 0.256 0.810 0.831 0.37 0.165 0.952 0.881 0.900 she-25141d-87
 0 <- 0.11 0.256 0.810 0.831 0.37 0.165 0.952 0.881 0.900 she-25141d-87
 1 <- 0.11 0.256 0.810 0.831 0.37 0.165 0.952 0.881 0.900 she-25141d-87
 0 <- 0.25 0.180 0.929 0.731 0.42 0.152 0.952 0.456 0.981 she-25158d-88
 0 <- 0.25 0.180 0.929 0.731 0.42 0.152 0.952 0.456 0.981 she-25158d-88
 0 <- 0.25 0.180 0.929 0.731 0.42 0.152 0.952 0.456 0.981 she-25158d-88
 0 <- 0.25 0.180 0.929 0.731 0.42 0.152 0.952 0.456 0.981 she-25158d-88
 0 <- 0.05 0.172 0.714 0.975 0.18 0.206 0.929 0.531 0.881 she-25177d-88
 0 <- 0.05 0.172 0.714 0.975 0.18 0.206 0.929 0.531 0.881 she-25177d-88
 0 <- 0.05 0.172 0.714 0.975 0.18 0.206 0.929 0.531 0.881 she-25177d-88
 0 <- 0.05 0.172 0.714 0.975 0.18 0.206 0.929 0.531 0.881 she-25177d-88
 0 <- 0.06 0.212 0.214 0.981 0.46 0.151 0.929 0.425 0.838 she-25204d-88
 1 <- 0.06 0.212 0.214 0.981 0.46 0.151 0.929 0.425 0.838 she-25204d-88
 1 <- 0.06 0.212 0.214 0.981 0.46 0.151 0.929 0.425 0.838 she-25204d-88
 0 <- 0.06 0.212 0.214 0.981 0.46 0.151 0.929 0.425 0.838 she-25204d-88
 1 <- 0.12 0.209 0.857 0.619 0.40 0.175 0.976 0.925 0.938 she-25208d-89
 1 <- 0.12 0.209 0.857 0.619 0.40 0.175 0.976 0.925 0.938 she-25208d-89
 1 <- 0.12 0.209 0.857 0.619 0.40 0.175 0.976 0.925 0.938 she-25208d-89
 1 <- 0.12 0.209 0.857 0.619 0.40 0.175 0.976 0.925 0.938 she-25208d-89
 0 <- 0.15 0.188 0.762 0.713 0.54 0.147 0.905 0.425 0.812 she-25214d-89
 0 <- 0.15 0.188 0.762 0.713 0.54 0.147 0.905 0.425 0.812 she-25214d-89
 0 <- 0.15 0.188 0.762 0.713 0.54 0.147 0.905 0.425 0.812 she-25214d-89
 0 <- 0.15 0.188 0.762 0.713 0.54 0.147 0.905 0.425 0.812 she-25214d-89
 0 <- 0.25 0.174 0.714 0.819 0.38 0.173 0.976 0.781 0.931 she-25236d-89
 1 <- 0.25 0.174 0.714 0.819 0.38 0.173 0.976 0.781 0.931 she-25236d-89
 1 <- 0.25 0.174 0.714 0.819 0.38 0.173 0.976 0.781 0.931 she-25236d-89
 0 <- 0.25 0.174 0.714 0.819 0.38 0.173 0.976 0.781 0.931 she-25236d-89
 1 <- 0.25 0.229 0.929 0.881 0.46 0.146 0.619 0.463 0.806 she-25252d-89
 0 <- 0.25 0.229 0.929 0.881 0.46 0.146 0.619 0.463 0.806 she-25252d-89
 1 <- 0.25 0.229 0.929 0.881 0.46 0.146 0.619 0.463 0.806 she-25252d-89
 1 <- 0.25 0.229 0.929 0.881 0.46 0.146 0.619 0.463 0.806 she-25252d-89
 1 <- 0.22 0.168 0.833 0.706 0.60 0.150 0.905 0.825 0.869 she-25256d-89
 0 <- 0.22 0.168 0.833 0.706 0.60 0.150 0.905 0.825 0.869 she-25256d-89
 1 <- 0.22 0.168 0.833 0.706 0.60 0.150 0.905 0.825 0.869 she-25256d-89
 1 <- 0.22 0.168 0.833 0.706 0.60 0.150 0.905 0.825 0.869 she-25256d-89
 1 <- 0.08 0.197 0.595 0.650 0.25 0.231 0.976 0.963 0.875 she-25263d-89
 0 <- 0.08 0.197 0.595 0.650 0.25 0.231 0.976 0.963 0.875 she-25263d-89
 0 <- 0.08 0.197 0.595 0.650 0.25 0.231 0.976 0.963 0.875 she-25263d-89
 1 <- 0.08 0.197 0.595 0.650 0.25 0.231 0.976 0.963 0.875 she-25263d-89
 0 <- 0.23 0.225 0.952 0.731 0.48 0.156 0.929 0.400 0.906 she-25282d-89
 0 <- 0.23 0.225 0.952 0.731 0.48 0.156 0.929 0.400 0.906 she-25282d-89
 1 <- 0.23 0.225 0.952 0.731 0.48 0.156 0.929 0.400 0.906 she-25282d-89
 1 <- 0.23 0.225 0.952 0.731 0.48 0.156 0.929 0.400 0.906 she-25282d-89
 0 <- 0.23 0.212 0.619 0.994 0.46 0.148 0.976 0.581 0.731 she-25346d-90
 0 <- 0.23 0.212 0.619 0.994 0.46 0.148 0.976 0.581 0.731 she-25346d-90
 0 <- 0.23 0.212 0.619 0.994 0.46 0.148 0.976 0.581 0.731 she-25346d-90
 1 <- 0.23 0.212 0.619 0.994 0.46 0.148 0.976 0.581 0.731 she-25346d-90
 0 <- 0.17 0.223 0.619 0.000 0.28 0.173 0.905 0.838 0.925 she-25350d-90
 0 <- 0.17 0.223 0.619 0.000 0.28 0.173 0.905 0.838 0.925 she-25350d-90
 0 <- 0.17 0.223 0.619 0.000 0.28 0.173 0.905 0.838 0.925 she-25350d-90
 1 <- 0.17 0.223 0.619 0.000 0.28 0.173 0.905 0.838 0.925 she-25350d-90
 1 <- 0.06 0.213 0.500 0.875 0.23 0.169 0.762 0.769 0.975 she-25365d-90
 0 <- 0.06 0.213 0.500 0.875 0.23 0.169 0.762 0.769 0.975 she-25365d-90
 0 <- 0.06 0.213 0.500 0.875 0.23 0.169 0.762 0.769 0.975 she-25365d-90
 1 <- 0.06 0.213 0.500 0.875 0.23 0.169 0.762 0.769 0.975 she-25365d-90
 0 <- 0.09 0.197 0.762 0.819 0.28 0.182 0.976 0.650 0.887 she-25379d-91
 1 <- 0.09 0.197 0.762 0.819 0.28 0.182 0.976 0.650 0.887 she-25379d-91
 0 <- 0.09 0.197 0.762 0.819 0.28 0.182 0.976 0.650 0.887 she-25379d-91
 0 <- 0.09 0.197 0.762 0.819 0.28 0.182 0.976 0.650 0.887 she-25379d-91
 1 <- 0.26 0.220 0.881 0.713 0.54 0.169 0.976 0.931 0.831 she-25391d-91
 1 <- 0.26 0.220 0.881 0.713 0.54 0.169 0.976 0.931 0.831 she-25391d-91
 1 <- 0.26 0.220 0.881 0.713 0.54 0.169 0.976 0.931 0.831 she-25391d-91
 0 <- 0.26 0.220 0.881 0.713 0.54 0.169 0.976 0.931 0.831 she-25391d-91
 0 <- 0.26 0.159 0.881 0.000 0.35 0.213 0.976 0.950 0.844 she-25398d-91
 0 <- 0.26 0.159 0.881 0.000 0.35 0.213 0.976 0.950 0.844 she-25398d-91
 1 <- 0.26 0.159 0.881 0.000 0.35 0.213 0.976 0.950 0.844 she-25398d-91
 1 <- 0.26 0.159 0.881 0.000 0.35 0.213 0.976 0.950 0.844 she-25398d-91
 1 <- 0.23 0.187 0.714 0.569 0.48 0.163 0.905 0.731 0.719 she-25419d-91
 0 <- 0.23 0.187 0.714 0.569 0.48 0.163 0.905 0.731 0.719 she-25419d-91
 0 <- 0.23 0.187 0.714 0.569 0.48 0.163 0.905 0.731 0.719 she-25419d-91
 1 <- 0.23 0.187 0.714 0.569 0.48 0.163 0.905 0.731 0.719 she-25419d-91
 0 <- 0.18 0.212 0.786 0.994 0.38 0.156 0.952 0.562 0.594 she-25455d-92
 0 <- 0.18 0.212 0.786 0.994 0.38 0.156 0.952 0.562 0.594 she-25455d-92
 1 <- 0.18 0.212 0.786 0.994 0.38 0.156 0.952 0.562 0.594 she-25455d-92
 1 <- 0.18 0.212 0.786 0.994 0.38 0.156 0.952 0.562 0.594 she-25455d-92
 1 <- 0.29 0.180 0.929 0.625 0.12 0.180 0.738 0.850 0.656 she-25484d-93
 0 <- 0.29 0.180 0.929 0.625 0.12 0.180 0.738 0.850 0.656 she-25484d-93
 0 <- 0.29 0.180 0.929 0.625 0.12 0.180 0.738 0.850 0.656 she-25484d-93
 1 <- 0.29 0.180 0.929 0.625 0.12 0.180 0.738 0.850 0.656 she-25484d-93
 0 <- 0.08 0.216 0.452 0.762 0.37 0.156 0.762 0.369 0.856 she-25493d-93
 0 <- 0.08 0.216 0.452 0.762 0.37 0.156 0.762 0.369 0.856 she-25493d-93
 1 <- 0.08 0.216 0.452 0.762 0.37 0.156 0.762 0.369 0.856 she-25493d-93
 0 <- 0.08 0.216 0.452 0.762 0.37 0.156 0.762 0.369 0.856 she-25493d-93
 0 <- 0.15 0.183 0.452 0.956 0.09 0.174 0.524 0.613 0.781 she-25495d-93
 0 <- 0.15 0.183 0.452 0.956 0.09 0.174 0.524 0.613 0.781 she-25495d-93
 0 <- 0.15 0.183 0.452 0.956 0.09 0.174 0.524 0.613 0.781 she-25495d-93
 0 <- 0.15 0.183 0.452 0.956 0.09 0.174 0.524 0.613 0.781 she-25495d-93
word 52: so phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.20 0.168 0.595 0.000 0.62 0.146 0.833 0.575 0.981 so-25507d-63
 0 <- 0.20 0.168 0.595 0.000 0.62 0.146 0.833 0.575 0.981 so-25507d-63
 0 <- 0.20 0.168 0.595 0.000 0.62 0.146 0.833 0.575 0.981 so-25507d-63
 0 <- 0.20 0.168 0.595 0.000 0.62 0.146 0.833 0.575 0.981 so-25507d-63
 1 <- 0.20 0.197 0.905 0.000 0.65 0.147 0.976 0.388 0.975 so-25511d-64
 0 <- 0.20 0.197 0.905 0.000 0.65 0.147 0.976 0.388 0.975 so-25511d-64
 0 <- 0.20 0.197 0.905 0.000 0.65 0.147 0.976 0.388 0.975 so-25511d-64
 1 <- 0.20 0.197 0.905 0.000 0.65 0.147 0.976 0.388 0.975 so-25511d-64
 1 <- 0.15 0.161 0.690 0.000 0.23 0.232 0.976 0.519 0.756 so-25514d-65
 1 <- 0.15 0.161 0.690 0.000 0.23 0.232 0.976 0.519 0.756 so-25514d-65
 0 <- 0.15 0.161 0.690 0.000 0.23 0.232 0.976 0.519 0.756 so-25514d-65
 0 <- 0.15 0.161 0.690 0.000 0.23 0.232 0.976 0.519 0.756 so-25514d-65
 0 <- 0.38 0.158 0.690 0.856 0.49 0.167 0.976 0.644 0.756 so-25550d-76
 1 <- 0.38 0.158 0.690 0.856 0.49 0.167 0.976 0.644 0.756 so-25550d-76
 1 <- 0.38 0.158 0.690 0.856 0.49 0.167 0.976 0.644 0.756 so-25550d-76
 1 <- 0.38 0.158 0.690 0.856 0.49 0.167 0.976 0.644 0.756 so-25550d-76
 1 <- 0.38 0.158 0.690 0.856 0.49 0.167 0.976 0.644 0.756 so-25550d-76
 0 <- 0.05 0.192 0.190 0.494 0.45 0.166 0.952 0.631 0.575 so-25568d-78
 0 <- 0.05 0.192 0.190 0.494 0.45 0.166 0.952 0.631 0.575 so-25568d-78
 1 <- 0.05 0.192 0.190 0.494 0.45 0.166 0.952 0.631 0.575 so-25568d-78
 0 <- 0.05 0.192 0.190 0.494 0.45 0.166 0.952 0.631 0.575 so-25568d-78
 0 <- 0.35 0.175 0.929 0.844 0.69 0.164 0.976 0.706 0.981 so-25597d-82
 0 <- 0.35 0.175 0.929 0.844 0.69 0.164 0.976 0.706 0.981 so-25597d-82
 0 <- 0.35 0.175 0.929 0.844 0.69 0.164 0.976 0.706 0.981 so-25597d-82
 1 <- 0.35 0.175 0.929 0.844 0.69 0.164 0.976 0.706 0.981 so-25597d-82
 0 <- 0.20 0.164 0.286 0.744 0.54 0.162 0.952 0.550 0.988 so-25605d-82
 0 <- 0.20 0.164 0.286 0.744 0.54 0.162 0.952 0.550 0.988 so-25605d-82
 0 <- 0.20 0.164 0.286 0.744 0.54 0.162 0.952 0.550 0.988 so-25605d-82
 0 <- 0.20 0.164 0.286 0.744 0.54 0.162 0.952 0.550 0.988 so-25605d-82
 1 <- 0.05 0.184 0.643 0.750 0.22 0.199 0.929 0.794 0.887 so-25621d-83
 0 <- 0.05 0.184 0.643 0.750 0.22 0.199 0.929 0.794 0.887 so-25621d-83
 1 <- 0.05 0.184 0.643 0.750 0.22 0.199 0.929 0.794 0.887 so-25621d-83
 0 <- 0.05 0.184 0.643 0.750 0.22 0.199 0.929 0.794 0.887 so-25621d-83
 1 <- 0.20 0.189 0.714 0.919 0.45 0.166 0.929 0.781 0.981 so-25633d-83
 1 <- 0.20 0.189 0.714 0.919 0.45 0.166 0.929 0.781 0.981 so-25633d-83
 1 <- 0.20 0.189 0.714 0.919 0.45 0.166 0.929 0.781 0.981 so-25633d-83
 1 <- 0.20 0.189 0.714 0.919 0.45 0.166 0.929 0.781 0.981 so-25633d-83
 0 <- 0.26 0.205 0.881 0.662 0.49 0.183 0.976 0.900 0.894 so-25643d-84
 1 <- 0.26 0.205 0.881 0.662 0.49 0.183 0.976 0.900 0.894 so-25643d-84
 1 <- 0.26 0.205 0.881 0.662 0.49 0.183 0.976 0.900 0.894 so-25643d-84
 1 <- 0.26 0.205 0.881 0.662 0.49 0.183 0.976 0.900 0.894 so-25643d-84
 1 <- 0.20 0.186 0.690 0.738 0.51 0.162 0.976 0.644 0.963 so-25667d-85
 0 <- 0.20 0.186 0.690 0.738 0.51 0.162 0.976 0.644 0.963 so-25667d-85
 1 <- 0.20 0.186 0.690 0.738 0.51 0.162 0.976 0.644 0.963 so-25667d-85
 1 <- 0.20 0.186 0.690 0.738 0.51 0.162 0.976 0.644 0.963 so-25667d-85
 1 <- 0.09 0.187 0.286 0.944 0.34 0.179 0.952 0.581 0.919 so-25692d-85
 1 <- 0.09 0.187 0.286 0.944 0.34 0.179 0.952 0.581 0.919 so-25692d-85
 1 <- 0.09 0.187 0.286 0.944 0.34 0.179 0.952 0.581 0.919 so-25692d-85
 0 <- 0.09 0.187 0.286 0.944 0.34 0.179 0.952 0.581 0.919 so-25692d-85
 1 <- 0.23 0.235 0.810 0.700 0.40 0.193 0.976 0.919 0.975 so-25696d-85
 1 <- 0.23 0.235 0.810 0.700 0.40 0.193 0.976 0.919 0.975 so-25696d-85
 1 <- 0.23 0.235 0.810 0.700 0.40 0.193 0.976 0.919 0.975 so-25696d-85
 1 <- 0.23 0.235 0.810 0.700 0.40 0.193 0.976 0.919 0.975 so-25696d-85
 0 <- 0.23 0.235 0.810 0.700 0.40 0.193 0.976 0.919 0.975 so-25696d-85
 0 <- 0.15 0.187 0.810 0.713 0.05 0.176 0.500 0.975 0.856 so-25705d-86
 1 <- 0.15 0.187 0.810 0.713 0.05 0.176 0.500 0.975 0.856 so-25705d-86
 1 <- 0.15 0.187 0.810 0.713 0.05 0.176 0.500 0.975 0.856 so-25705d-86
 0 <- 0.15 0.187 0.810 0.713 0.05 0.176 0.500 0.975 0.856 so-25705d-86
 1 <- 0.08 0.191 0.238 0.738 0.40 0.162 0.833 0.581 0.856 so-25747d-86
 0 <- 0.08 0.191 0.238 0.738 0.40 0.162 0.833 0.581 0.856 so-25747d-86
 1 <- 0.08 0.191 0.238 0.738 0.40 0.162 0.833 0.581 0.856 so-25747d-86
 0 <- 0.08 0.191 0.238 0.738 0.40 0.162 0.833 0.581 0.856 so-25747d-86
 0 <- 0.08 0.199 0.452 0.894 0.34 0.173 0.976 0.625 0.975 so-25748d-86
 0 <- 0.08 0.199 0.452 0.894 0.34 0.173 0.976 0.625 0.975 so-25748d-86
 0 <- 0.08 0.199 0.452 0.894 0.34 0.173 0.976 0.625 0.975 so-25748d-86
 1 <- 0.08 0.199 0.452 0.894 0.34 0.173 0.976 0.625 0.975 so-25748d-86
 0 <- 0.23 0.207 0.881 0.000 0.35 0.175 0.929 0.919 0.950 so-25766d-87
 1 <- 0.23 0.207 0.881 0.000 0.35 0.175 0.929 0.919 0.950 so-25766d-87
 1 <- 0.23 0.207 0.881 0.000 0.35 0.175 0.929 0.919 0.950 so-25766d-87
 1 <- 0.23 0.207 0.881 0.000 0.35 0.175 0.929 0.919 0.950 so-25766d-87
 0 <- 0.09 0.202 0.262 0.000 0.78 0.153 0.952 0.525 0.819 so-25793d-87
 0 <- 0.09 0.202 0.262 0.000 0.78 0.153 0.952 0.525 0.819 so-25793d-87
 0 <- 0.09 0.202 0.262 0.000 0.78 0.153 0.952 0.525 0.819 so-25793d-87
 0 <- 0.09 0.202 0.262 0.000 0.78 0.153 0.952 0.525 0.819 so-25793d-87
 1 <- 0.15 0.218 0.905 0.825 0.43 0.197 0.976 0.600 0.981 so-25823d-88
 1 <- 0.15 0.218 0.905 0.825 0.43 0.197 0.976 0.600 0.981 so-25823d-88
 1 <- 0.15 0.218 0.905 0.825 0.43 0.197 0.976 0.600 0.981 so-25823d-88
 0 <- 0.15 0.218 0.905 0.825 0.43 0.197 0.976 0.600 0.981 so-25823d-88
 1 <- 0.22 0.170 0.524 0.619 0.43 0.166 0.976 0.556 0.975 so-25835d-88
 1 <- 0.22 0.170 0.524 0.619 0.43 0.166 0.976 0.556 0.975 so-25835d-88
 1 <- 0.22 0.170 0.524 0.619 0.43 0.166 0.976 0.556 0.975 so-25835d-88
 1 <- 0.22 0.170 0.524 0.619 0.43 0.166 0.976 0.556 0.975 so-25835d-88
 1 <- 0.12 0.206 0.476 0.000 0.42 0.158 0.619 0.450 0.500 so-25846d-88
 1 <- 0.12 0.206 0.476 0.000 0.42 0.158 0.619 0.450 0.500 so-25846d-88
 0 <- 0.12 0.206 0.476 0.000 0.42 0.158 0.619 0.450 0.500 so-25846d-88
 1 <- 0.12 0.206 0.476 0.000 0.42 0.158 0.619 0.450 0.500 so-25846d-88
 0 <- 0.20 0.177 0.714 0.619 0.29 0.193 0.976 0.756 0.994 so-25883d-89
 1 <- 0.20 0.177 0.714 0.619 0.29 0.193 0.976 0.756 0.994 so-25883d-89
 1 <- 0.20 0.177 0.714 0.619 0.29 0.193 0.976 0.756 0.994 so-25883d-89
 0 <- 0.20 0.177 0.714 0.619 0.29 0.193 0.976 0.756 0.994 so-25883d-89
 1 <- 0.25 0.177 0.238 0.000 0.54 0.171 0.976 0.688 0.963 so-25886d-89
 0 <- 0.25 0.177 0.238 0.000 0.54 0.171 0.976 0.688 0.963 so-25886d-89
 1 <- 0.25 0.177 0.238 0.000 0.54 0.171 0.976 0.688 0.963 so-25886d-89
 1 <- 0.25 0.177 0.238 0.000 0.54 0.171 0.976 0.688 0.963 so-25886d-89
 1 <- 0.26 0.224 0.857 0.794 0.34 0.178 0.929 0.775 0.900 so-25927d-90
 1 <- 0.26 0.224 0.857 0.794 0.34 0.178 0.929 0.775 0.900 so-25927d-90
 1 <- 0.26 0.224 0.857 0.794 0.34 0.178 0.929 0.775 0.900 so-25927d-90
 1 <- 0.26 0.224 0.857 0.794 0.34 0.178 0.929 0.775 0.900 so-25927d-90
 1 <- 0.08 0.211 0.143 0.000 0.37 0.156 0.976 0.512 0.963 so-25932d-90
 1 <- 0.08 0.211 0.143 0.000 0.37 0.156 0.976 0.512 0.963 so-25932d-90
 0 <- 0.08 0.211 0.143 0.000 0.37 0.156 0.976 0.512 0.963 so-25932d-90
 1 <- 0.08 0.211 0.143 0.000 0.37 0.156 0.976 0.512 0.963 so-25932d-90
 0 <- 0.23 0.224 0.952 0.781 0.75 0.151 0.976 0.988 0.931 so-25936d-90
 0 <- 0.23 0.224 0.952 0.781 0.75 0.151 0.976 0.988 0.931 so-25936d-90
 1 <- 0.23 0.224 0.952 0.781 0.75 0.151 0.976 0.988 0.931 so-25936d-90
 1 <- 0.23 0.224 0.952 0.781 0.75 0.151 0.976 0.988 0.931 so-25936d-90
 0 <- 0.23 0.224 0.952 0.781 0.75 0.151 0.976 0.988 0.931 so-25936d-90
 0 <- 0.23 0.190 0.786 0.738 0.40 0.201 0.976 0.887 0.994 so-25942d-90
 0 <- 0.23 0.190 0.786 0.738 0.40 0.201 0.976 0.887 0.994 so-25942d-90
 0 <- 0.23 0.190 0.786 0.738 0.40 0.201 0.976 0.887 0.994 so-25942d-90
 0 <- 0.23 0.190 0.786 0.738 0.40 0.201 0.976 0.887 0.994 so-25942d-90
 1 <- 0.05 0.179 0.119 0.738 0.22 0.214 0.976 0.644 0.738 so-25959d-91
 0 <- 0.05 0.179 0.119 0.738 0.22 0.214 0.976 0.644 0.738 so-25959d-91
 1 <- 0.05 0.179 0.119 0.738 0.22 0.214 0.976 0.644 0.738 so-25959d-91
 1 <- 0.05 0.179 0.119 0.738 0.22 0.214 0.976 0.644 0.738 so-25959d-91
 1 <- 0.28 0.203 0.952 0.812 0.25 0.209 0.976 0.919 0.681 so-25962d-91
 1 <- 0.28 0.203 0.952 0.812 0.25 0.209 0.976 0.919 0.681 so-25962d-91
 1 <- 0.28 0.203 0.952 0.812 0.25 0.209 0.976 0.919 0.681 so-25962d-91
 1 <- 0.28 0.203 0.952 0.812 0.25 0.209 0.976 0.919 0.681 so-25962d-91
 0 <- 0.14 0.193 0.262 0.819 0.37 0.197 0.976 0.594 0.988 so-25985d-92
 1 <- 0.14 0.193 0.262 0.819 0.37 0.197 0.976 0.594 0.988 so-25985d-92
 1 <- 0.14 0.193 0.262 0.819 0.37 0.197 0.976 0.594 0.988 so-25985d-92
 1 <- 0.14 0.193 0.262 0.819 0.37 0.197 0.976 0.594 0.988 so-25985d-92
word 53: some phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.20 0.195 0.595 0.706 0.34 0.157 0.738 0.487 0.42 0.145 0.976 0.850 0.781 some-26004d-61
 0 <- 0.20 0.195 0.595 0.706 0.34 0.157 0.738 0.487 0.42 0.145 0.976 0.850 0.781 some-26004d-61
 1 <- 0.20 0.195 0.595 0.706 0.34 0.157 0.738 0.487 0.42 0.145 0.976 0.850 0.781 some-26004d-61
 1 <- 0.20 0.195 0.595 0.706 0.34 0.157 0.738 0.487 0.42 0.145 0.976 0.850 0.781 some-26004d-61
 0 <- 0.14 0.199 0.714 0.000 0.34 0.162 0.833 0.775 0.11 0.208 0.595 0.869 0.000 some-26005d-61
 0 <- 0.14 0.199 0.714 0.000 0.34 0.162 0.833 0.775 0.11 0.208 0.595 0.869 0.000 some-26005d-61
 0 <- 0.14 0.199 0.714 0.000 0.34 0.162 0.833 0.775 0.11 0.208 0.595 0.869 0.000 some-26005d-61
 0 <- 0.14 0.199 0.714 0.000 0.34 0.162 0.833 0.775 0.11 0.208 0.595 0.869 0.000 some-26005d-61
 0 <- 0.05 0.171 0.810 0.756 0.14 0.202 0.810 0.556 0.11 0.210 0.571 1.000 0.000 some-26020d-64
 1 <- 0.05 0.171 0.810 0.756 0.14 0.202 0.810 0.556 0.11 0.210 0.571 1.000 0.000 some-26020d-64
 0 <- 0.05 0.171 0.810 0.756 0.14 0.202 0.810 0.556 0.11 0.210 0.571 1.000 0.000 some-26020d-64
 1 <- 0.05 0.171 0.810 0.756 0.14 0.202 0.810 0.556 0.11 0.210 0.571 1.000 0.000 some-26020d-64
 0 <- 0.25 0.159 0.357 0.675 0.20 0.166 0.905 0.706 0.08 0.229 0.762 0.925 0.000 some-26027d-65
 0 <- 0.25 0.159 0.357 0.675 0.20 0.166 0.905 0.706 0.08 0.229 0.762 0.925 0.000 some-26027d-65
 0 <- 0.25 0.159 0.357 0.675 0.20 0.166 0.905 0.706 0.08 0.229 0.762 0.925 0.000 some-26027d-65
 0 <- 0.25 0.159 0.357 0.675 0.20 0.166 0.905 0.706 0.08 0.229 0.762 0.925 0.000 some-26027d-65
 0 <- 0.05 0.194 0.095 0.000 0.17 0.208 0.833 0.519 0.43 0.150 0.929 0.919 0.856 some-26040d-66
 0 <- 0.05 0.194 0.095 0.000 0.17 0.208 0.833 0.519 0.43 0.150 0.929 0.919 0.856 some-26040d-66
 0 <- 0.05 0.194 0.095 0.000 0.17 0.208 0.833 0.519 0.43 0.150 0.929 0.919 0.856 some-26040d-66
 0 <- 0.05 0.194 0.095 0.000 0.17 0.208 0.833 0.519 0.43 0.150 0.929 0.919 0.856 some-26040d-66
 0 <- 0.18 0.174 0.810 0.000 0.34 0.157 0.690 0.575 0.46 0.154 0.929 0.762 0.800 some-26058d-69
 1 <- 0.18 0.174 0.810 0.000 0.34 0.157 0.690 0.575 0.46 0.154 0.929 0.762 0.800 some-26058d-69
 1 <- 0.18 0.174 0.810 0.000 0.34 0.157 0.690 0.575 0.46 0.154 0.929 0.762 0.800 some-26058d-69
 1 <- 0.18 0.174 0.810 0.000 0.34 0.157 0.690 0.575 0.46 0.154 0.929 0.762 0.800 some-26058d-69
 1 <- 0.06 0.180 0.357 0.606 0.18 0.200 0.976 0.706 0.17 0.227 0.952 1.000 0.000 some-26079d-72
 0 <- 0.06 0.180 0.357 0.606 0.18 0.200 0.976 0.706 0.17 0.227 0.952 1.000 0.000 some-26079d-72
 1 <- 0.06 0.180 0.357 0.606 0.18 0.200 0.976 0.706 0.17 0.227 0.952 1.000 0.000 some-26079d-72
 0 <- 0.06 0.180 0.357 0.606 0.18 0.200 0.976 0.706 0.17 0.227 0.952 1.000 0.000 some-26079d-72
 0 <- 0.05 0.178 0.357 0.706 0.05 0.231 0.952 0.756 0.20 0.185 0.905 1.000 0.844 some-26094d-74
 0 <- 0.05 0.178 0.357 0.706 0.05 0.231 0.952 0.756 0.20 0.185 0.905 1.000 0.844 some-26094d-74
 1 <- 0.05 0.178 0.357 0.706 0.05 0.231 0.952 0.756 0.20 0.185 0.905 1.000 0.844 some-26094d-74
 0 <- 0.05 0.178 0.357 0.706 0.05 0.231 0.952 0.756 0.20 0.185 0.905 1.000 0.844 some-26094d-74
 1 <- 0.20 0.173 1.000 0.000 0.26 0.161 0.548 0.000 0.43 0.153 0.976 0.887 0.919 some-26105d-75
 0 <- 0.20 0.173 1.000 0.000 0.26 0.161 0.548 0.000 0.43 0.153 0.976 0.887 0.919 some-26105d-75
 0 <- 0.20 0.173 1.000 0.000 0.26 0.161 0.548 0.000 0.43 0.153 0.976 0.887 0.919 some-26105d-75
 1 <- 0.20 0.173 1.000 0.000 0.26 0.161 0.548 0.000 0.43 0.153 0.976 0.887 0.919 some-26105d-75
 1 <- 0.05 0.173 1.000 0.000 0.22 0.193 0.738 0.544 0.12 0.182 0.476 0.988 0.669 some-26120d-77
 0 <- 0.05 0.173 1.000 0.000 0.22 0.193 0.738 0.544 0.12 0.182 0.476 0.988 0.669 some-26120d-77
 0 <- 0.05 0.173 1.000 0.000 0.22 0.193 0.738 0.544 0.12 0.182 0.476 0.988 0.669 some-26120d-77
 0 <- 0.05 0.173 1.000 0.000 0.22 0.193 0.738 0.544 0.12 0.182 0.476 0.988 0.669 some-26120d-77
 1 <- 0.28 0.191 0.929 0.775 0.26 0.197 0.810 0.931 0.11 0.235 0.857 0.825 0.988 some-26127d-77
 1 <- 0.28 0.191 0.929 0.775 0.26 0.197 0.810 0.931 0.11 0.235 0.857 0.825 0.988 some-26127d-77
 1 <- 0.28 0.191 0.929 0.775 0.26 0.197 0.810 0.931 0.11 0.235 0.857 0.825 0.988 some-26127d-77
 1 <- 0.28 0.191 0.929 0.775 0.26 0.197 0.810 0.931 0.11 0.235 0.857 0.825 0.988 some-26127d-77
 1 <- 0.08 0.264 0.214 0.000 0.42 0.156 0.857 0.525 0.65 0.147 0.786 0.856 0.675 some-26130d-78
 1 <- 0.08 0.264 0.214 0.000 0.42 0.156 0.857 0.525 0.65 0.147 0.786 0.856 0.675 some-26130d-78
 1 <- 0.08 0.264 0.214 0.000 0.42 0.156 0.857 0.525 0.65 0.147 0.786 0.856 0.675 some-26130d-78
 1 <- 0.08 0.264 0.214 0.000 0.42 0.156 0.857 0.525 0.65 0.147 0.786 0.856 0.675 some-26130d-78
 1 <- 0.05 0.189 0.286 0.738 0.05 0.256 0.905 0.000 0.18 0.210 0.976 0.994 0.731 some-26170d-81
 1 <- 0.05 0.189 0.286 0.738 0.05 0.256 0.905 0.000 0.18 0.210 0.976 0.994 0.731 some-26170d-81
 1 <- 0.05 0.189 0.286 0.738 0.05 0.256 0.905 0.000 0.18 0.210 0.976 0.994 0.731 some-26170d-81
 1 <- 0.05 0.189 0.286 0.738 0.05 0.256 0.905 0.000 0.18 0.210 0.976 0.994 0.731 some-26170d-81
 0 <- 0.22 0.182 0.095 0.819 0.46 0.153 0.810 0.494 0.09 0.208 0.286 0.906 0.575 some-26185d-81
 0 <- 0.22 0.182 0.095 0.819 0.46 0.153 0.810 0.494 0.09 0.208 0.286 0.906 0.575 some-26185d-81
 1 <- 0.22 0.182 0.095 0.819 0.46 0.153 0.810 0.494 0.09 0.208 0.286 0.906 0.575 some-26185d-81
 0 <- 0.22 0.182 0.095 0.819 0.46 0.153 0.810 0.494 0.09 0.208 0.286 0.906 0.575 some-26185d-81
 1 <- 0.45 0.171 0.429 0.744 0.28 0.168 0.833 0.606 0.25 0.195 0.929 0.925 1.000 some-26188d-82
 1 <- 0.45 0.171 0.429 0.744 0.28 0.168 0.833 0.606 0.25 0.195 0.929 0.925 1.000 some-26188d-82
 1 <- 0.45 0.171 0.429 0.744 0.28 0.168 0.833 0.606 0.25 0.195 0.929 0.925 1.000 some-26188d-82
 1 <- 0.45 0.171 0.429 0.744 0.28 0.168 0.833 0.606 0.25 0.195 0.929 0.925 1.000 some-26188d-82
 0 <- 0.31 0.197 0.762 0.838 0.28 0.179 0.810 0.856 0.46 0.151 0.952 0.900 0.506 some-26230d-83
 1 <- 0.31 0.197 0.762 0.838 0.28 0.179 0.810 0.856 0.46 0.151 0.952 0.900 0.506 some-26230d-83
 0 <- 0.31 0.197 0.762 0.838 0.28 0.179 0.810 0.856 0.46 0.151 0.952 0.900 0.506 some-26230d-83
 1 <- 0.31 0.197 0.762 0.838 0.28 0.179 0.810 0.856 0.46 0.151 0.952 0.900 0.506 some-26230d-83
 0 <- 0.09 0.246 0.214 0.000 0.25 0.168 0.762 0.450 0.20 0.189 0.952 0.931 0.744 some-26231d-83
 0 <- 0.09 0.246 0.214 0.000 0.25 0.168 0.762 0.450 0.20 0.189 0.952 0.931 0.744 some-26231d-83
 0 <- 0.09 0.246 0.214 0.000 0.25 0.168 0.762 0.450 0.20 0.189 0.952 0.931 0.744 some-26231d-83
 0 <- 0.09 0.246 0.214 0.000 0.25 0.168 0.762 0.450 0.20 0.189 0.952 0.931 0.744 some-26231d-83
 0 <- 0.22 0.163 0.452 0.994 0.25 0.179 0.619 0.794 0.09 0.224 0.667 0.800 0.706 some-26242d-84
 0 <- 0.22 0.163 0.452 0.994 0.25 0.179 0.619 0.794 0.09 0.224 0.667 0.800 0.706 some-26242d-84
 1 <- 0.22 0.163 0.452 0.994 0.25 0.179 0.619 0.794 0.09 0.224 0.667 0.800 0.706 some-26242d-84
 0 <- 0.22 0.163 0.452 0.994 0.25 0.179 0.619 0.794 0.09 0.224 0.667 0.800 0.706 some-26242d-84
 1 <- 0.14 0.218 0.690 0.881 0.18 0.197 0.881 0.819 0.20 0.207 0.952 0.938 0.000 some-26252d-84
 0 <- 0.14 0.218 0.690 0.881 0.18 0.197 0.881 0.819 0.20 0.207 0.952 0.938 0.000 some-26252d-84
 1 <- 0.14 0.218 0.690 0.881 0.18 0.197 0.881 0.819 0.20 0.207 0.952 0.938 0.000 some-26252d-84
 0 <- 0.14 0.218 0.690 0.881 0.18 0.197 0.881 0.819 0.20 0.207 0.952 0.938 0.000 some-26252d-84
 0 <- 0.20 0.190 0.905 0.000 0.25 0.172 0.690 0.919 0.35 0.149 0.857 0.863 0.744 some-26265d-84
 1 <- 0.20 0.190 0.905 0.000 0.25 0.172 0.690 0.919 0.35 0.149 0.857 0.863 0.744 some-26265d-84
 1 <- 0.20 0.190 0.905 0.000 0.25 0.172 0.690 0.919 0.35 0.149 0.857 0.863 0.744 some-26265d-84
 0 <- 0.20 0.190 0.905 0.000 0.25 0.172 0.690 0.919 0.35 0.149 0.857 0.863 0.744 some-26265d-84
 1 <- 0.23 0.202 0.310 0.856 0.40 0.152 0.833 0.475 0.15 0.219 0.952 0.894 0.000 some-26287d-85
 0 <- 0.23 0.202 0.310 0.856 0.40 0.152 0.833 0.475 0.15 0.219 0.952 0.894 0.000 some-26287d-85
 1 <- 0.23 0.202 0.310 0.856 0.40 0.152 0.833 0.475 0.15 0.219 0.952 0.894 0.000 some-26287d-85
 0 <- 0.23 0.202 0.310 0.856 0.40 0.152 0.833 0.475 0.15 0.219 0.952 0.894 0.000 some-26287d-85
 0 <- 0.22 0.230 0.976 0.000 0.18 0.214 0.881 0.950 0.46 0.147 0.905 0.844 0.506 some-26292d-85
 0 <- 0.22 0.230 0.976 0.000 0.18 0.214 0.881 0.950 0.46 0.147 0.905 0.844 0.506 some-26292d-85
 0 <- 0.22 0.230 0.976 0.000 0.18 0.214 0.881 0.950 0.46 0.147 0.905 0.844 0.506 some-26292d-85
 0 <- 0.22 0.230 0.976 0.000 0.18 0.214 0.881 0.950 0.46 0.147 0.905 0.844 0.506 some-26292d-85
 0 <- 0.12 0.180 0.167 0.944 0.22 0.170 0.762 0.556 0.17 0.205 0.929 0.887 0.756 some-26326d-86
 1 <- 0.12 0.180 0.167 0.944 0.22 0.170 0.762 0.556 0.17 0.205 0.929 0.887 0.756 some-26326d-86
 0 <- 0.12 0.180 0.167 0.944 0.22 0.170 0.762 0.556 0.17 0.205 0.929 0.887 0.756 some-26326d-86
 0 <- 0.12 0.180 0.167 0.944 0.22 0.170 0.762 0.556 0.17 0.205 0.929 0.887 0.756 some-26326d-86
 1 <- 0.11 0.203 0.214 0.613 0.15 0.202 0.690 0.831 0.48 0.158 0.952 0.900 0.975 some-26337d-87
 0 <- 0.11 0.203 0.214 0.613 0.15 0.202 0.690 0.831 0.48 0.158 0.952 0.900 0.975 some-26337d-87
 1 <- 0.11 0.203 0.214 0.613 0.15 0.202 0.690 0.831 0.48 0.158 0.952 0.900 0.975 some-26337d-87
 1 <- 0.11 0.203 0.214 0.613 0.15 0.202 0.690 0.831 0.48 0.158 0.952 0.900 0.975 some-26337d-87
 1 <- 0.05 0.177 0.333 0.000 0.17 0.200 0.810 0.619 0.29 0.186 0.929 0.869 0.956 some-26353d-87
 1 <- 0.05 0.177 0.333 0.000 0.17 0.200 0.810 0.619 0.29 0.186 0.929 0.869 0.956 some-26353d-87
 0 <- 0.05 0.177 0.333 0.000 0.17 0.200 0.810 0.619 0.29 0.186 0.929 0.869 0.956 some-26353d-87
 0 <- 0.05 0.177 0.333 0.000 0.17 0.200 0.810 0.619 0.29 0.186 0.929 0.869 0.956 some-26353d-87
 1 <- 0.20 0.219 0.905 0.000 0.22 0.184 0.810 0.956 0.32 0.160 0.952 0.906 0.775 some-26374d-88
 1 <- 0.20 0.219 0.905 0.000 0.22 0.184 0.810 0.956 0.32 0.160 0.952 0.906 0.775 some-26374d-88
 1 <- 0.20 0.219 0.905 0.000 0.22 0.184 0.810 0.956 0.32 0.160 0.952 0.906 0.775 some-26374d-88
 0 <- 0.20 0.219 0.905 0.000 0.22 0.184 0.810 0.956 0.32 0.160 0.952 0.906 0.775 some-26374d-88
 1 <- 0.20 0.225 1.000 0.000 0.29 0.193 0.857 0.925 0.35 0.166 0.976 0.713 0.906 some-26383d-88
 0 <- 0.20 0.225 1.000 0.000 0.29 0.193 0.857 0.925 0.35 0.166 0.976 0.713 0.906 some-26383d-88
 1 <- 0.20 0.225 1.000 0.000 0.29 0.193 0.857 0.925 0.35 0.166 0.976 0.713 0.906 some-26383d-88
 1 <- 0.20 0.225 1.000 0.000 0.29 0.193 0.857 0.925 0.35 0.166 0.976 0.713 0.906 some-26383d-88
 0 <- 0.20 0.228 0.952 0.637 0.23 0.188 0.833 0.981 0.25 0.160 0.857 0.894 0.800 some-26388d-88
 0 <- 0.20 0.228 0.952 0.637 0.23 0.188 0.833 0.981 0.25 0.160 0.857 0.894 0.800 some-26388d-88
 1 <- 0.20 0.228 0.952 0.637 0.23 0.188 0.833 0.981 0.25 0.160 0.857 0.894 0.800 some-26388d-88
 1 <- 0.20 0.228 0.952 0.637 0.23 0.188 0.833 0.981 0.25 0.160 0.857 0.894 0.800 some-26388d-88
 1 <- 0.20 0.170 0.381 0.931 0.31 0.155 0.738 0.750 0.20 0.198 0.929 0.812 0.631 some-26470d-91
 1 <- 0.20 0.170 0.381 0.931 0.31 0.155 0.738 0.750 0.20 0.198 0.929 0.812 0.631 some-26470d-91
 0 <- 0.20 0.170 0.381 0.931 0.31 0.155 0.738 0.750 0.20 0.198 0.929 0.812 0.631 some-26470d-91
 1 <- 0.20 0.170 0.381 0.931 0.31 0.155 0.738 0.750 0.20 0.198 0.929 0.812 0.631 some-26470d-91
 0 <- 0.05 0.178 0.333 0.000 0.14 0.230 0.881 0.594 0.14 0.245 0.976 1.000 0.000 some-26479d-92
 0 <- 0.05 0.178 0.333 0.000 0.14 0.230 0.881 0.594 0.14 0.245 0.976 1.000 0.000 some-26479d-92
 0 <- 0.05 0.178 0.333 0.000 0.14 0.230 0.881 0.594 0.14 0.245 0.976 1.000 0.000 some-26479d-92
 0 <- 0.05 0.178 0.333 0.000 0.14 0.230 0.881 0.594 0.14 0.245 0.976 1.000 0.000 some-26479d-92
word 54: that phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.11 0.219 0.976 0.000 0.15 0.199 0.786 0.525 0.26 0.166 0.786 0.400 0.738 that-26509d-62
 0 <- 0.11 0.219 0.976 0.000 0.15 0.199 0.786 0.525 0.26 0.166 0.786 0.400 0.738 that-26509d-62
 0 <- 0.11 0.219 0.976 0.000 0.15 0.199 0.786 0.525 0.26 0.166 0.786 0.400 0.738 that-26509d-62
 0 <- 0.11 0.219 0.976 0.000 0.15 0.199 0.786 0.525 0.26 0.166 0.786 0.400 0.738 that-26509d-62
 0 <- 0.11 0.189 0.929 0.994 0.23 0.228 0.976 0.950 0.26 0.172 0.952 1.000 0.000 that-26531d-67
 0 <- 0.11 0.189 0.929 0.994 0.23 0.228 0.976 0.950 0.26 0.172 0.952 1.000 0.000 that-26531d-67
 0 <- 0.11 0.189 0.929 0.994 0.23 0.228 0.976 0.950 0.26 0.172 0.952 1.000 0.000 that-26531d-67
 0 <- 0.11 0.189 0.929 0.994 0.23 0.228 0.976 0.950 0.26 0.172 0.952 1.000 0.000 that-26531d-67
 0 <- 0.08 0.253 0.500 0.881 0.29 0.169 0.929 0.988 0.26 0.184 0.857 0.719 0.887 that-26534d-67
 0 <- 0.08 0.253 0.500 0.881 0.29 0.169 0.929 0.988 0.26 0.184 0.857 0.719 0.887 that-26534d-67
 0 <- 0.08 0.253 0.500 0.881 0.29 0.169 0.929 0.988 0.26 0.184 0.857 0.719 0.887 that-26534d-67
 0 <- 0.08 0.253 0.500 0.881 0.29 0.169 0.929 0.988 0.26 0.184 0.857 0.719 0.887 that-26534d-67
 1 <- 0.42 0.161 0.905 0.000 0.32 0.214 0.976 0.894 0.22 0.186 0.929 0.781 0.838 that-26573d-74
 0 <- 0.42 0.161 0.905 0.000 0.32 0.214 0.976 0.894 0.22 0.186 0.929 0.781 0.838 that-26573d-74
 1 <- 0.42 0.161 0.905 0.000 0.32 0.214 0.976 0.894 0.22 0.186 0.929 0.781 0.838 that-26573d-74
 1 <- 0.42 0.161 0.905 0.000 0.32 0.214 0.976 0.894 0.22 0.186 0.929 0.781 0.838 that-26573d-74
 1 <- 0.14 0.188 0.952 0.000 0.35 0.167 0.976 0.988 0.63 0.138 0.952 0.681 0.000 that-26603d-78
 0 <- 0.14 0.188 0.952 0.000 0.35 0.167 0.976 0.988 0.63 0.138 0.952 0.681 0.000 that-26603d-78
 1 <- 0.14 0.188 0.952 0.000 0.35 0.167 0.976 0.988 0.63 0.138 0.952 0.681 0.000 that-26603d-78
 0 <- 0.14 0.188 0.952 0.000 0.35 0.167 0.976 0.988 0.63 0.138 0.952 0.681 0.000 that-26603d-78
 1 <- 0.14 0.194 0.881 0.000 0.34 0.205 0.976 0.938 0.17 0.197 0.976 1.000 0.000 that-26617d-79
 0 <- 0.14 0.194 0.881 0.000 0.34 0.205 0.976 0.938 0.17 0.197 0.976 1.000 0.000 that-26617d-79
 0 <- 0.14 0.194 0.881 0.000 0.34 0.205 0.976 0.938 0.17 0.197 0.976 1.000 0.000 that-26617d-79
 1 <- 0.14 0.194 0.881 0.000 0.34 0.205 0.976 0.938 0.17 0.197 0.976 1.000 0.000 that-26617d-79
 0 <- 0.05 0.251 0.929 0.762 0.11 0.211 0.690 0.981 0.52 0.146 0.929 0.869 0.894 that-26675d-83
 0 <- 0.05 0.251 0.929 0.762 0.11 0.211 0.690 0.981 0.52 0.146 0.929 0.869 0.894 that-26675d-83
 0 <- 0.05 0.251 0.929 0.762 0.11 0.211 0.690 0.981 0.52 0.146 0.929 0.869 0.894 that-26675d-83
 0 <- 0.05 0.251 0.929 0.762 0.11 0.211 0.690 0.981 0.52 0.146 0.929 0.869 0.894 that-26675d-83
 1 <- 0.29 0.168 0.976 0.000 0.35 0.223 0.976 1.000 0.28 0.199 0.952 0.850 0.000 that-26681d-83
 1 <- 0.29 0.168 0.976 0.000 0.35 0.223 0.976 1.000 0.28 0.199 0.952 0.850 0.000 that-26681d-83
 1 <- 0.29 0.168 0.976 0.000 0.35 0.223 0.976 1.000 0.28 0.199 0.952 0.850 0.000 that-26681d-83
 0 <- 0.29 0.168 0.976 0.000 0.35 0.223 0.976 1.000 0.28 0.199 0.952 0.850 0.000 that-26681d-83
 1 <- 0.17 0.193 0.905 0.000 0.25 0.208 0.976 0.950 0.05 0.222 0.952 0.906 0.919 that-26735d-85
 0 <- 0.17 0.193 0.905 0.000 0.25 0.208 0.976 0.950 0.05 0.222 0.952 0.906 0.919 that-26735d-85
 0 <- 0.17 0.193 0.905 0.000 0.25 0.208 0.976 0.950 0.05 0.222 0.952 0.906 0.919 that-26735d-85
 1 <- 0.17 0.193 0.905 0.000 0.25 0.208 0.976 0.950 0.05 0.222 0.952 0.906 0.919 that-26735d-85
 0 <- 0.11 0.183 0.810 0.000 0.35 0.172 0.905 0.600 0.40 0.162 0.976 0.588 0.000 that-26740d-85
 1 <- 0.11 0.183 0.810 0.000 0.35 0.172 0.905 0.600 0.40 0.162 0.976 0.588 0.000 that-26740d-85
 1 <- 0.11 0.183 0.810 0.000 0.35 0.172 0.905 0.600 0.40 0.162 0.976 0.588 0.000 that-26740d-85
 1 <- 0.11 0.183 0.810 0.000 0.35 0.172 0.905 0.600 0.40 0.162 0.976 0.588 0.000 that-26740d-85
 1 <- 0.20 0.204 0.976 0.000 0.23 0.235 0.952 1.000 0.42 0.161 0.976 1.000 0.906 that-26748d-85
 0 <- 0.20 0.204 0.976 0.000 0.23 0.235 0.952 1.000 0.42 0.161 0.976 1.000 0.906 that-26748d-85
 1 <- 0.20 0.204 0.976 0.000 0.23 0.235 0.952 1.000 0.42 0.161 0.976 1.000 0.906 that-26748d-85
 1 <- 0.20 0.204 0.976 0.000 0.23 0.235 0.952 1.000 0.42 0.161 0.976 1.000 0.906 that-26748d-85
 1 <- 0.06 0.252 0.810 0.625 0.09 0.219 1.000 0.000 0.06 0.261 0.976 1.000 0.000 that-26775d-86
 1 <- 0.06 0.252 0.810 0.625 0.09 0.219 1.000 0.000 0.06 0.261 0.976 1.000 0.000 that-26775d-86
 1 <- 0.06 0.252 0.810 0.625 0.09 0.219 1.000 0.000 0.06 0.261 0.976 1.000 0.000 that-26775d-86
 1 <- 0.06 0.252 0.810 0.625 0.09 0.219 1.000 0.000 0.06 0.261 0.976 1.000 0.000 that-26775d-86
 0 <- 0.23 0.170 0.905 0.719 0.18 0.242 0.976 0.950 0.35 0.167 0.929 0.700 0.963 that-26779d-86
 1 <- 0.23 0.170 0.905 0.719 0.18 0.242 0.976 0.950 0.35 0.167 0.929 0.700 0.963 that-26779d-86
 0 <- 0.23 0.170 0.905 0.719 0.18 0.242 0.976 0.950 0.35 0.167 0.929 0.700 0.963 that-26779d-86
 0 <- 0.23 0.170 0.905 0.719 0.18 0.242 0.976 0.950 0.35 0.167 0.929 0.700 0.963 that-26779d-86
 0 <- 0.29 0.151 0.952 0.706 0.22 0.230 0.929 0.800 0.11 0.223 0.548 0.994 0.000 that-26799d-87
 0 <- 0.29 0.151 0.952 0.706 0.22 0.230 0.929 0.800 0.11 0.223 0.548 0.994 0.000 that-26799d-87
 0 <- 0.29 0.151 0.952 0.706 0.22 0.230 0.929 0.800 0.11 0.223 0.548 0.994 0.000 that-26799d-87
 0 <- 0.29 0.151 0.952 0.706 0.22 0.230 0.929 0.800 0.11 0.223 0.548 0.994 0.000 that-26799d-87
 1 <- 0.08 0.202 0.929 0.000 0.28 0.184 0.976 0.981 0.48 0.155 0.952 0.000 0.906 that-26824d-87
 1 <- 0.08 0.202 0.929 0.000 0.28 0.184 0.976 0.981 0.48 0.155 0.952 0.000 0.906 that-26824d-87
 1 <- 0.08 0.202 0.929 0.000 0.28 0.184 0.976 0.981 0.48 0.155 0.952 0.000 0.906 that-26824d-87
 0 <- 0.08 0.202 0.929 0.000 0.28 0.184 0.976 0.981 0.48 0.155 0.952 0.000 0.906 that-26824d-87
 1 <- 0.18 0.179 0.952 0.969 0.31 0.190 0.976 0.988 0.06 0.224 0.786 1.000 0.819 that-26830d-87
 1 <- 0.18 0.179 0.952 0.969 0.31 0.190 0.976 0.988 0.06 0.224 0.786 1.000 0.819 that-26830d-87
 1 <- 0.18 0.179 0.952 0.969 0.31 0.190 0.976 0.988 0.06 0.224 0.786 1.000 0.819 that-26830d-87
 0 <- 0.18 0.179 0.952 0.969 0.31 0.190 0.976 0.988 0.06 0.224 0.786 1.000 0.819 that-26830d-87
 1 <- 0.25 0.179 0.952 0.769 0.29 0.210 0.976 1.000 0.38 0.161 0.976 0.469 0.000 that-26838d-88
 1 <- 0.25 0.179 0.952 0.769 0.29 0.210 0.976 1.000 0.38 0.161 0.976 0.469 0.000 that-26838d-88
 1 <- 0.25 0.179 0.952 0.769 0.29 0.210 0.976 1.000 0.38 0.161 0.976 0.469 0.000 that-26838d-88
 1 <- 0.25 0.179 0.952 0.769 0.29 0.210 0.976 1.000 0.38 0.161 0.976 0.469 0.000 that-26838d-88
 1 <- 0.05 0.218 0.952 0.000 0.29 0.195 0.976 0.956 0.08 0.216 0.786 0.856 0.812 that-26871d-88
 0 <- 0.05 0.218 0.952 0.000 0.29 0.195 0.976 0.956 0.08 0.216 0.786 0.856 0.812 that-26871d-88
 0 <- 0.05 0.218 0.952 0.000 0.29 0.195 0.976 0.956 0.08 0.216 0.786 0.856 0.812 that-26871d-88
 0 <- 0.05 0.218 0.952 0.000 0.29 0.195 0.976 0.956 0.08 0.216 0.786 0.856 0.812 that-26871d-88
 1 <- 0.12 0.251 0.262 0.000 0.34 0.181 0.976 0.988 0.23 0.171 0.881 0.963 0.000 that-26879d-89
 1 <- 0.12 0.251 0.262 0.000 0.34 0.181 0.976 0.988 0.23 0.171 0.881 0.963 0.000 that-26879d-89
 1 <- 0.12 0.251 0.262 0.000 0.34 0.181 0.976 0.988 0.23 0.171 0.881 0.963 0.000 that-26879d-89
 1 <- 0.12 0.251 0.262 0.000 0.34 0.181 0.976 0.988 0.23 0.171 0.881 0.963 0.000 that-26879d-89
 1 <- 0.17 0.198 0.929 0.000 0.35 0.215 0.952 0.988 0.52 0.152 0.952 0.938 0.000 that-26881d-89
 1 <- 0.17 0.198 0.929 0.000 0.35 0.215 0.952 0.988 0.52 0.152 0.952 0.938 0.000 that-26881d-89
 0 <- 0.17 0.198 0.929 0.000 0.35 0.215 0.952 0.988 0.52 0.152 0.952 0.938 0.000 that-26881d-89
 1 <- 0.17 0.198 0.929 0.000 0.35 0.215 0.952 0.988 0.52 0.152 0.952 0.938 0.000 that-26881d-89
 1 <- 0.31 0.180 0.976 0.812 0.31 0.187 0.976 0.969 0.31 0.186 0.976 0.812 1.000 that-26883d-89
 1 <- 0.31 0.180 0.976 0.812 0.31 0.187 0.976 0.969 0.31 0.186 0.976 0.812 1.000 that-26883d-89
 1 <- 0.31 0.180 0.976 0.812 0.31 0.187 0.976 0.969 0.31 0.186 0.976 0.812 1.000 that-26883d-89
 1 <- 0.31 0.180 0.976 0.812 0.31 0.187 0.976 0.969 0.31 0.186 0.976 0.812 1.000 that-26883d-89
 1 <- 0.31 0.180 0.976 0.812 0.31 0.187 0.976 0.969 0.31 0.186 0.976 0.812 1.000 that-26883d-89
 0 <- 0.05 0.214 0.833 0.000 0.29 0.220 0.976 0.981 0.34 0.166 0.881 1.000 0.825 that-26893d-89
 0 <- 0.05 0.214 0.833 0.000 0.29 0.220 0.976 0.981 0.34 0.166 0.881 1.000 0.825 that-26893d-89
 0 <- 0.05 0.214 0.833 0.000 0.29 0.220 0.976 0.981 0.34 0.166 0.881 1.000 0.825 that-26893d-89
 0 <- 0.05 0.214 0.833 0.000 0.29 0.220 0.976 0.981 0.34 0.166 0.881 1.000 0.825 that-26893d-89
 1 <- 0.09 0.213 0.952 0.000 0.31 0.230 0.976 0.950 0.45 0.148 0.952 1.000 0.881 that-26900d-89
 1 <- 0.09 0.213 0.952 0.000 0.31 0.230 0.976 0.950 0.45 0.148 0.952 1.000 0.881 that-26900d-89
 0 <- 0.09 0.213 0.952 0.000 0.31 0.230 0.976 0.950 0.45 0.148 0.952 1.000 0.881 that-26900d-89
 0 <- 0.09 0.213 0.952 0.000 0.31 0.230 0.976 0.950 0.45 0.148 0.952 1.000 0.881 that-26900d-89
 1 <- 0.25 0.162 0.786 0.806 0.26 0.168 0.667 0.738 0.35 0.172 0.976 0.963 0.925 that-26908d-89
 1 <- 0.25 0.162 0.786 0.806 0.26 0.168 0.667 0.738 0.35 0.172 0.976 0.963 0.925 that-26908d-89
 1 <- 0.25 0.162 0.786 0.806 0.26 0.168 0.667 0.738 0.35 0.172 0.976 0.963 0.925 that-26908d-89
 0 <- 0.25 0.162 0.786 0.806 0.26 0.168 0.667 0.738 0.35 0.172 0.976 0.963 0.925 that-26908d-89
 1 <- 0.08 0.211 0.952 0.000 0.26 0.188 0.976 1.000 0.28 0.173 0.976 0.850 0.950 that-26931d-90
 1 <- 0.08 0.211 0.952 0.000 0.26 0.188 0.976 1.000 0.28 0.173 0.976 0.850 0.950 that-26931d-90
 1 <- 0.08 0.211 0.952 0.000 0.26 0.188 0.976 1.000 0.28 0.173 0.976 0.850 0.950 that-26931d-90
 1 <- 0.08 0.211 0.952 0.000 0.26 0.188 0.976 1.000 0.28 0.173 0.976 0.850 0.950 that-26931d-90
 1 <- 0.34 0.160 0.810 0.750 0.26 0.223 0.976 0.831 0.05 0.266 0.905 0.988 0.775 that-26957d-91
 1 <- 0.34 0.160 0.810 0.750 0.26 0.223 0.976 0.831 0.05 0.266 0.905 0.988 0.775 that-26957d-91
 1 <- 0.34 0.160 0.810 0.750 0.26 0.223 0.976 0.831 0.05 0.266 0.905 0.988 0.775 that-26957d-91
 1 <- 0.34 0.160 0.810 0.750 0.26 0.223 0.976 0.831 0.05 0.266 0.905 0.988 0.775 that-26957d-91
 1 <- 0.54 0.136 0.548 0.506 0.29 0.220 0.952 0.613 0.29 0.187 0.976 0.988 0.912 that-26964d-91
 1 <- 0.54 0.136 0.548 0.506 0.29 0.220 0.952 0.613 0.29 0.187 0.976 0.988 0.912 that-26964d-91
 0 <- 0.54 0.136 0.548 0.506 0.29 0.220 0.952 0.613 0.29 0.187 0.976 0.988 0.912 that-26964d-91
 1 <- 0.54 0.136 0.548 0.506 0.29 0.220 0.952 0.613 0.29 0.187 0.976 0.988 0.912 that-26964d-91
 1 <- 0.48 0.154 0.881 0.906 0.17 0.222 0.952 0.912 0.06 0.212 0.738 0.825 0.000 that-26967d-91
 1 <- 0.48 0.154 0.881 0.906 0.17 0.222 0.952 0.912 0.06 0.212 0.738 0.825 0.000 that-26967d-91
 0 <- 0.48 0.154 0.881 0.906 0.17 0.222 0.952 0.912 0.06 0.212 0.738 0.825 0.000 that-26967d-91
 1 <- 0.48 0.154 0.881 0.906 0.17 0.222 0.952 0.912 0.06 0.212 0.738 0.825 0.000 that-26967d-91
 1 <- 0.48 0.154 0.881 0.906 0.17 0.222 0.952 0.912 0.06 0.212 0.738 0.825 0.000 that-26967d-91
 1 <- 0.06 0.229 1.000 0.000 0.05 0.190 0.738 0.000 0.05 0.204 0.476 0.000 0.662 that-26975d-92
 1 <- 0.06 0.229 1.000 0.000 0.05 0.190 0.738 0.000 0.05 0.204 0.476 0.000 0.662 that-26975d-92
 1 <- 0.06 0.229 1.000 0.000 0.05 0.190 0.738 0.000 0.05 0.204 0.476 0.000 0.662 that-26975d-92
 0 <- 0.06 0.229 1.000 0.000 0.05 0.190 0.738 0.000 0.05 0.204 0.476 0.000 0.662 that-26975d-92
 1 <- 0.08 0.200 0.452 0.000 0.32 0.162 0.952 0.731 0.68 0.151 0.976 0.900 0.000 that-26998d-94
 0 <- 0.08 0.200 0.452 0.000 0.32 0.162 0.952 0.731 0.68 0.151 0.976 0.900 0.000 that-26998d-94
 0 <- 0.08 0.200 0.452 0.000 0.32 0.162 0.952 0.731 0.68 0.151 0.976 0.900 0.000 that-26998d-94
 1 <- 0.08 0.200 0.452 0.000 0.32 0.162 0.952 0.731 0.68 0.151 0.976 0.900 0.000 that-26998d-94
word 55: the phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.08 0.230 0.548 0.762 0.05 0.186 1.000 0.000 0.000 the-27024d-62
 1 <- 0.08 0.230 0.548 0.762 0.05 0.186 1.000 0.000 0.000 the-27024d-62
 1 <- 0.08 0.230 0.548 0.762 0.05 0.186 1.000 0.000 0.000 the-27024d-62
 1 <- 0.08 0.230 0.548 0.762 0.05 0.186 1.000 0.000 0.000 the-27024d-62
 1 <- 0.12 0.189 0.929 0.731 0.05 0.205 1.000 0.000 0.000 the-27028d-62
 1 <- 0.12 0.189 0.929 0.731 0.05 0.205 1.000 0.000 0.000 the-27028d-62
 0 <- 0.12 0.189 0.929 0.731 0.05 0.205 1.000 0.000 0.000 the-27028d-62
 1 <- 0.12 0.189 0.929 0.731 0.05 0.205 1.000 0.000 0.000 the-27028d-62
 0 <- 0.17 0.175 0.452 0.881 0.48 0.144 0.548 0.706 0.494 the-27046d-64
 0 <- 0.17 0.175 0.452 0.881 0.48 0.144 0.548 0.706 0.494 the-27046d-64
 0 <- 0.17 0.175 0.452 0.881 0.48 0.144 0.548 0.706 0.494 the-27046d-64
 0 <- 0.17 0.175 0.452 0.881 0.48 0.144 0.548 0.706 0.494 the-27046d-64
 0 <- 0.06 0.286 1.000 0.000 0.06 0.202 0.310 0.931 0.381 the-27053d-64
 0 <- 0.06 0.286 1.000 0.000 0.06 0.202 0.310 0.931 0.381 the-27053d-64
 0 <- 0.06 0.286 1.000 0.000 0.06 0.202 0.310 0.931 0.381 the-27053d-64
 0 <- 0.06 0.286 1.000 0.000 0.06 0.202 0.310 0.931 0.381 the-27053d-64
 0 <- 0.20 0.189 0.976 0.494 0.08 0.180 0.714 1.000 0.700 the-27056d-64
 0 <- 0.20 0.189 0.976 0.494 0.08 0.180 0.714 1.000 0.700 the-27056d-64
 1 <- 0.20 0.189 0.976 0.494 0.08 0.180 0.714 1.000 0.700 the-27056d-64
 0 <- 0.20 0.189 0.976 0.494 0.08 0.180 0.714 1.000 0.700 the-27056d-64
 0 <- 0.32 0.161 0.881 0.787 0.05 0.186 0.452 0.912 0.762 the-27072d-65
 1 <- 0.32 0.161 0.881 0.787 0.05 0.186 0.452 0.912 0.762 the-27072d-65
 0 <- 0.32 0.161 0.881 0.787 0.05 0.186 0.452 0.912 0.762 the-27072d-65
 0 <- 0.32 0.161 0.881 0.787 0.05 0.186 0.452 0.912 0.762 the-27072d-65
 0 <- 0.11 0.247 0.667 0.806 0.14 0.167 0.619 0.919 0.556 the-27085d-66
 0 <- 0.11 0.247 0.667 0.806 0.14 0.167 0.619 0.919 0.556 the-27085d-66
 0 <- 0.11 0.247 0.667 0.806 0.14 0.167 0.619 0.919 0.556 the-27085d-66
 0 <- 0.11 0.247 0.667 0.806 0.14 0.167 0.619 0.919 0.556 the-27085d-66
 0 <- 0.05 0.217 0.810 0.537 0.20 0.193 1.000 0.000 0.525 the-27095d-67
 0 <- 0.05 0.217 0.810 0.537 0.20 0.193 1.000 0.000 0.525 the-27095d-67
 0 <- 0.05 0.217 0.810 0.537 0.20 0.193 1.000 0.000 0.525 the-27095d-67
 1 <- 0.05 0.217 0.810 0.537 0.20 0.193 1.000 0.000 0.525 the-27095d-67
 0 <- 0.05 0.273 0.595 0.762 0.05 0.211 1.000 0.000 0.500 the-27097d-67
 0 <- 0.05 0.273 0.595 0.762 0.05 0.211 1.000 0.000 0.500 the-27097d-67
 0 <- 0.05 0.273 0.595 0.762 0.05 0.211 1.000 0.000 0.500 the-27097d-67
 0 <- 0.05 0.273 0.595 0.762 0.05 0.211 1.000 0.000 0.500 the-27097d-67
 1 <- 0.25 0.188 0.500 0.000 0.52 0.138 0.476 0.681 0.681 the-27118d-69
 1 <- 0.25 0.188 0.500 0.000 0.52 0.138 0.476 0.681 0.681 the-27118d-69
 1 <- 0.25 0.188 0.500 0.000 0.52 0.138 0.476 0.681 0.681 the-27118d-69
 1 <- 0.25 0.188 0.500 0.000 0.52 0.138 0.476 0.681 0.681 the-27118d-69
 0 <- 0.11 0.289 0.976 0.000 0.09 0.192 0.667 0.000 0.456 the-27144d-71
 0 <- 0.11 0.289 0.976 0.000 0.09 0.192 0.667 0.000 0.456 the-27144d-71
 1 <- 0.11 0.289 0.976 0.000 0.09 0.192 0.667 0.000 0.456 the-27144d-71
 1 <- 0.11 0.289 0.976 0.000 0.09 0.192 0.667 0.000 0.456 the-27144d-71
 1 <- 0.09 0.196 0.952 0.994 0.23 0.149 0.667 0.631 0.519 the-27173d-74
 1 <- 0.09 0.196 0.952 0.994 0.23 0.149 0.667 0.631 0.519 the-27173d-74
 1 <- 0.09 0.196 0.952 0.994 0.23 0.149 0.667 0.631 0.519 the-27173d-74
 1 <- 0.09 0.196 0.952 0.994 0.23 0.149 0.667 0.631 0.519 the-27173d-74
 0 <- 0.09 0.231 0.381 0.800 0.43 0.155 0.714 0.688 0.637 the-27178d-74
 0 <- 0.09 0.231 0.381 0.800 0.43 0.155 0.714 0.688 0.637 the-27178d-74
 0 <- 0.09 0.231 0.381 0.800 0.43 0.155 0.714 0.688 0.637 the-27178d-74
 0 <- 0.09 0.231 0.381 0.800 0.43 0.155 0.714 0.688 0.637 the-27178d-74
 1 <- 0.05 0.204 0.548 0.656 0.08 0.189 1.000 0.000 0.000 the-27203d-76
 1 <- 0.05 0.204 0.548 0.656 0.08 0.189 1.000 0.000 0.000 the-27203d-76
 1 <- 0.05 0.204 0.548 0.656 0.08 0.189 1.000 0.000 0.000 the-27203d-76
 0 <- 0.05 0.204 0.548 0.656 0.08 0.189 1.000 0.000 0.000 the-27203d-76
 1 <- 0.22 0.204 0.952 0.681 0.37 0.158 0.690 0.775 0.487 the-27205d-77
 1 <- 0.22 0.204 0.952 0.681 0.37 0.158 0.690 0.775 0.487 the-27205d-77
 0 <- 0.22 0.204 0.952 0.681 0.37 0.158 0.690 0.775 0.487 the-27205d-77
 1 <- 0.12 0.242 0.976 0.775 0.11 0.186 0.738 1.000 0.500 the-27214d-77
 1 <- 0.12 0.242 0.976 0.775 0.11 0.186 0.738 1.000 0.500 the-27214d-77
 1 <- 0.12 0.242 0.976 0.775 0.11 0.186 0.738 1.000 0.500 the-27214d-77
 1 <- 0.12 0.242 0.976 0.775 0.11 0.186 0.738 1.000 0.500 the-27214d-77
 1 <- 0.12 0.242 0.976 0.775 0.11 0.186 0.738 1.000 0.500 the-27214d-77
 1 <- 0.18 0.176 0.905 0.625 0.29 0.167 0.857 0.919 0.431 the-27323d-82
 0 <- 0.18 0.176 0.905 0.625 0.29 0.167 0.857 0.919 0.431 the-27323d-82
 0 <- 0.18 0.176 0.905 0.625 0.29 0.167 0.857 0.919 0.431 the-27323d-82
 0 <- 0.18 0.176 0.905 0.625 0.29 0.167 0.857 0.919 0.431 the-27323d-82
 0 <- 0.31 0.175 0.929 0.800 0.15 0.172 0.143 0.956 0.494 the-27324d-82
 1 <- 0.31 0.175 0.929 0.800 0.15 0.172 0.143 0.956 0.494 the-27324d-82
 0 <- 0.31 0.175 0.929 0.800 0.15 0.172 0.143 0.956 0.494 the-27324d-82
 0 <- 0.31 0.175 0.929 0.800 0.15 0.172 0.143 0.956 0.494 the-27324d-82
 0 <- 0.08 0.213 0.929 0.000 0.32 0.145 0.262 0.800 0.556 the-27349d-84
 0 <- 0.08 0.213 0.929 0.000 0.32 0.145 0.262 0.800 0.556 the-27349d-84
 0 <- 0.08 0.213 0.929 0.000 0.32 0.145 0.262 0.800 0.556 the-27349d-84
 1 <- 0.08 0.213 0.929 0.000 0.32 0.145 0.262 0.800 0.556 the-27349d-84
 0 <- 0.14 0.226 0.810 0.000 0.06 0.204 0.524 1.000 0.525 the-27356d-84
 1 <- 0.14 0.226 0.810 0.000 0.06 0.204 0.524 1.000 0.525 the-27356d-84
 1 <- 0.14 0.226 0.810 0.000 0.06 0.204 0.524 1.000 0.525 the-27356d-84
 0 <- 0.14 0.226 0.810 0.000 0.06 0.204 0.524 1.000 0.525 the-27356d-84
 0 <- 0.05 0.239 1.000 0.000 0.05 0.176 0.262 0.000 0.569 the-27368d-85
 0 <- 0.05 0.239 1.000 0.000 0.05 0.176 0.262 0.000 0.569 the-27368d-85
 1 <- 0.05 0.239 1.000 0.000 0.05 0.176 0.262 0.000 0.569 the-27368d-85
 0 <- 0.05 0.239 1.000 0.000 0.05 0.176 0.262 0.000 0.569 the-27368d-85
 1 <- 0.06 0.266 0.738 0.000 0.38 0.155 0.619 0.725 0.463 the-27391d-86
 1 <- 0.06 0.266 0.738 0.000 0.38 0.155 0.619 0.725 0.463 the-27391d-86
 1 <- 0.06 0.266 0.738 0.000 0.38 0.155 0.619 0.725 0.463 the-27391d-86
 1 <- 0.06 0.266 0.738 0.000 0.38 0.155 0.619 0.725 0.463 the-27391d-86
 1 <- 0.31 0.164 1.000 0.000 0.09 0.170 0.619 0.494 0.394 the-27392d-86
 1 <- 0.31 0.164 1.000 0.000 0.09 0.170 0.619 0.494 0.394 the-27392d-86
 1 <- 0.31 0.164 1.000 0.000 0.09 0.170 0.619 0.494 0.394 the-27392d-86
 0 <- 0.31 0.164 1.000 0.000 0.09 0.170 0.619 0.494 0.394 the-27392d-86
 0 <- 0.14 0.198 0.238 0.800 0.11 0.193 0.595 0.875 0.706 the-27403d-87
 0 <- 0.14 0.198 0.238 0.800 0.11 0.193 0.595 0.875 0.706 the-27403d-87
 0 <- 0.14 0.198 0.238 0.800 0.11 0.193 0.595 0.875 0.706 the-27403d-87
 0 <- 0.14 0.198 0.238 0.800 0.11 0.193 0.595 0.875 0.706 the-27403d-87
 1 <- 0.08 0.244 0.881 0.769 0.05 0.186 1.000 0.000 0.463 the-27405d-87
 1 <- 0.08 0.244 0.881 0.769 0.05 0.186 1.000 0.000 0.463 the-27405d-87
 1 <- 0.08 0.244 0.881 0.769 0.05 0.186 1.000 0.000 0.463 the-27405d-87
 1 <- 0.08 0.244 0.881 0.769 0.05 0.186 1.000 0.000 0.463 the-27405d-87
 0 <- 0.23 0.172 0.976 0.000 0.57 0.151 0.952 0.975 0.294 the-27419d-88
 0 <- 0.23 0.172 0.976 0.000 0.57 0.151 0.952 0.975 0.294 the-27419d-88
 0 <- 0.23 0.172 0.976 0.000 0.57 0.151 0.952 0.975 0.294 the-27419d-88
 0 <- 0.23 0.172 0.976 0.000 0.57 0.151 0.952 0.975 0.294 the-27419d-88
 1 <- 0.17 0.194 0.381 0.688 0.14 0.184 1.000 0.000 0.719 the-27435d-88
 0 <- 0.17 0.194 0.381 0.688 0.14 0.184 1.000 0.000 0.719 the-27435d-88
 0 <- 0.17 0.194 0.381 0.688 0.14 0.184 1.000 0.000 0.719 the-27435d-88
 1 <- 0.17 0.194 0.381 0.688 0.14 0.184 1.000 0.000 0.719 the-27435d-88
 0 <- 0.05 0.230 0.929 0.000 0.31 0.165 0.738 0.956 0.519 the-27444d-89
 1 <- 0.05 0.230 0.929 0.000 0.31 0.165 0.738 0.956 0.519 the-27444d-89
 0 <- 0.05 0.230 0.929 0.000 0.31 0.165 0.738 0.956 0.519 the-27444d-89
 1 <- 0.05 0.230 0.929 0.000 0.31 0.165 0.738 0.956 0.519 the-27444d-89
 0 <- 0.31 0.171 0.762 0.887 0.05 0.179 0.476 0.925 0.531 the-27455d-89
 0 <- 0.31 0.171 0.762 0.887 0.05 0.179 0.476 0.925 0.531 the-27455d-89
 1 <- 0.31 0.171 0.762 0.887 0.05 0.179 0.476 0.925 0.531 the-27455d-89
 0 <- 0.31 0.171 0.762 0.887 0.05 0.179 0.476 0.925 0.531 the-27455d-89
 0 <- 0.05 0.206 0.357 0.594 0.08 0.194 1.000 0.000 0.806 the-27499d-93
 0 <- 0.05 0.206 0.357 0.594 0.08 0.194 1.000 0.000 0.806 the-27499d-93
 0 <- 0.05 0.206 0.357 0.594 0.08 0.194 1.000 0.000 0.806 the-27499d-93
 0 <- 0.05 0.206 0.357 0.594 0.08 0.194 1.000 0.000 0.806 the-27499d-93
word 56: them phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.12 0.214 0.357 0.000 0.22 0.186 0.952 0.569 0.18 0.161 0.476 0.950 0.613 them-27534d-62
 0 <- 0.12 0.214 0.357 0.000 0.22 0.186 0.952 0.569 0.18 0.161 0.476 0.950 0.613 them-27534d-62
 0 <- 0.12 0.214 0.357 0.000 0.22 0.186 0.952 0.569 0.18 0.161 0.476 0.950 0.613 them-27534d-62
 0 <- 0.12 0.214 0.357 0.000 0.22 0.186 0.952 0.569 0.18 0.161 0.476 0.950 0.613 them-27534d-62
 0 <- 0.25 0.165 0.429 0.756 0.18 0.203 0.952 0.650 0.34 0.178 0.976 0.988 0.906 them-27553d-63
 0 <- 0.25 0.165 0.429 0.756 0.18 0.203 0.952 0.650 0.34 0.178 0.976 0.988 0.906 them-27553d-63
 1 <- 0.25 0.165 0.429 0.756 0.18 0.203 0.952 0.650 0.34 0.178 0.976 0.988 0.906 them-27553d-63
 0 <- 0.25 0.165 0.429 0.756 0.18 0.203 0.952 0.650 0.34 0.178 0.976 0.988 0.906 them-27553d-63
 0 <- 0.12 0.209 0.929 0.000 0.25 0.185 0.833 0.963 0.35 0.188 0.905 0.619 0.863 them-27575d-65
 0 <- 0.12 0.209 0.929 0.000 0.25 0.185 0.833 0.963 0.35 0.188 0.905 0.619 0.863 them-27575d-65
 0 <- 0.12 0.209 0.929 0.000 0.25 0.185 0.833 0.963 0.35 0.188 0.905 0.619 0.863 them-27575d-65
 0 <- 0.20 0.217 0.976 0.494 0.22 0.235 0.952 1.000 0.14 0.209 0.905 0.988 0.000 them-27587d-66
 1 <- 0.20 0.217 0.976 0.494 0.22 0.235 0.952 1.000 0.14 0.209 0.905 0.988 0.000 them-27587d-66
 0 <- 0.20 0.217 0.976 0.494 0.22 0.235 0.952 1.000 0.14 0.209 0.905 0.988 0.000 them-27587d-66
 0 <- 0.20 0.217 0.976 0.494 0.22 0.235 0.952 1.000 0.14 0.209 0.905 0.988 0.000 them-27587d-66
 0 <- 0.26 0.198 0.976 0.775 0.17 0.245 0.952 1.000 0.34 0.163 0.857 0.988 0.887 them-27597d-67
 0 <- 0.26 0.198 0.976 0.775 0.17 0.245 0.952 1.000 0.34 0.163 0.857 0.988 0.887 them-27597d-67
 1 <- 0.26 0.198 0.976 0.775 0.17 0.245 0.952 1.000 0.34 0.163 0.857 0.988 0.887 them-27597d-67
 1 <- 0.26 0.198 0.976 0.775 0.17 0.245 0.952 1.000 0.34 0.163 0.857 0.988 0.887 them-27597d-67
 1 <- 0.26 0.198 0.976 0.775 0.17 0.245 0.952 1.000 0.34 0.163 0.857 0.988 0.887 them-27597d-67
 0 <- 0.20 0.175 0.857 0.625 0.22 0.219 0.952 0.988 0.17 0.170 0.881 0.950 0.419 them-27619d-69
 1 <- 0.20 0.175 0.857 0.625 0.22 0.219 0.952 0.988 0.17 0.170 0.881 0.950 0.419 them-27619d-69
 1 <- 0.20 0.175 0.857 0.625 0.22 0.219 0.952 0.988 0.17 0.170 0.881 0.950 0.419 them-27619d-69
 0 <- 0.20 0.175 0.857 0.625 0.22 0.219 0.952 0.988 0.17 0.170 0.881 0.950 0.419 them-27619d-69
 1 <- 0.11 0.271 0.929 0.000 0.23 0.186 0.929 0.938 0.28 0.198 0.929 0.425 0.000 them-27646d-70
 1 <- 0.11 0.271 0.929 0.000 0.23 0.186 0.929 0.938 0.28 0.198 0.929 0.425 0.000 them-27646d-70
 1 <- 0.11 0.271 0.929 0.000 0.23 0.186 0.929 0.938 0.28 0.198 0.929 0.425 0.000 them-27646d-70
 1 <- 0.11 0.271 0.929 0.000 0.23 0.186 0.929 0.938 0.28 0.198 0.929 0.425 0.000 them-27646d-70
 0 <- 0.12 0.226 0.595 0.844 0.37 0.188 0.952 0.988 0.26 0.190 0.952 0.975 0.956 them-27663d-71
 1 <- 0.12 0.226 0.595 0.844 0.37 0.188 0.952 0.988 0.26 0.190 0.952 0.975 0.956 them-27663d-71
 1 <- 0.12 0.226 0.595 0.844 0.37 0.188 0.952 0.988 0.26 0.190 0.952 0.975 0.956 them-27663d-71
 1 <- 0.12 0.226 0.595 0.844 0.37 0.188 0.952 0.988 0.26 0.190 0.952 0.975 0.956 them-27663d-71
 0 <- 0.06 0.279 0.357 0.675 0.29 0.172 0.952 0.975 0.43 0.155 0.929 0.969 0.844 them-27681d-72
 0 <- 0.06 0.279 0.357 0.675 0.29 0.172 0.952 0.975 0.43 0.155 0.929 0.969 0.844 them-27681d-72
 1 <- 0.06 0.279 0.357 0.675 0.29 0.172 0.952 0.975 0.43 0.155 0.929 0.969 0.844 them-27681d-72
 1 <- 0.06 0.279 0.357 0.675 0.29 0.172 0.952 0.975 0.43 0.155 0.929 0.969 0.844 them-27681d-72
 1 <- 0.08 0.240 0.976 0.931 0.22 0.187 0.929 1.000 0.35 0.168 0.952 0.956 0.750 them-27690d-73
 1 <- 0.08 0.240 0.976 0.931 0.22 0.187 0.929 1.000 0.35 0.168 0.952 0.956 0.750 them-27690d-73
 1 <- 0.08 0.240 0.976 0.931 0.22 0.187 0.929 1.000 0.35 0.168 0.952 0.956 0.750 them-27690d-73
 1 <- 0.08 0.240 0.976 0.931 0.22 0.187 0.929 1.000 0.35 0.168 0.952 0.956 0.750 them-27690d-73
 1 <- 0.05 0.244 0.405 0.000 0.25 0.229 0.976 0.544 0.34 0.201 0.952 0.988 0.750 them-27722d-76
 1 <- 0.05 0.244 0.405 0.000 0.25 0.229 0.976 0.544 0.34 0.201 0.952 0.988 0.750 them-27722d-76
 1 <- 0.05 0.244 0.405 0.000 0.25 0.229 0.976 0.544 0.34 0.201 0.952 0.988 0.750 them-27722d-76
 1 <- 0.05 0.244 0.405 0.000 0.25 0.229 0.976 0.544 0.34 0.201 0.952 0.988 0.750 them-27722d-76
 1 <- 0.14 0.246 0.571 0.719 0.22 0.232 0.976 0.988 0.08 0.237 0.905 1.000 0.000 them-27743d-77
 0 <- 0.14 0.246 0.571 0.719 0.22 0.232 0.976 0.988 0.08 0.237 0.905 1.000 0.000 them-27743d-77
 0 <- 0.14 0.246 0.571 0.719 0.22 0.232 0.976 0.988 0.08 0.237 0.905 1.000 0.000 them-27743d-77
 0 <- 0.14 0.246 0.571 0.719 0.22 0.232 0.976 0.988 0.08 0.237 0.905 1.000 0.000 them-27743d-77
 1 <- 0.18 0.172 0.667 0.000 0.26 0.229 0.952 0.775 0.05 0.210 0.881 0.975 0.856 them-27760d-78
 1 <- 0.18 0.172 0.667 0.000 0.26 0.229 0.952 0.775 0.05 0.210 0.881 0.975 0.856 them-27760d-78
 0 <- 0.18 0.172 0.667 0.000 0.26 0.229 0.952 0.775 0.05 0.210 0.881 0.975 0.856 them-27760d-78
 1 <- 0.18 0.172 0.667 0.000 0.26 0.229 0.952 0.775 0.05 0.210 0.881 0.975 0.856 them-27760d-78
 0 <- 0.09 0.210 0.976 0.000 0.29 0.210 0.952 1.000 0.40 0.210 0.976 0.988 0.988 them-27769d-78
 1 <- 0.09 0.210 0.976 0.000 0.29 0.210 0.952 1.000 0.40 0.210 0.976 0.988 0.988 them-27769d-78
 1 <- 0.09 0.210 0.976 0.000 0.29 0.210 0.952 1.000 0.40 0.210 0.976 0.988 0.988 them-27769d-78
 1 <- 0.09 0.210 0.976 0.000 0.29 0.210 0.952 1.000 0.40 0.210 0.976 0.988 0.988 them-27769d-78
 0 <- 0.18 0.190 0.952 0.000 0.32 0.192 0.976 0.981 0.18 0.221 0.952 0.994 0.000 them-27776d-79
 0 <- 0.18 0.190 0.952 0.000 0.32 0.192 0.976 0.981 0.18 0.221 0.952 0.994 0.000 them-27776d-79
 0 <- 0.18 0.190 0.952 0.000 0.32 0.192 0.976 0.981 0.18 0.221 0.952 0.994 0.000 them-27776d-79
 1 <- 0.18 0.190 0.952 0.000 0.32 0.192 0.976 0.981 0.18 0.221 0.952 0.994 0.000 them-27776d-79
 0 <- 0.32 0.160 0.905 0.606 0.32 0.185 0.976 0.988 0.15 0.184 0.905 0.806 0.750 them-27784d-79
 0 <- 0.32 0.160 0.905 0.606 0.32 0.185 0.976 0.988 0.15 0.184 0.905 0.806 0.750 them-27784d-79
 0 <- 0.32 0.160 0.905 0.606 0.32 0.185 0.976 0.988 0.15 0.184 0.905 0.806 0.750 them-27784d-79
 0 <- 0.32 0.160 0.905 0.606 0.32 0.185 0.976 0.988 0.15 0.184 0.905 0.806 0.750 them-27784d-79
 1 <- 0.22 0.168 0.952 0.625 0.26 0.189 0.976 0.988 0.40 0.194 0.952 0.988 0.988 them-27788d-79
 1 <- 0.22 0.168 0.952 0.625 0.26 0.189 0.976 0.988 0.40 0.194 0.952 0.988 0.988 them-27788d-79
 1 <- 0.22 0.168 0.952 0.625 0.26 0.189 0.976 0.988 0.40 0.194 0.952 0.988 0.988 them-27788d-79
 1 <- 0.22 0.168 0.952 0.625 0.26 0.189 0.976 0.988 0.40 0.194 0.952 0.988 0.988 them-27788d-79
 0 <- 0.15 0.248 0.952 0.769 0.29 0.166 0.929 0.963 0.22 0.189 0.833 0.688 0.000 them-27804d-80
 0 <- 0.15 0.248 0.952 0.769 0.29 0.166 0.929 0.963 0.22 0.189 0.833 0.688 0.000 them-27804d-80
 0 <- 0.15 0.248 0.952 0.769 0.29 0.166 0.929 0.963 0.22 0.189 0.833 0.688 0.000 them-27804d-80
 0 <- 0.15 0.248 0.952 0.769 0.29 0.166 0.929 0.963 0.22 0.189 0.833 0.688 0.000 them-27804d-80
 1 <- 0.08 0.254 0.952 0.000 0.28 0.212 0.976 1.000 0.26 0.183 0.929 0.988 0.800 them-27821d-80
 0 <- 0.08 0.254 0.952 0.000 0.28 0.212 0.976 1.000 0.26 0.183 0.929 0.988 0.800 them-27821d-80
 0 <- 0.08 0.254 0.952 0.000 0.28 0.212 0.976 1.000 0.26 0.183 0.929 0.988 0.800 them-27821d-80
 0 <- 0.08 0.254 0.952 0.000 0.28 0.212 0.976 1.000 0.26 0.183 0.929 0.988 0.800 them-27821d-80
 0 <- 0.22 0.176 0.929 0.994 0.26 0.228 0.976 0.988 0.29 0.211 0.976 0.988 0.950 them-27829d-81
 1 <- 0.22 0.176 0.929 0.994 0.26 0.228 0.976 0.988 0.29 0.211 0.976 0.988 0.950 them-27829d-81
 0 <- 0.22 0.176 0.929 0.994 0.26 0.228 0.976 0.988 0.29 0.211 0.976 0.988 0.950 them-27829d-81
 0 <- 0.22 0.176 0.929 0.994 0.26 0.228 0.976 0.988 0.29 0.211 0.976 0.988 0.950 them-27829d-81
 0 <- 0.17 0.190 0.976 0.694 0.29 0.207 0.929 0.762 0.22 0.221 0.976 0.894 0.981 them-27853d-82
 0 <- 0.17 0.190 0.976 0.694 0.29 0.207 0.929 0.762 0.22 0.221 0.976 0.894 0.981 them-27853d-82
 0 <- 0.17 0.190 0.976 0.694 0.29 0.207 0.929 0.762 0.22 0.221 0.976 0.894 0.981 them-27853d-82
 0 <- 0.17 0.190 0.976 0.694 0.29 0.207 0.929 0.762 0.22 0.221 0.976 0.894 0.981 them-27853d-82
 0 <- 0.17 0.190 0.976 0.694 0.29 0.207 0.929 0.762 0.22 0.221 0.976 0.894 0.981 them-27853d-82
 0 <- 0.09 0.268 0.976 0.000 0.28 0.203 0.952 1.000 0.28 0.203 0.952 0.981 0.781 them-27860d-83
 0 <- 0.09 0.268 0.976 0.000 0.28 0.203 0.952 1.000 0.28 0.203 0.952 0.981 0.781 them-27860d-83
 1 <- 0.09 0.268 0.976 0.000 0.28 0.203 0.952 1.000 0.28 0.203 0.952 0.981 0.781 them-27860d-83
 0 <- 0.09 0.268 0.976 0.000 0.28 0.203 0.952 1.000 0.28 0.203 0.952 0.981 0.781 them-27860d-83
 1 <- 0.34 0.164 0.905 0.731 0.25 0.235 0.952 0.925 0.34 0.163 0.952 0.675 0.200 them-27883d-84
 1 <- 0.34 0.164 0.905 0.731 0.25 0.235 0.952 0.925 0.34 0.163 0.952 0.675 0.200 them-27883d-84
 0 <- 0.34 0.164 0.905 0.731 0.25 0.235 0.952 0.925 0.34 0.163 0.952 0.675 0.200 them-27883d-84
 1 <- 0.34 0.164 0.905 0.731 0.25 0.235 0.952 0.925 0.34 0.163 0.952 0.675 0.200 them-27883d-84
 1 <- 0.14 0.177 0.976 0.919 0.11 0.214 0.976 0.988 0.08 0.189 0.881 0.775 0.963 them-27900d-85
 1 <- 0.14 0.177 0.976 0.919 0.11 0.214 0.976 0.988 0.08 0.189 0.881 0.775 0.963 them-27900d-85
 0 <- 0.14 0.177 0.976 0.919 0.11 0.214 0.976 0.988 0.08 0.189 0.881 0.775 0.963 them-27900d-85
 1 <- 0.14 0.177 0.976 0.919 0.11 0.214 0.976 0.988 0.08 0.189 0.881 0.775 0.963 them-27900d-85
 0 <- 0.05 0.200 0.833 0.000 0.12 0.228 0.952 0.931 0.14 0.218 0.976 0.975 0.975 them-27912d-85
 0 <- 0.05 0.200 0.833 0.000 0.12 0.228 0.952 0.931 0.14 0.218 0.976 0.975 0.975 them-27912d-85
 0 <- 0.05 0.200 0.833 0.000 0.12 0.228 0.952 0.931 0.14 0.218 0.976 0.975 0.975 them-27912d-85
 0 <- 0.05 0.200 0.833 0.000 0.12 0.228 0.952 0.931 0.14 0.218 0.976 0.975 0.975 them-27912d-85
 0 <- 0.17 0.184 0.976 0.775 0.22 0.193 0.929 0.988 0.32 0.175 0.929 0.606 0.975 them-27932d-86
 0 <- 0.17 0.184 0.976 0.775 0.22 0.193 0.929 0.988 0.32 0.175 0.929 0.606 0.975 them-27932d-86
 1 <- 0.17 0.184 0.976 0.775 0.22 0.193 0.929 0.988 0.32 0.175 0.929 0.606 0.975 them-27932d-86
 1 <- 0.17 0.184 0.976 0.775 0.22 0.193 0.929 0.988 0.32 0.175 0.929 0.606 0.975 them-27932d-86
 0 <- 0.06 0.256 0.905 0.000 0.28 0.210 0.952 0.912 0.35 0.160 0.762 0.956 0.000 them-27935d-86
 1 <- 0.06 0.256 0.905 0.000 0.28 0.210 0.952 0.912 0.35 0.160 0.762 0.956 0.000 them-27935d-86
 1 <- 0.06 0.256 0.905 0.000 0.28 0.210 0.952 0.912 0.35 0.160 0.762 0.956 0.000 them-27935d-86
 0 <- 0.06 0.256 0.905 0.000 0.28 0.210 0.952 0.912 0.35 0.160 0.762 0.956 0.000 them-27935d-86
 1 <- 0.17 0.199 0.976 0.919 0.25 0.180 0.929 1.000 0.26 0.185 0.952 0.963 0.969 them-27949d-87
 0 <- 0.17 0.199 0.976 0.919 0.25 0.180 0.929 1.000 0.26 0.185 0.952 0.963 0.969 them-27949d-87
 0 <- 0.17 0.199 0.976 0.919 0.25 0.180 0.929 1.000 0.26 0.185 0.952 0.963 0.969 them-27949d-87
 0 <- 0.17 0.199 0.976 0.919 0.25 0.180 0.929 1.000 0.26 0.185 0.952 0.963 0.969 them-27949d-87
 1 <- 0.12 0.206 0.905 0.000 0.20 0.194 0.833 0.988 0.09 0.182 0.762 0.794 0.831 them-27957d-88
 1 <- 0.12 0.206 0.905 0.000 0.20 0.194 0.833 0.988 0.09 0.182 0.762 0.794 0.831 them-27957d-88
 0 <- 0.12 0.206 0.905 0.000 0.20 0.194 0.833 0.988 0.09 0.182 0.762 0.794 0.831 them-27957d-88
 0 <- 0.12 0.206 0.905 0.000 0.20 0.194 0.833 0.988 0.09 0.182 0.762 0.794 0.831 them-27957d-88
 1 <- 0.17 0.198 0.762 0.000 0.23 0.235 0.929 0.850 0.17 0.234 0.952 0.950 0.988 them-27993d-90
 0 <- 0.17 0.198 0.762 0.000 0.23 0.235 0.929 0.850 0.17 0.234 0.952 0.950 0.988 them-27993d-90
 1 <- 0.17 0.198 0.762 0.000 0.23 0.235 0.929 0.850 0.17 0.234 0.952 0.950 0.988 them-27993d-90
 1 <- 0.17 0.198 0.762 0.000 0.23 0.235 0.929 0.850 0.17 0.234 0.952 0.950 0.988 them-27993d-90
word 57: then phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.18 0.173 0.476 0.000 0.51 0.152 0.476 0.675 0.18 0.209 0.643 0.487 0.856 then-28007d-61
 0 <- 0.18 0.173 0.476 0.000 0.51 0.152 0.476 0.675 0.18 0.209 0.643 0.487 0.856 then-28007d-61
 0 <- 0.18 0.173 0.476 0.000 0.51 0.152 0.476 0.675 0.18 0.209 0.643 0.487 0.856 then-28007d-61
 0 <- 0.18 0.173 0.476 0.000 0.51 0.152 0.476 0.675 0.18 0.209 0.643 0.487 0.856 then-28007d-61
 0 <- 0.17 0.178 0.952 0.994 0.38 0.210 0.952 0.969 0.11 0.204 0.905 0.969 0.725 then-28012d-62
 0 <- 0.17 0.178 0.952 0.994 0.38 0.210 0.952 0.969 0.11 0.204 0.905 0.969 0.725 then-28012d-62
 0 <- 0.17 0.178 0.952 0.994 0.38 0.210 0.952 0.969 0.11 0.204 0.905 0.969 0.725 then-28012d-62
 0 <- 0.17 0.178 0.952 0.994 0.38 0.210 0.952 0.969 0.11 0.204 0.905 0.969 0.725 then-28012d-62
 0 <- 0.18 0.186 0.905 0.931 0.22 0.183 0.905 0.800 0.05 0.222 0.690 0.781 0.000 then-28015d-63
 0 <- 0.18 0.186 0.905 0.931 0.22 0.183 0.905 0.800 0.05 0.222 0.690 0.781 0.000 then-28015d-63
 0 <- 0.18 0.186 0.905 0.931 0.22 0.183 0.905 0.800 0.05 0.222 0.690 0.781 0.000 then-28015d-63
 0 <- 0.18 0.186 0.905 0.931 0.22 0.183 0.905 0.800 0.05 0.222 0.690 0.781 0.000 then-28015d-63
 0 <- 0.18 0.186 0.905 0.931 0.22 0.183 0.905 0.800 0.05 0.222 0.690 0.781 0.000 then-28015d-63
 0 <- 0.26 0.171 0.929 0.956 0.29 0.216 0.762 0.762 0.23 0.190 0.500 0.850 0.631 then-28017d-64
 0 <- 0.26 0.171 0.929 0.956 0.29 0.216 0.762 0.762 0.23 0.190 0.500 0.850 0.631 then-28017d-64
 0 <- 0.26 0.171 0.929 0.956 0.29 0.216 0.762 0.762 0.23 0.190 0.500 0.850 0.631 then-28017d-64
 0 <- 0.26 0.171 0.929 0.956 0.29 0.216 0.762 0.762 0.23 0.190 0.500 0.850 0.631 then-28017d-64
 0 <- 0.05 0.194 0.833 0.000 0.18 0.212 0.952 0.963 0.51 0.151 0.905 0.769 0.644 then-28021d-65
 0 <- 0.05 0.194 0.833 0.000 0.18 0.212 0.952 0.963 0.51 0.151 0.905 0.769 0.644 then-28021d-65
 0 <- 0.05 0.194 0.833 0.000 0.18 0.212 0.952 0.963 0.51 0.151 0.905 0.769 0.644 then-28021d-65
 1 <- 0.05 0.194 0.833 0.000 0.18 0.212 0.952 0.963 0.51 0.151 0.905 0.769 0.644 then-28021d-65
 0 <- 0.09 0.258 0.476 0.000 0.49 0.199 0.810 0.981 0.05 0.210 0.452 0.794 0.000 then-28091d-77
 0 <- 0.09 0.258 0.476 0.000 0.49 0.199 0.810 0.981 0.05 0.210 0.452 0.794 0.000 then-28091d-77
 0 <- 0.09 0.258 0.476 0.000 0.49 0.199 0.810 0.981 0.05 0.210 0.452 0.794 0.000 then-28091d-77
 0 <- 0.09 0.258 0.476 0.000 0.49 0.199 0.810 0.981 0.05 0.210 0.452 0.794 0.000 then-28091d-77
 1 <- 0.05 0.178 0.714 0.738 0.06 0.220 0.500 0.931 0.31 0.182 0.952 0.569 0.694 then-28113d-79
 0 <- 0.05 0.178 0.714 0.738 0.06 0.220 0.500 0.931 0.31 0.182 0.952 0.569 0.694 then-28113d-79
 0 <- 0.05 0.178 0.714 0.738 0.06 0.220 0.500 0.931 0.31 0.182 0.952 0.569 0.694 then-28113d-79
 0 <- 0.05 0.178 0.714 0.738 0.06 0.220 0.500 0.931 0.31 0.182 0.952 0.569 0.694 then-28113d-79
 0 <- 0.15 0.173 0.905 0.844 0.23 0.162 0.929 0.963 0.25 0.185 0.952 0.844 0.881 then-28119d-80
 0 <- 0.15 0.173 0.905 0.844 0.23 0.162 0.929 0.963 0.25 0.185 0.952 0.844 0.881 then-28119d-80
 0 <- 0.15 0.173 0.905 0.844 0.23 0.162 0.929 0.963 0.25 0.185 0.952 0.844 0.881 then-28119d-80
 0 <- 0.15 0.173 0.905 0.844 0.23 0.162 0.929 0.963 0.25 0.185 0.952 0.844 0.881 then-28119d-80
 0 <- 0.11 0.221 0.857 0.994 0.43 0.196 0.905 0.919 0.05 0.250 0.595 0.619 0.806 then-28120d-80
 0 <- 0.11 0.221 0.857 0.994 0.43 0.196 0.905 0.919 0.05 0.250 0.595 0.619 0.806 then-28120d-80
 0 <- 0.11 0.221 0.857 0.994 0.43 0.196 0.905 0.919 0.05 0.250 0.595 0.619 0.806 then-28120d-80
 0 <- 0.11 0.221 0.857 0.994 0.43 0.196 0.905 0.919 0.05 0.250 0.595 0.619 0.806 then-28120d-80
 0 <- 0.05 0.212 1.000 0.000 0.38 0.183 0.810 0.000 0.17 0.211 0.571 1.000 0.769 then-28122d-80
 0 <- 0.05 0.212 1.000 0.000 0.38 0.183 0.810 0.000 0.17 0.211 0.571 1.000 0.769 then-28122d-80
 0 <- 0.05 0.212 1.000 0.000 0.38 0.183 0.810 0.000 0.17 0.211 0.571 1.000 0.769 then-28122d-80
 0 <- 0.05 0.212 1.000 0.000 0.38 0.183 0.810 0.000 0.17 0.211 0.571 1.000 0.769 then-28122d-80
 0 <- 0.40 0.154 0.143 0.775 0.46 0.161 0.905 0.769 0.06 0.220 0.500 0.713 0.881 then-28124d-80
 0 <- 0.40 0.154 0.143 0.775 0.46 0.161 0.905 0.769 0.06 0.220 0.500 0.713 0.881 then-28124d-80
 0 <- 0.40 0.154 0.143 0.775 0.46 0.161 0.905 0.769 0.06 0.220 0.500 0.713 0.881 then-28124d-80
 0 <- 0.40 0.154 0.143 0.775 0.46 0.161 0.905 0.769 0.06 0.220 0.500 0.713 0.881 then-28124d-80
 1 <- 0.05 0.212 0.262 0.000 0.34 0.209 0.952 0.519 0.34 0.191 0.952 0.981 0.881 then-28127d-80
 1 <- 0.05 0.212 0.262 0.000 0.34 0.209 0.952 0.519 0.34 0.191 0.952 0.981 0.881 then-28127d-80
 1 <- 0.05 0.212 0.262 0.000 0.34 0.209 0.952 0.519 0.34 0.191 0.952 0.981 0.881 then-28127d-80
 0 <- 0.05 0.212 0.262 0.000 0.34 0.209 0.952 0.519 0.34 0.191 0.952 0.981 0.881 then-28127d-80
 0 <- 0.22 0.183 0.976 0.644 0.40 0.212 0.952 0.044 0.37 0.176 0.976 0.906 0.069 then-28213d-84
 0 <- 0.22 0.183 0.976 0.644 0.40 0.212 0.952 0.044 0.37 0.176 0.976 0.906 0.069 then-28213d-84
 0 <- 0.22 0.183 0.976 0.644 0.40 0.212 0.952 0.044 0.37 0.176 0.976 0.906 0.069 then-28213d-84
 0 <- 0.22 0.183 0.976 0.644 0.40 0.212 0.952 0.044 0.37 0.176 0.976 0.906 0.069 then-28213d-84
 1 <- 0.05 0.231 0.786 0.000 0.26 0.221 0.952 0.787 0.15 0.216 0.952 0.988 0.912 then-28215d-84
 0 <- 0.05 0.231 0.786 0.000 0.26 0.221 0.952 0.787 0.15 0.216 0.952 0.988 0.912 then-28215d-84
 0 <- 0.05 0.231 0.786 0.000 0.26 0.221 0.952 0.787 0.15 0.216 0.952 0.988 0.912 then-28215d-84
 0 <- 0.05 0.231 0.786 0.000 0.26 0.221 0.952 0.787 0.15 0.216 0.952 0.988 0.912 then-28215d-84
 0 <- 0.26 0.171 0.905 0.000 0.42 0.190 0.976 0.906 0.28 0.182 0.690 0.675 0.819 then-28231d-85
 0 <- 0.26 0.171 0.905 0.000 0.42 0.190 0.976 0.906 0.28 0.182 0.690 0.675 0.819 then-28231d-85
 0 <- 0.26 0.171 0.905 0.000 0.42 0.190 0.976 0.906 0.28 0.182 0.690 0.675 0.819 then-28231d-85
 0 <- 0.26 0.171 0.905 0.000 0.42 0.190 0.976 0.906 0.28 0.182 0.690 0.675 0.819 then-28231d-85
 0 <- 0.26 0.171 0.905 0.000 0.42 0.190 0.976 0.906 0.28 0.182 0.690 0.675 0.819 then-28231d-85
 0 <- 0.15 0.254 0.976 0.831 0.42 0.166 0.857 0.756 0.25 0.214 0.976 0.912 0.931 then-28233d-85
 0 <- 0.15 0.254 0.976 0.831 0.42 0.166 0.857 0.756 0.25 0.214 0.976 0.912 0.931 then-28233d-85
 0 <- 0.15 0.254 0.976 0.831 0.42 0.166 0.857 0.756 0.25 0.214 0.976 0.912 0.931 then-28233d-85
 0 <- 0.15 0.254 0.976 0.831 0.42 0.166 0.857 0.756 0.25 0.214 0.976 0.912 0.931 then-28233d-85
 0 <- 0.17 0.227 0.976 0.863 0.38 0.209 0.952 0.050 0.42 0.158 0.976 0.944 0.725 then-28256d-86
 1 <- 0.17 0.227 0.976 0.863 0.38 0.209 0.952 0.050 0.42 0.158 0.976 0.944 0.725 then-28256d-86
 0 <- 0.17 0.227 0.976 0.863 0.38 0.209 0.952 0.050 0.42 0.158 0.976 0.944 0.725 then-28256d-86
 0 <- 0.17 0.227 0.976 0.863 0.38 0.209 0.952 0.050 0.42 0.158 0.976 0.944 0.725 then-28256d-86
 0 <- 0.34 0.165 0.905 0.662 0.31 0.183 0.929 0.988 0.23 0.188 0.976 0.887 0.681 then-28260d-86
 0 <- 0.34 0.165 0.905 0.662 0.31 0.183 0.929 0.988 0.23 0.188 0.976 0.887 0.681 then-28260d-86
 0 <- 0.34 0.165 0.905 0.662 0.31 0.183 0.929 0.988 0.23 0.188 0.976 0.887 0.681 then-28260d-86
 1 <- 0.34 0.165 0.905 0.662 0.31 0.183 0.929 0.988 0.23 0.188 0.976 0.887 0.681 then-28260d-86
 0 <- 0.05 0.224 0.167 0.594 0.18 0.212 0.857 0.931 0.18 0.195 0.905 0.825 0.613 then-28272d-86
 1 <- 0.05 0.224 0.167 0.594 0.18 0.212 0.857 0.931 0.18 0.195 0.905 0.825 0.613 then-28272d-86
 1 <- 0.05 0.224 0.167 0.594 0.18 0.212 0.857 0.931 0.18 0.195 0.905 0.825 0.613 then-28272d-86
 1 <- 0.05 0.224 0.167 0.594 0.18 0.212 0.857 0.931 0.18 0.195 0.905 0.825 0.613 then-28272d-86
 1 <- 0.05 0.207 0.857 0.000 0.35 0.214 0.905 0.956 0.22 0.230 0.976 0.769 0.994 then-28282d-87
 0 <- 0.05 0.207 0.857 0.000 0.35 0.214 0.905 0.956 0.22 0.230 0.976 0.769 0.994 then-28282d-87
 1 <- 0.05 0.207 0.857 0.000 0.35 0.214 0.905 0.956 0.22 0.230 0.976 0.769 0.994 then-28282d-87
 0 <- 0.05 0.207 0.857 0.000 0.35 0.214 0.905 0.956 0.22 0.230 0.976 0.769 0.994 then-28282d-87
 0 <- 0.08 0.261 0.810 0.000 0.32 0.219 0.810 0.944 0.14 0.207 0.952 0.762 0.938 then-28284d-87
 0 <- 0.08 0.261 0.810 0.000 0.32 0.219 0.810 0.944 0.14 0.207 0.952 0.762 0.938 then-28284d-87
 0 <- 0.08 0.261 0.810 0.000 0.32 0.219 0.810 0.944 0.14 0.207 0.952 0.762 0.938 then-28284d-87
 0 <- 0.08 0.261 0.810 0.000 0.32 0.219 0.810 0.944 0.14 0.207 0.952 0.762 0.938 then-28284d-87
 1 <- 0.05 0.235 0.571 0.556 0.05 0.214 0.714 0.000 0.37 0.165 0.976 0.775 0.881 then-28304d-87
 1 <- 0.05 0.235 0.571 0.556 0.05 0.214 0.714 0.000 0.37 0.165 0.976 0.775 0.881 then-28304d-87
 1 <- 0.05 0.235 0.571 0.556 0.05 0.214 0.714 0.000 0.37 0.165 0.976 0.775 0.881 then-28304d-87
 0 <- 0.05 0.235 0.571 0.556 0.05 0.214 0.714 0.000 0.37 0.165 0.976 0.775 0.881 then-28304d-87
 0 <- 0.15 0.213 0.952 0.000 0.31 0.198 0.952 0.988 0.26 0.178 0.857 0.988 0.881 then-28305d-87
 0 <- 0.15 0.213 0.952 0.000 0.31 0.198 0.952 0.988 0.26 0.178 0.857 0.988 0.881 then-28305d-87
 0 <- 0.15 0.213 0.952 0.000 0.31 0.198 0.952 0.988 0.26 0.178 0.857 0.988 0.881 then-28305d-87
 0 <- 0.15 0.213 0.952 0.000 0.31 0.198 0.952 0.988 0.26 0.178 0.857 0.988 0.881 then-28305d-87
 1 <- 0.14 0.221 0.976 0.000 0.23 0.187 0.952 0.963 0.18 0.196 0.976 0.988 0.963 then-28345d-88
 1 <- 0.14 0.221 0.976 0.000 0.23 0.187 0.952 0.963 0.18 0.196 0.976 0.988 0.963 then-28345d-88
 0 <- 0.14 0.221 0.976 0.000 0.23 0.187 0.952 0.963 0.18 0.196 0.976 0.988 0.963 then-28345d-88
 0 <- 0.14 0.221 0.976 0.000 0.23 0.187 0.952 0.963 0.18 0.196 0.976 0.988 0.963 then-28345d-88
 0 <- 0.12 0.243 0.976 0.919 0.28 0.225 0.952 0.613 0.20 0.194 0.976 0.988 0.650 then-28346d-88
 0 <- 0.12 0.243 0.976 0.919 0.28 0.225 0.952 0.613 0.20 0.194 0.976 0.988 0.650 then-28346d-88
 0 <- 0.12 0.243 0.976 0.919 0.28 0.225 0.952 0.613 0.20 0.194 0.976 0.988 0.650 then-28346d-88
 0 <- 0.12 0.243 0.976 0.919 0.28 0.225 0.952 0.613 0.20 0.194 0.976 0.988 0.650 then-28346d-88
 1 <- 0.15 0.226 0.976 0.000 0.29 0.219 0.929 0.863 0.34 0.179 0.952 0.906 0.869 then-28436d-90
 0 <- 0.15 0.226 0.976 0.000 0.29 0.219 0.929 0.863 0.34 0.179 0.952 0.906 0.869 then-28436d-90
 0 <- 0.15 0.226 0.976 0.000 0.29 0.219 0.929 0.863 0.34 0.179 0.952 0.906 0.869 then-28436d-90
 1 <- 0.15 0.226 0.976 0.000 0.29 0.219 0.929 0.863 0.34 0.179 0.952 0.906 0.869 then-28436d-90
 0 <- 0.32 0.170 0.976 0.938 0.35 0.221 0.952 1.000 0.15 0.196 0.929 0.938 0.988 then-28437d-90
 0 <- 0.32 0.170 0.976 0.938 0.35 0.221 0.952 1.000 0.15 0.196 0.929 0.938 0.988 then-28437d-90
 0 <- 0.32 0.170 0.976 0.938 0.35 0.221 0.952 1.000 0.15 0.196 0.929 0.938 0.988 then-28437d-90
 0 <- 0.32 0.170 0.976 0.938 0.35 0.221 0.952 1.000 0.15 0.196 0.929 0.938 0.988 then-28437d-90
 1 <- 0.06 0.241 0.976 0.944 0.37 0.216 0.952 1.000 0.06 0.245 0.952 0.906 0.944 then-28440d-91
 1 <- 0.06 0.241 0.976 0.944 0.37 0.216 0.952 1.000 0.06 0.245 0.952 0.906 0.944 then-28440d-91
 0 <- 0.06 0.241 0.976 0.944 0.37 0.216 0.952 1.000 0.06 0.245 0.952 0.906 0.944 then-28440d-91
 0 <- 0.06 0.241 0.976 0.944 0.37 0.216 0.952 1.000 0.06 0.245 0.952 0.906 0.944 then-28440d-91
 1 <- 0.05 0.231 0.810 0.000 0.35 0.184 0.857 0.806 0.17 0.196 0.952 0.963 0.838 then-28445d-91
 0 <- 0.05 0.231 0.810 0.000 0.35 0.184 0.857 0.806 0.17 0.196 0.952 0.963 0.838 then-28445d-91
 0 <- 0.05 0.231 0.810 0.000 0.35 0.184 0.857 0.806 0.17 0.196 0.952 0.963 0.838 then-28445d-91
 0 <- 0.05 0.231 0.810 0.000 0.35 0.184 0.857 0.806 0.17 0.196 0.952 0.963 0.838 then-28445d-91
 0 <- 0.05 0.226 0.976 0.000 0.26 0.215 0.476 1.000 0.05 0.261 0.857 0.769 0.544 then-28477d-92
 1 <- 0.05 0.226 0.976 0.000 0.26 0.215 0.476 1.000 0.05 0.261 0.857 0.769 0.544 then-28477d-92
 0 <- 0.05 0.226 0.976 0.000 0.26 0.215 0.476 1.000 0.05 0.261 0.857 0.769 0.544 then-28477d-92
 1 <- 0.05 0.226 0.976 0.000 0.26 0.215 0.476 1.000 0.05 0.261 0.857 0.769 0.544 then-28477d-92
word 58: there phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.14 0.241 0.976 0.000 0.09 0.228 0.857 1.000 0.05 0.226 0.214 0.681 0.556 there-28563d-76
 1 <- 0.14 0.241 0.976 0.000 0.09 0.228 0.857 1.000 0.05 0.226 0.214 0.681 0.556 there-28563d-76
 0 <- 0.14 0.241 0.976 0.000 0.09 0.228 0.857 1.000 0.05 0.226 0.214 0.681 0.556 there-28563d-76
 0 <- 0.14 0.241 0.976 0.000 0.09 0.228 0.857 1.000 0.05 0.226 0.214 0.681 0.556 there-28563d-76
 1 <- 0.12 0.216 1.000 0.000 0.08 0.189 0.167 0.000 0.05 0.182 0.381 0.631 0.487 there-28598d-80
 0 <- 0.12 0.216 1.000 0.000 0.08 0.189 0.167 0.000 0.05 0.182 0.381 0.631 0.487 there-28598d-80
 0 <- 0.12 0.216 1.000 0.000 0.08 0.189 0.167 0.000 0.05 0.182 0.381 0.631 0.487 there-28598d-80
 0 <- 0.12 0.216 1.000 0.000 0.08 0.189 0.167 0.000 0.05 0.182 0.381 0.631 0.487 there-28598d-80
 0 <- 0.05 0.188 0.476 0.700 0.23 0.197 0.762 0.794 0.09 0.210 0.643 0.588 0.000 there-28599d-80
 0 <- 0.05 0.188 0.476 0.700 0.23 0.197 0.762 0.794 0.09 0.210 0.643 0.588 0.000 there-28599d-80
 1 <- 0.05 0.188 0.476 0.700 0.23 0.197 0.762 0.794 0.09 0.210 0.643 0.588 0.000 there-28599d-80
 1 <- 0.05 0.188 0.476 0.700 0.23 0.197 0.762 0.794 0.09 0.210 0.643 0.588 0.000 there-28599d-80
 0 <- 0.05 0.204 0.762 0.600 0.23 0.199 0.952 1.000 0.28 0.176 0.952 0.963 0.750 there-28606d-81
 1 <- 0.05 0.204 0.762 0.600 0.23 0.199 0.952 1.000 0.28 0.176 0.952 0.963 0.750 there-28606d-81
 0 <- 0.05 0.204 0.762 0.600 0.23 0.199 0.952 1.000 0.28 0.176 0.952 0.963 0.750 there-28606d-81
 0 <- 0.05 0.204 0.762 0.600 0.23 0.199 0.952 1.000 0.28 0.176 0.952 0.963 0.750 there-28606d-81
 0 <- 0.17 0.200 0.667 0.969 0.22 0.171 0.881 0.963 0.28 0.176 0.667 0.912 0.556 there-28631d-83
 1 <- 0.17 0.200 0.667 0.969 0.22 0.171 0.881 0.963 0.28 0.176 0.667 0.912 0.556 there-28631d-83
 0 <- 0.17 0.200 0.667 0.969 0.22 0.171 0.881 0.963 0.28 0.176 0.667 0.912 0.556 there-28631d-83
 0 <- 0.17 0.200 0.667 0.969 0.22 0.171 0.881 0.963 0.28 0.176 0.667 0.912 0.556 there-28631d-83
 0 <- 0.18 0.190 0.881 0.906 0.06 0.212 0.286 0.963 0.06 0.222 0.381 0.706 0.625 there-28653d-84
 0 <- 0.18 0.190 0.881 0.906 0.06 0.212 0.286 0.963 0.06 0.222 0.381 0.706 0.625 there-28653d-84
 1 <- 0.18 0.190 0.881 0.906 0.06 0.212 0.286 0.963 0.06 0.222 0.381 0.706 0.625 there-28653d-84
 0 <- 0.18 0.190 0.881 0.906 0.06 0.212 0.286 0.963 0.06 0.222 0.381 0.706 0.625 there-28653d-84
 1 <- 0.22 0.177 0.952 0.681 0.35 0.159 0.881 0.956 0.26 0.155 0.429 0.550 0.419 there-28656d-84
 0 <- 0.22 0.177 0.952 0.681 0.35 0.159 0.881 0.956 0.26 0.155 0.429 0.550 0.419 there-28656d-84
 0 <- 0.22 0.177 0.952 0.681 0.35 0.159 0.881 0.956 0.26 0.155 0.429 0.550 0.419 there-28656d-84
 1 <- 0.22 0.177 0.952 0.681 0.35 0.159 0.881 0.956 0.26 0.155 0.429 0.550 0.419 there-28656d-84
 0 <- 0.08 0.219 0.952 0.000 0.08 0.215 0.952 0.000 0.05 0.200 0.738 0.944 0.588 there-28663d-84
 0 <- 0.08 0.219 0.952 0.000 0.08 0.215 0.952 0.000 0.05 0.200 0.738 0.944 0.588 there-28663d-84
 0 <- 0.08 0.219 0.952 0.000 0.08 0.215 0.952 0.000 0.05 0.200 0.738 0.944 0.588 there-28663d-84
 1 <- 0.08 0.219 0.952 0.000 0.08 0.215 0.952 0.000 0.05 0.200 0.738 0.944 0.588 there-28663d-84
 0 <- 0.12 0.195 1.000 0.000 0.05 0.179 1.000 0.000 0.05 0.191 0.143 0.000 0.575 there-28674d-85
 0 <- 0.12 0.195 1.000 0.000 0.05 0.179 1.000 0.000 0.05 0.191 0.143 0.000 0.575 there-28674d-85
 0 <- 0.12 0.195 1.000 0.000 0.05 0.179 1.000 0.000 0.05 0.191 0.143 0.000 0.575 there-28674d-85
 1 <- 0.12 0.195 1.000 0.000 0.05 0.179 1.000 0.000 0.05 0.191 0.143 0.000 0.575 there-28674d-85
 0 <- 0.12 0.195 1.000 0.000 0.05 0.179 1.000 0.000 0.05 0.191 0.143 0.000 0.575 there-28674d-85
 1 <- 0.14 0.199 0.952 0.000 0.35 0.151 0.595 0.988 0.20 0.213 0.524 0.506 0.925 there-28675d-85
 1 <- 0.14 0.199 0.952 0.000 0.35 0.151 0.595 0.988 0.20 0.213 0.524 0.506 0.925 there-28675d-85
 1 <- 0.14 0.199 0.952 0.000 0.35 0.151 0.595 0.988 0.20 0.213 0.524 0.506 0.925 there-28675d-85
 1 <- 0.14 0.199 0.952 0.000 0.35 0.151 0.595 0.988 0.20 0.213 0.524 0.506 0.925 there-28675d-85
 0 <- 0.06 0.294 0.214 0.000 0.46 0.142 0.238 0.588 0.12 0.233 0.905 0.419 0.863 there-28704d-86
 0 <- 0.06 0.294 0.214 0.000 0.46 0.142 0.238 0.588 0.12 0.233 0.905 0.419 0.863 there-28704d-86
 1 <- 0.06 0.294 0.214 0.000 0.46 0.142 0.238 0.588 0.12 0.233 0.905 0.419 0.863 there-28704d-86
 1 <- 0.06 0.294 0.214 0.000 0.46 0.142 0.238 0.588 0.12 0.233 0.905 0.419 0.863 there-28704d-86
 1 <- 0.06 0.294 0.214 0.000 0.46 0.142 0.238 0.588 0.12 0.233 0.905 0.419 0.863 there-28704d-86
 1 <- 0.05 0.175 0.381 0.762 0.14 0.201 0.881 0.662 0.20 0.190 0.810 0.912 0.769 there-28705d-86
 1 <- 0.05 0.175 0.381 0.762 0.14 0.201 0.881 0.662 0.20 0.190 0.810 0.912 0.769 there-28705d-86
 0 <- 0.05 0.175 0.381 0.762 0.14 0.201 0.881 0.662 0.20 0.190 0.810 0.912 0.769 there-28705d-86
 0 <- 0.05 0.175 0.381 0.762 0.14 0.201 0.881 0.662 0.20 0.190 0.810 0.912 0.769 there-28705d-86
 1 <- 0.09 0.198 0.595 0.681 0.26 0.172 0.619 1.000 0.23 0.193 0.833 0.637 0.912 there-28726d-86
 0 <- 0.09 0.198 0.595 0.681 0.26 0.172 0.619 1.000 0.23 0.193 0.833 0.637 0.912 there-28726d-86
 0 <- 0.09 0.198 0.595 0.681 0.26 0.172 0.619 1.000 0.23 0.193 0.833 0.637 0.912 there-28726d-86
 1 <- 0.09 0.198 0.595 0.681 0.26 0.172 0.619 1.000 0.23 0.193 0.833 0.637 0.912 there-28726d-86
 1 <- 0.28 0.183 0.452 0.000 0.45 0.147 0.500 0.800 0.11 0.190 0.857 0.650 0.000 there-28732d-86
 1 <- 0.28 0.183 0.452 0.000 0.45 0.147 0.500 0.800 0.11 0.190 0.857 0.650 0.000 there-28732d-86
 1 <- 0.28 0.183 0.452 0.000 0.45 0.147 0.500 0.800 0.11 0.190 0.857 0.650 0.000 there-28732d-86
 0 <- 0.28 0.183 0.452 0.000 0.45 0.147 0.500 0.800 0.11 0.190 0.857 0.650 0.000 there-28732d-86
 0 <- 0.28 0.183 0.452 0.000 0.45 0.147 0.500 0.800 0.11 0.190 0.857 0.650 0.000 there-28732d-86
 1 <- 0.14 0.200 0.976 0.000 0.37 0.151 0.381 0.844 0.25 0.173 0.881 0.625 0.000 there-28742d-87
 0 <- 0.14 0.200 0.976 0.000 0.37 0.151 0.381 0.844 0.25 0.173 0.881 0.625 0.000 there-28742d-87
 1 <- 0.14 0.200 0.976 0.000 0.37 0.151 0.381 0.844 0.25 0.173 0.881 0.625 0.000 there-28742d-87
 0 <- 0.14 0.200 0.976 0.000 0.37 0.151 0.381 0.844 0.25 0.173 0.881 0.625 0.000 there-28742d-87
 1 <- 0.06 0.257 0.952 0.000 0.25 0.171 0.571 0.738 0.17 0.232 0.881 0.750 0.506 there-28743d-87
 1 <- 0.06 0.257 0.952 0.000 0.25 0.171 0.571 0.738 0.17 0.232 0.881 0.750 0.506 there-28743d-87
 0 <- 0.06 0.257 0.952 0.000 0.25 0.171 0.571 0.738 0.17 0.232 0.881 0.750 0.506 there-28743d-87
 1 <- 0.06 0.257 0.952 0.000 0.25 0.171 0.571 0.738 0.17 0.232 0.881 0.750 0.506 there-28743d-87
 1 <- 0.06 0.257 0.952 0.000 0.25 0.171 0.571 0.738 0.17 0.232 0.881 0.750 0.506 there-28743d-87
 0 <- 0.26 0.179 0.405 0.000 0.26 0.162 0.190 0.988 0.31 0.180 0.952 0.675 0.762 there-28759d-87
 1 <- 0.26 0.179 0.405 0.000 0.26 0.162 0.190 0.988 0.31 0.180 0.952 0.675 0.762 there-28759d-87
 1 <- 0.26 0.179 0.405 0.000 0.26 0.162 0.190 0.988 0.31 0.180 0.952 0.675 0.762 there-28759d-87
 1 <- 0.26 0.179 0.405 0.000 0.26 0.162 0.190 0.988 0.31 0.180 0.952 0.675 0.762 there-28759d-87
 1 <- 0.06 0.269 0.976 0.981 0.25 0.222 0.976 0.988 0.29 0.197 0.976 0.925 0.825 there-28764d-87
 1 <- 0.06 0.269 0.976 0.981 0.25 0.222 0.976 0.988 0.29 0.197 0.976 0.925 0.825 there-28764d-87
 1 <- 0.06 0.269 0.976 0.981 0.25 0.222 0.976 0.988 0.29 0.197 0.976 0.925 0.825 there-28764d-87
 1 <- 0.06 0.269 0.976 0.981 0.25 0.222 0.976 0.988 0.29 0.197 0.976 0.925 0.825 there-28764d-87
 1 <- 0.09 0.175 0.976 0.881 0.06 0.182 0.690 0.875 0.15 0.210 0.738 0.756 0.669 there-28776d-87
 1 <- 0.09 0.175 0.976 0.881 0.06 0.182 0.690 0.875 0.15 0.210 0.738 0.756 0.669 there-28776d-87
 1 <- 0.09 0.175 0.976 0.881 0.06 0.182 0.690 0.875 0.15 0.210 0.738 0.756 0.669 there-28776d-87
 1 <- 0.09 0.175 0.976 0.881 0.06 0.182 0.690 0.875 0.15 0.210 0.738 0.756 0.669 there-28776d-87
 1 <- 0.22 0.194 0.905 0.000 0.40 0.185 0.905 0.894 0.18 0.184 0.881 0.812 0.650 there-28786d-88
 1 <- 0.22 0.194 0.905 0.000 0.40 0.185 0.905 0.894 0.18 0.184 0.881 0.812 0.650 there-28786d-88
 1 <- 0.22 0.194 0.905 0.000 0.40 0.185 0.905 0.894 0.18 0.184 0.881 0.812 0.650 there-28786d-88
 1 <- 0.22 0.194 0.905 0.000 0.40 0.185 0.905 0.894 0.18 0.184 0.881 0.812 0.650 there-28786d-88
 1 <- 0.37 0.174 0.952 0.681 0.11 0.221 0.976 0.981 0.05 0.212 0.476 0.669 0.525 there-28788d-88
 1 <- 0.37 0.174 0.952 0.681 0.11 0.221 0.976 0.981 0.05 0.212 0.476 0.669 0.525 there-28788d-88
 0 <- 0.37 0.174 0.952 0.681 0.11 0.221 0.976 0.981 0.05 0.212 0.476 0.669 0.525 there-28788d-88
 1 <- 0.37 0.174 0.952 0.681 0.11 0.221 0.976 0.981 0.05 0.212 0.476 0.669 0.525 there-28788d-88
 0 <- 0.05 0.195 0.762 1.000 0.15 0.189 0.762 0.787 0.12 0.214 0.881 0.869 0.731 there-28791d-88
 0 <- 0.05 0.195 0.762 1.000 0.15 0.189 0.762 0.787 0.12 0.214 0.881 0.869 0.731 there-28791d-88
 0 <- 0.05 0.195 0.762 1.000 0.15 0.189 0.762 0.787 0.12 0.214 0.881 0.869 0.731 there-28791d-88
 0 <- 0.05 0.195 0.762 1.000 0.15 0.189 0.762 0.787 0.12 0.214 0.881 0.869 0.731 there-28791d-88
 0 <- 0.29 0.184 0.952 0.969 0.28 0.156 0.786 0.750 0.06 0.211 0.952 0.637 0.550 there-28795d-88
 1 <- 0.29 0.184 0.952 0.969 0.28 0.156 0.786 0.750 0.06 0.211 0.952 0.637 0.550 there-28795d-88
 0 <- 0.29 0.184 0.952 0.969 0.28 0.156 0.786 0.750 0.06 0.211 0.952 0.637 0.550 there-28795d-88
 1 <- 0.29 0.184 0.952 0.969 0.28 0.156 0.786 0.750 0.06 0.211 0.952 0.637 0.550 there-28795d-88
 1 <- 0.25 0.197 0.976 0.525 0.32 0.195 0.976 1.000 0.05 0.225 0.952 0.938 0.669 there-28840d-89
 0 <- 0.25 0.197 0.976 0.525 0.32 0.195 0.976 1.000 0.05 0.225 0.952 0.938 0.669 there-28840d-89
 1 <- 0.25 0.197 0.976 0.525 0.32 0.195 0.976 1.000 0.05 0.225 0.952 0.938 0.669 there-28840d-89
 1 <- 0.25 0.197 0.976 0.525 0.32 0.195 0.976 1.000 0.05 0.225 0.952 0.938 0.669 there-28840d-89
 1 <- 0.06 0.187 0.905 0.662 0.23 0.156 0.595 1.000 0.17 0.220 0.976 0.819 0.644 there-28844d-89
 0 <- 0.06 0.187 0.905 0.662 0.23 0.156 0.595 1.000 0.17 0.220 0.976 0.819 0.644 there-28844d-89
 1 <- 0.06 0.187 0.905 0.662 0.23 0.156 0.595 1.000 0.17 0.220 0.976 0.819 0.644 there-28844d-89
 0 <- 0.06 0.187 0.905 0.662 0.23 0.156 0.595 1.000 0.17 0.220 0.976 0.819 0.644 there-28844d-89
 1 <- 0.05 0.190 0.429 0.662 0.06 0.217 1.000 0.000 0.11 0.227 1.000 0.000 0.000 there-28853d-89
 1 <- 0.05 0.190 0.429 0.662 0.06 0.217 1.000 0.000 0.11 0.227 1.000 0.000 0.000 there-28853d-89
 1 <- 0.05 0.190 0.429 0.662 0.06 0.217 1.000 0.000 0.11 0.227 1.000 0.000 0.000 there-28853d-89
 1 <- 0.05 0.190 0.429 0.662 0.06 0.217 1.000 0.000 0.11 0.227 1.000 0.000 0.000 there-28853d-89
 1 <- 0.08 0.233 0.929 0.000 0.28 0.203 0.714 0.625 0.08 0.240 0.952 0.569 0.681 there-28873d-89
 0 <- 0.08 0.233 0.929 0.000 0.28 0.203 0.714 0.625 0.08 0.240 0.952 0.569 0.681 there-28873d-89
 0 <- 0.08 0.233 0.929 0.000 0.28 0.203 0.714 0.625 0.08 0.240 0.952 0.569 0.681 there-28873d-89
 1 <- 0.08 0.233 0.929 0.000 0.28 0.203 0.714 0.625 0.08 0.240 0.952 0.569 0.681 there-28873d-89
 1 <- 0.15 0.195 0.929 0.894 0.26 0.185 0.905 0.988 0.15 0.214 0.333 0.650 0.438 there-28888d-90
 1 <- 0.15 0.195 0.929 0.894 0.26 0.185 0.905 0.988 0.15 0.214 0.333 0.650 0.438 there-28888d-90
 0 <- 0.15 0.195 0.929 0.894 0.26 0.185 0.905 0.988 0.15 0.214 0.333 0.650 0.438 there-28888d-90
 0 <- 0.15 0.195 0.929 0.894 0.26 0.185 0.905 0.988 0.15 0.214 0.333 0.650 0.438 there-28888d-90
 1 <- 0.12 0.223 0.810 0.000 0.31 0.171 0.833 0.919 0.20 0.168 0.690 0.544 0.887 there-28921d-90
 1 <- 0.12 0.223 0.810 0.000 0.31 0.171 0.833 0.919 0.20 0.168 0.690 0.544 0.887 there-28921d-90
 1 <- 0.12 0.223 0.810 0.000 0.31 0.171 0.833 0.919 0.20 0.168 0.690 0.544 0.887 there-28921d-90
 1 <- 0.12 0.223 0.810 0.000 0.31 0.171 0.833 0.919 0.20 0.168 0.690 0.544 0.887 there-28921d-90
 1 <- 0.11 0.187 0.857 0.806 0.38 0.154 0.548 0.956 0.18 0.179 0.667 0.631 0.000 there-28972d-92
 0 <- 0.11 0.187 0.857 0.806 0.38 0.154 0.548 0.956 0.18 0.179 0.667 0.631 0.000 there-28972d-92
 1 <- 0.11 0.187 0.857 0.806 0.38 0.154 0.548 0.956 0.18 0.179 0.667 0.631 0.000 there-28972d-92
 0 <- 0.11 0.187 0.857 0.806 0.38 0.154 0.548 0.956 0.18 0.179 0.667 0.631 0.000 there-28972d-92
 1 <- 0.11 0.187 0.857 0.806 0.38 0.154 0.548 0.956 0.18 0.179 0.667 0.631 0.000 there-28972d-92
word 59: these phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.28 0.158 0.905 0.925 0.51 0.162 0.929 0.644 0.25 0.239 0.905 0.963 0.894 these-29042d-67
 1 <- 0.28 0.158 0.905 0.925 0.51 0.162 0.929 0.644 0.25 0.239 0.905 0.963 0.894 these-29042d-67
 0 <- 0.28 0.158 0.905 0.925 0.51 0.162 0.929 0.644 0.25 0.239 0.905 0.963 0.894 these-29042d-67
 1 <- 0.28 0.158 0.905 0.925 0.51 0.162 0.929 0.644 0.25 0.239 0.905 0.963 0.894 these-29042d-67
 0 <- 0.06 0.223 0.929 0.000 0.37 0.153 0.976 0.963 0.26 0.162 0.714 0.781 0.806 these-29048d-68
 0 <- 0.06 0.223 0.929 0.000 0.37 0.153 0.976 0.963 0.26 0.162 0.714 0.781 0.806 these-29048d-68
 0 <- 0.06 0.223 0.929 0.000 0.37 0.153 0.976 0.963 0.26 0.162 0.714 0.781 0.806 these-29048d-68
 0 <- 0.06 0.223 0.929 0.000 0.37 0.153 0.976 0.963 0.26 0.162 0.714 0.781 0.806 these-29048d-68
 1 <- 0.11 0.235 0.762 0.688 0.18 0.197 0.738 0.625 0.05 0.214 0.571 0.787 0.769 these-29054d-69
 0 <- 0.11 0.235 0.762 0.688 0.18 0.197 0.738 0.625 0.05 0.214 0.571 0.787 0.769 these-29054d-69
 0 <- 0.11 0.235 0.762 0.688 0.18 0.197 0.738 0.625 0.05 0.214 0.571 0.787 0.769 these-29054d-69
 0 <- 0.11 0.235 0.762 0.688 0.18 0.197 0.738 0.625 0.05 0.214 0.571 0.787 0.769 these-29054d-69
 1 <- 0.17 0.191 0.857 0.981 0.40 0.149 0.881 0.594 0.23 0.163 0.762 0.613 0.912 these-29059d-69
 0 <- 0.17 0.191 0.857 0.981 0.40 0.149 0.881 0.594 0.23 0.163 0.762 0.613 0.912 these-29059d-69
 0 <- 0.17 0.191 0.857 0.981 0.40 0.149 0.881 0.594 0.23 0.163 0.762 0.613 0.912 these-29059d-69
 1 <- 0.17 0.191 0.857 0.981 0.40 0.149 0.881 0.594 0.23 0.163 0.762 0.613 0.912 these-29059d-69
 0 <- 0.08 0.223 0.952 0.000 0.68 0.159 0.881 0.494 0.26 0.142 0.429 0.856 0.588 these-29068d-70
 1 <- 0.08 0.223 0.952 0.000 0.68 0.159 0.881 0.494 0.26 0.142 0.429 0.856 0.588 these-29068d-70
 0 <- 0.08 0.223 0.952 0.000 0.68 0.159 0.881 0.494 0.26 0.142 0.429 0.856 0.588 these-29068d-70
 0 <- 0.08 0.223 0.952 0.000 0.68 0.159 0.881 0.494 0.26 0.142 0.429 0.856 0.588 these-29068d-70
 0 <- 0.05 0.212 0.476 0.969 0.42 0.207 0.976 0.781 0.34 0.165 0.619 0.806 0.675 these-29070d-70
 0 <- 0.05 0.212 0.476 0.969 0.42 0.207 0.976 0.781 0.34 0.165 0.619 0.806 0.675 these-29070d-70
 0 <- 0.05 0.212 0.476 0.969 0.42 0.207 0.976 0.781 0.34 0.165 0.619 0.806 0.675 these-29070d-70
 0 <- 0.05 0.212 0.476 0.969 0.42 0.207 0.976 0.781 0.34 0.165 0.619 0.806 0.675 these-29070d-70
 1 <- 0.20 0.174 0.762 0.656 0.34 0.196 0.905 0.644 0.08 0.174 0.595 0.838 0.756 these-29110d-73
 1 <- 0.20 0.174 0.762 0.656 0.34 0.196 0.905 0.644 0.08 0.174 0.595 0.838 0.756 these-29110d-73
 1 <- 0.20 0.174 0.762 0.656 0.34 0.196 0.905 0.644 0.08 0.174 0.595 0.838 0.756 these-29110d-73
 0 <- 0.20 0.174 0.762 0.656 0.34 0.196 0.905 0.644 0.08 0.174 0.595 0.838 0.756 these-29110d-73
 1 <- 0.26 0.149 0.857 0.750 0.49 0.159 0.976 0.450 0.20 0.160 0.548 0.950 0.594 these-29112d-74
 1 <- 0.26 0.149 0.857 0.750 0.49 0.159 0.976 0.450 0.20 0.160 0.548 0.950 0.594 these-29112d-74
 0 <- 0.26 0.149 0.857 0.750 0.49 0.159 0.976 0.450 0.20 0.160 0.548 0.950 0.594 these-29112d-74
 0 <- 0.26 0.149 0.857 0.750 0.49 0.159 0.976 0.450 0.20 0.160 0.548 0.950 0.594 these-29112d-74
 1 <- 0.05 0.203 0.429 0.000 0.45 0.147 0.857 0.606 0.40 0.157 0.857 0.881 0.812 these-29122d-75
 1 <- 0.05 0.203 0.429 0.000 0.45 0.147 0.857 0.606 0.40 0.157 0.857 0.881 0.812 these-29122d-75
 0 <- 0.05 0.203 0.429 0.000 0.45 0.147 0.857 0.606 0.40 0.157 0.857 0.881 0.812 these-29122d-75
 1 <- 0.05 0.203 0.429 0.000 0.45 0.147 0.857 0.606 0.40 0.157 0.857 0.881 0.812 these-29122d-75
 1 <- 0.05 0.180 0.857 0.750 0.29 0.174 0.952 0.875 0.35 0.192 0.905 0.988 0.806 these-29195d-79
 1 <- 0.05 0.180 0.857 0.750 0.29 0.174 0.952 0.875 0.35 0.192 0.905 0.988 0.806 these-29195d-79
 1 <- 0.05 0.180 0.857 0.750 0.29 0.174 0.952 0.875 0.35 0.192 0.905 0.988 0.806 these-29195d-79
 1 <- 0.05 0.180 0.857 0.750 0.29 0.174 0.952 0.875 0.35 0.192 0.905 0.988 0.806 these-29195d-79
 0 <- 0.05 0.238 0.786 0.000 0.37 0.194 0.952 0.956 0.06 0.204 0.786 0.988 0.669 these-29205d-79
 0 <- 0.05 0.238 0.786 0.000 0.37 0.194 0.952 0.956 0.06 0.204 0.786 0.988 0.669 these-29205d-79
 0 <- 0.05 0.238 0.786 0.000 0.37 0.194 0.952 0.956 0.06 0.204 0.786 0.988 0.669 these-29205d-79
 0 <- 0.05 0.238 0.786 0.000 0.37 0.194 0.952 0.956 0.06 0.204 0.786 0.988 0.669 these-29205d-79
 0 <- 0.06 0.187 0.381 0.000 0.31 0.163 0.643 0.631 0.15 0.224 0.905 0.725 0.975 these-29211d-80
 1 <- 0.06 0.187 0.381 0.000 0.31 0.163 0.643 0.631 0.15 0.224 0.905 0.725 0.975 these-29211d-80
 0 <- 0.06 0.187 0.381 0.000 0.31 0.163 0.643 0.631 0.15 0.224 0.905 0.725 0.975 these-29211d-80
 1 <- 0.06 0.187 0.381 0.000 0.31 0.163 0.643 0.631 0.15 0.224 0.905 0.725 0.975 these-29211d-80
 1 <- 0.08 0.279 0.571 0.000 0.45 0.152 0.929 0.800 0.09 0.248 0.381 0.969 0.000 these-29225d-81
 1 <- 0.08 0.279 0.571 0.000 0.45 0.152 0.929 0.800 0.09 0.248 0.381 0.969 0.000 these-29225d-81
 0 <- 0.08 0.279 0.571 0.000 0.45 0.152 0.929 0.800 0.09 0.248 0.381 0.969 0.000 these-29225d-81
 0 <- 0.08 0.279 0.571 0.000 0.45 0.152 0.929 0.800 0.09 0.248 0.381 0.969 0.000 these-29225d-81
 0 <- 0.05 0.224 0.714 0.000 0.49 0.152 0.976 0.894 0.17 0.231 0.952 1.000 0.994 these-29245d-82
 0 <- 0.05 0.224 0.714 0.000 0.49 0.152 0.976 0.894 0.17 0.231 0.952 1.000 0.994 these-29245d-82
 0 <- 0.05 0.224 0.714 0.000 0.49 0.152 0.976 0.894 0.17 0.231 0.952 1.000 0.994 these-29245d-82
 0 <- 0.05 0.224 0.714 0.000 0.49 0.152 0.976 0.894 0.17 0.231 0.952 1.000 0.994 these-29245d-82
 0 <- 0.06 0.234 0.881 0.000 0.40 0.160 0.738 0.969 0.17 0.187 0.524 0.669 0.537 these-29313d-84
 0 <- 0.06 0.234 0.881 0.000 0.40 0.160 0.738 0.969 0.17 0.187 0.524 0.669 0.537 these-29313d-84
 0 <- 0.06 0.234 0.881 0.000 0.40 0.160 0.738 0.969 0.17 0.187 0.524 0.669 0.537 these-29313d-84
 0 <- 0.06 0.234 0.881 0.000 0.40 0.160 0.738 0.969 0.17 0.187 0.524 0.669 0.537 these-29313d-84
 0 <- 0.49 0.147 0.810 0.762 0.28 0.193 0.976 0.869 0.37 0.153 0.952 0.963 0.606 these-29335d-85
 1 <- 0.49 0.147 0.810 0.762 0.28 0.193 0.976 0.869 0.37 0.153 0.952 0.963 0.606 these-29335d-85
 1 <- 0.49 0.147 0.810 0.762 0.28 0.193 0.976 0.869 0.37 0.153 0.952 0.963 0.606 these-29335d-85
 0 <- 0.49 0.147 0.810 0.762 0.28 0.193 0.976 0.869 0.37 0.153 0.952 0.963 0.606 these-29335d-85
 0 <- 0.06 0.289 0.976 0.000 0.43 0.168 0.952 1.000 0.28 0.178 0.905 0.950 0.256 these-29338d-85
 0 <- 0.06 0.289 0.976 0.000 0.43 0.168 0.952 1.000 0.28 0.178 0.905 0.950 0.256 these-29338d-85
 0 <- 0.06 0.289 0.976 0.000 0.43 0.168 0.952 1.000 0.28 0.178 0.905 0.950 0.256 these-29338d-85
 1 <- 0.06 0.289 0.976 0.000 0.43 0.168 0.952 1.000 0.28 0.178 0.905 0.950 0.256 these-29338d-85
 1 <- 0.11 0.220 0.976 0.806 0.68 0.142 0.929 0.631 0.25 0.209 0.905 0.969 0.887 these-29339d-85
 1 <- 0.11 0.220 0.976 0.806 0.68 0.142 0.929 0.631 0.25 0.209 0.905 0.969 0.887 these-29339d-85
 1 <- 0.11 0.220 0.976 0.806 0.68 0.142 0.929 0.631 0.25 0.209 0.905 0.969 0.887 these-29339d-85
 1 <- 0.11 0.220 0.976 0.806 0.68 0.142 0.929 0.631 0.25 0.209 0.905 0.969 0.887 these-29339d-85
 0 <- 0.08 0.245 0.952 0.000 0.37 0.227 0.976 0.988 0.18 0.162 0.690 1.000 0.231 these-29345d-85
 0 <- 0.08 0.245 0.952 0.000 0.37 0.227 0.976 0.988 0.18 0.162 0.690 1.000 0.231 these-29345d-85
 0 <- 0.08 0.245 0.952 0.000 0.37 0.227 0.976 0.988 0.18 0.162 0.690 1.000 0.231 these-29345d-85
 0 <- 0.08 0.245 0.952 0.000 0.37 0.227 0.976 0.988 0.18 0.162 0.690 1.000 0.231 these-29345d-85
 0 <- 0.14 0.225 0.595 0.738 0.38 0.183 0.976 1.000 0.32 0.170 0.762 0.938 0.481 these-29362d-85
 0 <- 0.14 0.225 0.595 0.738 0.38 0.183 0.976 1.000 0.32 0.170 0.762 0.938 0.481 these-29362d-85
 1 <- 0.14 0.225 0.595 0.738 0.38 0.183 0.976 1.000 0.32 0.170 0.762 0.938 0.481 these-29362d-85
 1 <- 0.14 0.225 0.595 0.738 0.38 0.183 0.976 1.000 0.32 0.170 0.762 0.938 0.481 these-29362d-85
 1 <- 0.06 0.197 0.571 0.706 0.11 0.243 0.976 0.931 0.22 0.195 1.000 0.000 0.863 these-29375d-86
 1 <- 0.06 0.197 0.571 0.706 0.11 0.243 0.976 0.931 0.22 0.195 1.000 0.000 0.863 these-29375d-86
 1 <- 0.06 0.197 0.571 0.706 0.11 0.243 0.976 0.931 0.22 0.195 1.000 0.000 0.863 these-29375d-86
 1 <- 0.06 0.197 0.571 0.706 0.11 0.243 0.976 0.931 0.22 0.195 1.000 0.000 0.863 these-29375d-86
 0 <- 0.28 0.183 0.976 0.969 0.45 0.205 0.929 0.975 0.08 0.217 0.929 0.762 0.875 these-29388d-86
 1 <- 0.28 0.183 0.976 0.969 0.45 0.205 0.929 0.975 0.08 0.217 0.929 0.762 0.875 these-29388d-86
 0 <- 0.28 0.183 0.976 0.969 0.45 0.205 0.929 0.975 0.08 0.217 0.929 0.762 0.875 these-29388d-86
 1 <- 0.28 0.183 0.976 0.969 0.45 0.205 0.929 0.975 0.08 0.217 0.929 0.762 0.875 these-29388d-86
 1 <- 0.14 0.196 0.976 0.894 0.40 0.178 0.952 0.838 0.25 0.212 0.905 0.944 0.800 these-29429d-87
 0 <- 0.14 0.196 0.976 0.894 0.40 0.178 0.952 0.838 0.25 0.212 0.905 0.944 0.800 these-29429d-87
 1 <- 0.14 0.196 0.976 0.894 0.40 0.178 0.952 0.838 0.25 0.212 0.905 0.944 0.800 these-29429d-87
 1 <- 0.14 0.196 0.976 0.894 0.40 0.178 0.952 0.838 0.25 0.212 0.905 0.944 0.800 these-29429d-87
 1 <- 0.14 0.218 0.905 0.000 0.35 0.212 0.929 0.963 0.15 0.198 0.667 0.925 0.713 these-29441d-88
 1 <- 0.14 0.218 0.905 0.000 0.35 0.212 0.929 0.963 0.15 0.198 0.667 0.925 0.713 these-29441d-88
 1 <- 0.14 0.218 0.905 0.000 0.35 0.212 0.929 0.963 0.15 0.198 0.667 0.925 0.713 these-29441d-88
 1 <- 0.14 0.218 0.905 0.000 0.35 0.212 0.929 0.963 0.15 0.198 0.667 0.925 0.713 these-29441d-88
 1 <- 0.17 0.207 0.976 0.956 0.38 0.204 0.952 1.000 0.22 0.188 0.857 0.938 0.512 these-29444d-88
 1 <- 0.17 0.207 0.976 0.956 0.38 0.204 0.952 1.000 0.22 0.188 0.857 0.938 0.512 these-29444d-88
 0 <- 0.17 0.207 0.976 0.956 0.38 0.204 0.952 1.000 0.22 0.188 0.857 0.938 0.512 these-29444d-88
 1 <- 0.17 0.207 0.976 0.956 0.38 0.204 0.952 1.000 0.22 0.188 0.857 0.938 0.512 these-29444d-88
 0 <- 0.17 0.195 0.976 0.000 0.32 0.183 0.976 0.850 0.29 0.157 0.667 0.975 0.637 these-29453d-88
 1 <- 0.17 0.195 0.976 0.000 0.32 0.183 0.976 0.850 0.29 0.157 0.667 0.975 0.637 these-29453d-88
 1 <- 0.17 0.195 0.976 0.000 0.32 0.183 0.976 0.850 0.29 0.157 0.667 0.975 0.637 these-29453d-88
 0 <- 0.17 0.195 0.976 0.000 0.32 0.183 0.976 0.850 0.29 0.157 0.667 0.975 0.637 these-29453d-88
 0 <- 0.05 0.230 0.690 0.700 0.43 0.160 0.690 0.750 0.06 0.199 0.143 0.594 0.444 these-29461d-88
 0 <- 0.05 0.230 0.690 0.700 0.43 0.160 0.690 0.750 0.06 0.199 0.143 0.594 0.444 these-29461d-88
 1 <- 0.05 0.230 0.690 0.700 0.43 0.160 0.690 0.750 0.06 0.199 0.143 0.594 0.444 these-29461d-88
 1 <- 0.05 0.230 0.690 0.700 0.43 0.160 0.690 0.750 0.06 0.199 0.143 0.594 0.444 these-29461d-88
 0 <- 0.08 0.202 0.167 0.000 0.37 0.159 0.667 0.487 0.11 0.198 0.476 0.644 0.938 these-29485d-90
 1 <- 0.08 0.202 0.167 0.000 0.37 0.159 0.667 0.487 0.11 0.198 0.476 0.644 0.938 these-29485d-90
 0 <- 0.08 0.202 0.167 0.000 0.37 0.159 0.667 0.487 0.11 0.198 0.476 0.644 0.938 these-29485d-90
 0 <- 0.08 0.202 0.167 0.000 0.37 0.159 0.667 0.487 0.11 0.198 0.476 0.644 0.938 these-29485d-90
 0 <- 0.06 0.222 0.786 0.894 0.28 0.208 0.905 0.619 0.15 0.202 0.786 0.825 0.500 these-29491d-91
 0 <- 0.06 0.222 0.786 0.894 0.28 0.208 0.905 0.619 0.15 0.202 0.786 0.825 0.500 these-29491d-91
 0 <- 0.06 0.222 0.786 0.894 0.28 0.208 0.905 0.619 0.15 0.202 0.786 0.825 0.500 these-29491d-91
 0 <- 0.06 0.222 0.786 0.894 0.28 0.208 0.905 0.619 0.15 0.202 0.786 0.825 0.500 these-29491d-91
 0 <- 0.18 0.182 0.952 0.000 0.32 0.175 0.952 0.950 0.05 0.188 0.119 0.762 0.000 these-29493d-91
 0 <- 0.18 0.182 0.952 0.000 0.32 0.175 0.952 0.950 0.05 0.188 0.119 0.762 0.000 these-29493d-91
 0 <- 0.18 0.182 0.952 0.000 0.32 0.175 0.952 0.950 0.05 0.188 0.119 0.762 0.000 these-29493d-91
 1 <- 0.18 0.182 0.952 0.000 0.32 0.175 0.952 0.950 0.05 0.188 0.119 0.762 0.000 these-29493d-91
word 60: they phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.26 0.189 0.810 0.675 0.08 0.197 0.786 0.856 0.931 they-29512d-62
 0 <- 0.26 0.189 0.810 0.675 0.08 0.197 0.786 0.856 0.931 they-29512d-62
 1 <- 0.26 0.189 0.810 0.675 0.08 0.197 0.786 0.856 0.931 they-29512d-62
 0 <- 0.26 0.189 0.810 0.675 0.08 0.197 0.786 0.856 0.931 they-29512d-62
 1 <- 0.29 0.191 0.881 0.000 0.42 0.149 0.643 0.525 0.806 they-29516d-62
 0 <- 0.29 0.191 0.881 0.000 0.42 0.149 0.643 0.525 0.806 they-29516d-62
 1 <- 0.29 0.191 0.881 0.000 0.42 0.149 0.643 0.525 0.806 they-29516d-62
 0 <- 0.29 0.191 0.881 0.000 0.42 0.149 0.643 0.525 0.806 they-29516d-62
 1 <- 0.17 0.184 0.548 0.581 0.05 0.201 0.810 0.731 0.756 they-29535d-66
 1 <- 0.17 0.184 0.548 0.581 0.05 0.201 0.810 0.731 0.756 they-29535d-66
 1 <- 0.17 0.184 0.548 0.581 0.05 0.201 0.810 0.731 0.756 they-29535d-66
 1 <- 0.17 0.184 0.548 0.581 0.05 0.201 0.810 0.731 0.756 they-29535d-66
 0 <- 0.15 0.198 0.833 0.644 0.08 0.215 0.810 1.000 0.725 they-29561d-70
 0 <- 0.15 0.198 0.833 0.644 0.08 0.215 0.810 1.000 0.725 they-29561d-70
 0 <- 0.15 0.198 0.833 0.644 0.08 0.215 0.810 1.000 0.725 they-29561d-70
 0 <- 0.15 0.198 0.833 0.644 0.08 0.215 0.810 1.000 0.725 they-29561d-70
 1 <- 0.14 0.213 0.405 0.662 0.38 0.170 0.810 0.525 0.569 they-29562d-70
 0 <- 0.14 0.213 0.405 0.662 0.38 0.170 0.810 0.525 0.569 they-29562d-70
 0 <- 0.14 0.213 0.405 0.662 0.38 0.170 0.810 0.525 0.569 they-29562d-70
 0 <- 0.14 0.213 0.405 0.662 0.38 0.170 0.810 0.525 0.569 they-29562d-70
 1 <- 0.22 0.195 0.690 0.719 0.14 0.166 1.000 0.000 0.000 they-29575d-72
 0 <- 0.22 0.195 0.690 0.719 0.14 0.166 1.000 0.000 0.000 they-29575d-72
 1 <- 0.22 0.195 0.690 0.719 0.14 0.166 1.000 0.000 0.000 they-29575d-72
 0 <- 0.22 0.195 0.690 0.719 0.14 0.166 1.000 0.000 0.000 they-29575d-72
 0 <- 0.05 0.244 0.667 0.000 0.68 0.160 0.976 0.831 0.944 they-29587d-74
 0 <- 0.05 0.244 0.667 0.000 0.68 0.160 0.976 0.831 0.944 they-29587d-74
 0 <- 0.05 0.244 0.667 0.000 0.68 0.160 0.976 0.831 0.944 they-29587d-74
 0 <- 0.05 0.244 0.667 0.000 0.68 0.160 0.976 0.831 0.944 they-29587d-74
 0 <- 0.20 0.190 0.405 0.969 0.52 0.160 0.952 0.662 0.981 they-29596d-75
 1 <- 0.20 0.190 0.405 0.969 0.52 0.160 0.952 0.662 0.981 they-29596d-75
 0 <- 0.20 0.190 0.405 0.969 0.52 0.160 0.952 0.662 0.981 they-29596d-75
 0 <- 0.20 0.190 0.405 0.969 0.52 0.160 0.952 0.662 0.981 they-29596d-75
 1 <- 0.05 0.187 0.429 0.850 0.12 0.221 0.310 0.856 0.000 they-29600d-75
 1 <- 0.05 0.187 0.429 0.850 0.12 0.221 0.310 0.856 0.000 they-29600d-75
 1 <- 0.05 0.187 0.429 0.850 0.12 0.221 0.310 0.856 0.000 they-29600d-75
 1 <- 0.05 0.187 0.429 0.850 0.12 0.221 0.310 0.856 0.000 they-29600d-75
 0 <- 0.05 0.254 0.500 0.000 0.51 0.165 0.952 0.762 0.881 they-29627d-78
 0 <- 0.05 0.254 0.500 0.000 0.51 0.165 0.952 0.762 0.881 they-29627d-78
 0 <- 0.05 0.254 0.500 0.000 0.51 0.165 0.952 0.762 0.881 they-29627d-78
 1 <- 0.05 0.254 0.500 0.000 0.51 0.165 0.952 0.762 0.881 they-29627d-78
 0 <- 0.20 0.183 0.952 0.625 0.22 0.203 0.952 0.988 0.969 they-29637d-78
 0 <- 0.20 0.183 0.952 0.625 0.22 0.203 0.952 0.988 0.969 they-29637d-78
 0 <- 0.20 0.183 0.952 0.625 0.22 0.203 0.952 0.988 0.969 they-29637d-78
 0 <- 0.20 0.183 0.952 0.625 0.22 0.203 0.952 0.988 0.969 they-29637d-78
 0 <- 0.14 0.228 0.524 0.000 0.57 0.155 0.833 0.688 0.894 they-29658d-80
 0 <- 0.14 0.228 0.524 0.000 0.57 0.155 0.833 0.688 0.894 they-29658d-80
 0 <- 0.14 0.228 0.524 0.000 0.57 0.155 0.833 0.688 0.894 they-29658d-80
 0 <- 0.14 0.228 0.524 0.000 0.57 0.155 0.833 0.688 0.894 they-29658d-80
 1 <- 0.37 0.165 0.881 0.900 0.28 0.217 0.905 0.931 0.925 they-29661d-80
 1 <- 0.37 0.165 0.881 0.900 0.28 0.217 0.905 0.931 0.925 they-29661d-80
 0 <- 0.37 0.165 0.881 0.900 0.28 0.217 0.905 0.931 0.925 they-29661d-80
 0 <- 0.37 0.165 0.881 0.900 0.28 0.217 0.905 0.931 0.925 they-29661d-80
 0 <- 0.05 0.211 0.548 0.606 0.20 0.194 0.952 0.794 0.956 they-29685d-82
 0 <- 0.05 0.211 0.548 0.606 0.20 0.194 0.952 0.794 0.956 they-29685d-82
 0 <- 0.05 0.211 0.548 0.606 0.20 0.194 0.952 0.794 0.956 they-29685d-82
 0 <- 0.05 0.211 0.548 0.606 0.20 0.194 0.952 0.794 0.956 they-29685d-82
 1 <- 0.12 0.235 0.976 0.000 0.42 0.160 0.762 0.550 0.812 they-29708d-83
 1 <- 0.12 0.235 0.976 0.000 0.42 0.160 0.762 0.550 0.812 they-29708d-83
 1 <- 0.12 0.235 0.976 0.000 0.42 0.160 0.762 0.550 0.812 they-29708d-83
 1 <- 0.12 0.235 0.976 0.000 0.42 0.160 0.762 0.550 0.812 they-29708d-83
 1 <- 0.06 0.248 0.952 0.000 0.51 0.169 0.952 0.738 0.919 they-29710d-83
 1 <- 0.06 0.248 0.952 0.000 0.51 0.169 0.952 0.738 0.919 they-29710d-83
 0 <- 0.06 0.248 0.952 0.000 0.51 0.169 0.952 0.738 0.919 they-29710d-83
 1 <- 0.06 0.248 0.952 0.000 0.51 0.169 0.952 0.738 0.919 they-29710d-83
 0 <- 0.06 0.230 0.548 0.000 0.48 0.169 0.881 0.819 0.875 they-29723d-84
 0 <- 0.06 0.230 0.548 0.000 0.48 0.169 0.881 0.819 0.875 they-29723d-84
 0 <- 0.06 0.230 0.548 0.000 0.48 0.169 0.881 0.819 0.875 they-29723d-84
 0 <- 0.06 0.230 0.548 0.000 0.48 0.169 0.881 0.819 0.875 they-29723d-84
 1 <- 0.05 0.246 0.548 0.000 0.43 0.187 0.929 0.781 0.969 they-29734d-84
 0 <- 0.05 0.246 0.548 0.000 0.43 0.187 0.929 0.781 0.969 they-29734d-84
 0 <- 0.05 0.246 0.548 0.000 0.43 0.187 0.929 0.781 0.969 they-29734d-84
 0 <- 0.05 0.246 0.548 0.000 0.43 0.187 0.929 0.781 0.969 they-29734d-84
 0 <- 0.15 0.188 0.548 0.000 0.45 0.173 0.952 0.631 0.938 they-29748d-84
 0 <- 0.15 0.188 0.548 0.000 0.45 0.173 0.952 0.631 0.938 they-29748d-84
 1 <- 0.15 0.188 0.548 0.000 0.45 0.173 0.952 0.631 0.938 they-29748d-84
 1 <- 0.15 0.188 0.548 0.000 0.45 0.173 0.952 0.631 0.938 they-29748d-84
 0 <- 0.18 0.239 0.905 0.000 0.49 0.155 0.952 0.844 0.981 they-29763d-85
 0 <- 0.18 0.239 0.905 0.000 0.49 0.155 0.952 0.844 0.981 they-29763d-85
 0 <- 0.18 0.239 0.905 0.000 0.49 0.155 0.952 0.844 0.981 they-29763d-85
 0 <- 0.18 0.239 0.905 0.000 0.49 0.155 0.952 0.844 0.981 they-29763d-85
 0 <- 0.11 0.263 0.976 0.000 0.35 0.222 0.976 1.000 0.981 they-29766d-85
 0 <- 0.11 0.263 0.976 0.000 0.35 0.222 0.976 1.000 0.981 they-29766d-85
 0 <- 0.11 0.263 0.976 0.000 0.35 0.222 0.976 1.000 0.981 they-29766d-85
 0 <- 0.11 0.263 0.976 0.000 0.35 0.222 0.976 1.000 0.981 they-29766d-85
 1 <- 0.08 0.208 0.500 0.000 0.49 0.200 0.905 0.787 0.944 they-29780d-85
 1 <- 0.08 0.208 0.500 0.000 0.49 0.200 0.905 0.787 0.944 they-29780d-85
 1 <- 0.08 0.208 0.500 0.000 0.49 0.200 0.905 0.787 0.944 they-29780d-85
 1 <- 0.08 0.208 0.500 0.000 0.49 0.200 0.905 0.787 0.944 they-29780d-85
 1 <- 0.06 0.240 0.429 0.000 0.71 0.164 0.905 0.588 0.919 they-29791d-85
 1 <- 0.06 0.240 0.429 0.000 0.71 0.164 0.905 0.588 0.919 they-29791d-85
 1 <- 0.06 0.240 0.429 0.000 0.71 0.164 0.905 0.588 0.919 they-29791d-85
 0 <- 0.06 0.240 0.429 0.000 0.71 0.164 0.905 0.588 0.919 they-29791d-85
 1 <- 0.12 0.238 0.976 0.944 0.38 0.222 0.976 1.000 0.938 they-29826d-86
 1 <- 0.12 0.238 0.976 0.944 0.38 0.222 0.976 1.000 0.938 they-29826d-86
 1 <- 0.12 0.238 0.976 0.944 0.38 0.222 0.976 1.000 0.938 they-29826d-86
 1 <- 0.12 0.238 0.976 0.944 0.38 0.222 0.976 1.000 0.938 they-29826d-86
 0 <- 0.09 0.254 0.714 0.000 0.42 0.152 0.810 0.644 0.925 they-29864d-87
 0 <- 0.09 0.254 0.714 0.000 0.42 0.152 0.810 0.644 0.925 they-29864d-87
 0 <- 0.09 0.254 0.714 0.000 0.42 0.152 0.810 0.644 0.925 they-29864d-87
 0 <- 0.09 0.254 0.714 0.000 0.42 0.152 0.810 0.644 0.925 they-29864d-87
 0 <- 0.06 0.284 0.857 0.000 0.46 0.162 0.976 1.000 0.869 they-29895d-88
 0 <- 0.06 0.284 0.857 0.000 0.46 0.162 0.976 1.000 0.869 they-29895d-88
 0 <- 0.06 0.284 0.857 0.000 0.46 0.162 0.976 1.000 0.869 they-29895d-88
 1 <- 0.06 0.284 0.857 0.000 0.46 0.162 0.976 1.000 0.869 they-29895d-88
 0 <- 0.18 0.195 1.000 0.000 0.08 0.214 0.262 0.000 0.706 they-29897d-88
 0 <- 0.18 0.195 1.000 0.000 0.08 0.214 0.262 0.000 0.706 they-29897d-88
 0 <- 0.18 0.195 1.000 0.000 0.08 0.214 0.262 0.000 0.706 they-29897d-88
 0 <- 0.18 0.195 1.000 0.000 0.08 0.214 0.262 0.000 0.706 they-29897d-88
 1 <- 0.18 0.250 0.952 0.963 0.45 0.202 0.976 0.706 0.938 they-29963d-90
 1 <- 0.18 0.250 0.952 0.963 0.45 0.202 0.976 0.706 0.938 they-29963d-90
 1 <- 0.18 0.250 0.952 0.963 0.45 0.202 0.976 0.706 0.938 they-29963d-90
 1 <- 0.18 0.250 0.952 0.963 0.45 0.202 0.976 0.706 0.938 they-29963d-90
 1 <- 0.14 0.238 0.976 0.981 0.38 0.192 0.976 0.775 0.844 they-29991d-92
 1 <- 0.14 0.238 0.976 0.981 0.38 0.192 0.976 0.775 0.844 they-29991d-92
 1 <- 0.14 0.238 0.976 0.981 0.38 0.192 0.976 0.775 0.844 they-29991d-92
 1 <- 0.14 0.238 0.976 0.981 0.38 0.192 0.976 0.775 0.844 they-29991d-92
 1 <- 0.11 0.240 0.310 0.994 0.38 0.166 0.810 0.625 0.731 they-29996d-92
 1 <- 0.11 0.240 0.310 0.994 0.38 0.166 0.810 0.625 0.731 they-29996d-92
 1 <- 0.11 0.240 0.310 0.994 0.38 0.166 0.810 0.625 0.731 they-29996d-92
 0 <- 0.11 0.240 0.310 0.994 0.38 0.166 0.810 0.625 0.731 they-29996d-92
word 61: think phonemes: 4 featuresPer: 4 plus: 1
 0 <- 0.18 0.177 0.929 0.681 0.34 0.165 0.929 0.863 0.05 0.208 0.571 0.700 0.29 0.183 1.000 0.000 0.000 think-30009d-66
 1 <- 0.18 0.177 0.929 0.681 0.34 0.165 0.929 0.863 0.05 0.208 0.571 0.700 0.29 0.183 1.000 0.000 0.000 think-30009d-66
 0 <- 0.18 0.177 0.929 0.681 0.34 0.165 0.929 0.863 0.05 0.208 0.571 0.700 0.29 0.183 1.000 0.000 0.000 think-30009d-66
 0 <- 0.18 0.177 0.929 0.681 0.34 0.165 0.929 0.863 0.05 0.208 0.571 0.700 0.29 0.183 1.000 0.000 0.000 think-30009d-66
 0 <- 0.08 0.180 0.762 0.000 0.09 0.214 0.929 0.894 0.14 0.211 0.119 0.938 0.42 0.154 1.000 0.000 0.925 think-30027d-73
 0 <- 0.08 0.180 0.762 0.000 0.09 0.214 0.929 0.894 0.14 0.211 0.119 0.938 0.42 0.154 1.000 0.000 0.925 think-30027d-73
 1 <- 0.08 0.180 0.762 0.000 0.09 0.214 0.929 0.894 0.14 0.211 0.119 0.938 0.42 0.154 1.000 0.000 0.925 think-30027d-73
 1 <- 0.08 0.180 0.762 0.000 0.09 0.214 0.929 0.894 0.14 0.211 0.119 0.938 0.42 0.154 1.000 0.000 0.925 think-30027d-73
 1 <- 0.06 0.210 0.905 0.000 0.05 0.289 0.833 0.000 0.20 0.189 0.976 0.919 0.48 0.145 0.952 1.000 0.931 think-30030d-74
 1 <- 0.06 0.210 0.905 0.000 0.05 0.289 0.833 0.000 0.20 0.189 0.976 0.919 0.48 0.145 0.952 1.000 0.931 think-30030d-74
 0 <- 0.06 0.210 0.905 0.000 0.05 0.289 0.833 0.000 0.20 0.189 0.976 0.919 0.48 0.145 0.952 1.000 0.931 think-30030d-74
 1 <- 0.06 0.210 0.905 0.000 0.05 0.289 0.833 0.000 0.20 0.189 0.976 0.919 0.48 0.145 0.952 1.000 0.931 think-30030d-74
 0 <- 0.71 0.156 0.786 0.994 0.06 0.230 0.857 0.906 0.14 0.244 0.595 0.994 0.25 0.183 0.976 0.938 0.787 think-30036d-76
 1 <- 0.71 0.156 0.786 0.994 0.06 0.230 0.857 0.906 0.14 0.244 0.595 0.994 0.25 0.183 0.976 0.938 0.787 think-30036d-76
 1 <- 0.71 0.156 0.786 0.994 0.06 0.230 0.857 0.906 0.14 0.244 0.595 0.994 0.25 0.183 0.976 0.938 0.787 think-30036d-76
 1 <- 0.71 0.156 0.786 0.994 0.06 0.230 0.857 0.906 0.14 0.244 0.595 0.994 0.25 0.183 0.976 0.938 0.787 think-30036d-76
 0 <- 0.54 0.165 0.714 0.494 0.06 0.300 0.976 0.988 0.22 0.186 0.976 0.875 0.29 0.167 0.952 0.950 0.969 think-30068d-81
 0 <- 0.54 0.165 0.714 0.494 0.06 0.300 0.976 0.988 0.22 0.186 0.976 0.875 0.29 0.167 0.952 0.950 0.969 think-30068d-81
 0 <- 0.54 0.165 0.714 0.494 0.06 0.300 0.976 0.988 0.22 0.186 0.976 0.875 0.29 0.167 0.952 0.950 0.969 think-30068d-81
 0 <- 0.54 0.165 0.714 0.494 0.06 0.300 0.976 0.988 0.22 0.186 0.976 0.875 0.29 0.167 0.952 0.950 0.969 think-30068d-81
 0 <- 0.12 0.204 1.000 0.000 0.09 0.188 1.000 0.000 0.15 0.231 0.881 0.844 0.43 0.165 0.976 0.931 0.419 think-30083d-83
 0 <- 0.12 0.204 1.000 0.000 0.09 0.188 1.000 0.000 0.15 0.231 0.881 0.844 0.43 0.165 0.976 0.931 0.419 think-30083d-83
 1 <- 0.12 0.204 1.000 0.000 0.09 0.188 1.000 0.000 0.15 0.231 0.881 0.844 0.43 0.165 0.976 0.931 0.419 think-30083d-83
 1 <- 0.12 0.204 1.000 0.000 0.09 0.188 1.000 0.000 0.15 0.231 0.881 0.844 0.43 0.165 0.976 0.931 0.419 think-30083d-83
 1 <- 0.20 0.177 0.833 0.600 0.14 0.211 0.976 0.844 0.20 0.178 0.881 0.988 0.22 0.171 1.000 0.000 0.906 think-30122d-85
 1 <- 0.20 0.177 0.833 0.600 0.14 0.211 0.976 0.844 0.20 0.178 0.881 0.988 0.22 0.171 1.000 0.000 0.906 think-30122d-85
 1 <- 0.20 0.177 0.833 0.600 0.14 0.211 0.976 0.844 0.20 0.178 0.881 0.988 0.22 0.171 1.000 0.000 0.906 think-30122d-85
 1 <- 0.20 0.177 0.833 0.600 0.14 0.211 0.976 0.844 0.20 0.178 0.881 0.988 0.22 0.171 1.000 0.000 0.906 think-30122d-85
 1 <- 0.42 0.169 0.952 0.675 0.08 0.189 0.738 0.969 0.15 0.193 0.595 0.850 0.20 0.164 0.786 0.800 0.812 think-30147d-87
 0 <- 0.42 0.169 0.952 0.675 0.08 0.189 0.738 0.969 0.15 0.193 0.595 0.850 0.20 0.164 0.786 0.800 0.812 think-30147d-87
 1 <- 0.42 0.169 0.952 0.675 0.08 0.189 0.738 0.969 0.15 0.193 0.595 0.850 0.20 0.164 0.786 0.800 0.812 think-30147d-87
 0 <- 0.42 0.169 0.952 0.675 0.08 0.189 0.738 0.969 0.15 0.193 0.595 0.850 0.20 0.164 0.786 0.800 0.812 think-30147d-87
 0 <- 0.62 0.167 0.905 0.850 0.08 0.241 0.952 0.981 0.14 0.207 0.667 0.963 0.20 0.178 1.000 0.000 0.856 think-30148d-87
 0 <- 0.62 0.167 0.905 0.850 0.08 0.241 0.952 0.981 0.14 0.207 0.667 0.963 0.20 0.178 1.000 0.000 0.856 think-30148d-87
 0 <- 0.62 0.167 0.905 0.850 0.08 0.241 0.952 0.981 0.14 0.207 0.667 0.963 0.20 0.178 1.000 0.000 0.856 think-30148d-87
 0 <- 0.62 0.167 0.905 0.850 0.08 0.241 0.952 0.981 0.14 0.207 0.667 0.963 0.20 0.178 1.000 0.000 0.856 think-30148d-87
 0 <- 0.37 0.166 0.905 0.562 0.06 0.277 0.976 0.994 0.20 0.235 0.667 0.988 0.57 0.148 1.000 0.000 0.000 think-30150d-87
 0 <- 0.37 0.166 0.905 0.562 0.06 0.277 0.976 0.994 0.20 0.235 0.667 0.988 0.57 0.148 1.000 0.000 0.000 think-30150d-87
 0 <- 0.37 0.166 0.905 0.562 0.06 0.277 0.976 0.994 0.20 0.235 0.667 0.988 0.57 0.148 1.000 0.000 0.000 think-30150d-87
 0 <- 0.37 0.166 0.905 0.562 0.06 0.277 0.976 0.994 0.20 0.235 0.667 0.988 0.57 0.148 1.000 0.000 0.000 think-30150d-87
 1 <- 0.20 0.195 0.833 0.744 0.09 0.230 0.976 0.906 0.32 0.170 0.976 1.000 0.22 0.183 0.976 0.988 0.000 think-30157d-87
 1 <- 0.20 0.195 0.833 0.744 0.09 0.230 0.976 0.906 0.32 0.170 0.976 1.000 0.22 0.183 0.976 0.988 0.000 think-30157d-87
 0 <- 0.20 0.195 0.833 0.744 0.09 0.230 0.976 0.906 0.32 0.170 0.976 1.000 0.22 0.183 0.976 0.988 0.000 think-30157d-87
 1 <- 0.20 0.195 0.833 0.744 0.09 0.230 0.976 0.906 0.32 0.170 0.976 1.000 0.22 0.183 0.976 0.988 0.000 think-30157d-87
 0 <- 0.29 0.192 0.976 0.600 0.09 0.268 0.929 1.000 0.28 0.207 0.976 0.931 0.26 0.164 0.952 1.000 0.000 think-30191d-88
 0 <- 0.29 0.192 0.976 0.600 0.09 0.268 0.929 1.000 0.28 0.207 0.976 0.931 0.26 0.164 0.952 1.000 0.000 think-30191d-88
 0 <- 0.29 0.192 0.976 0.600 0.09 0.268 0.929 1.000 0.28 0.207 0.976 0.931 0.26 0.164 0.952 1.000 0.000 think-30191d-88
 0 <- 0.29 0.192 0.976 0.600 0.09 0.268 0.929 1.000 0.28 0.207 0.976 0.931 0.26 0.164 0.952 1.000 0.000 think-30191d-88
 0 <- 0.12 0.257 0.905 0.000 0.06 0.235 0.952 0.794 0.12 0.193 0.143 0.975 0.05 0.216 0.929 0.544 0.975 think-30194d-88
 0 <- 0.12 0.257 0.905 0.000 0.06 0.235 0.952 0.794 0.12 0.193 0.143 0.975 0.05 0.216 0.929 0.544 0.975 think-30194d-88
 0 <- 0.12 0.257 0.905 0.000 0.06 0.235 0.952 0.794 0.12 0.193 0.143 0.975 0.05 0.216 0.929 0.544 0.975 think-30194d-88
 0 <- 0.12 0.257 0.905 0.000 0.06 0.235 0.952 0.794 0.12 0.193 0.143 0.975 0.05 0.216 0.929 0.544 0.975 think-30194d-88
 1 <- 0.34 0.169 0.929 0.744 0.05 0.346 0.976 0.963 0.23 0.193 0.976 0.969 0.26 0.174 0.905 0.963 0.988 think-30198d-88
 0 <- 0.34 0.169 0.929 0.744 0.05 0.346 0.976 0.963 0.23 0.193 0.976 0.969 0.26 0.174 0.905 0.963 0.988 think-30198d-88
 0 <- 0.34 0.169 0.929 0.744 0.05 0.346 0.976 0.963 0.23 0.193 0.976 0.969 0.26 0.174 0.905 0.963 0.988 think-30198d-88
 0 <- 0.34 0.169 0.929 0.744 0.05 0.346 0.976 0.963 0.23 0.193 0.976 0.969 0.26 0.174 0.905 0.963 0.988 think-30198d-88
 1 <- 0.31 0.205 0.952 0.662 0.06 0.300 0.952 0.988 0.20 0.176 0.548 1.000 0.22 0.192 0.976 0.906 0.838 think-30228d-89
 0 <- 0.31 0.205 0.952 0.662 0.06 0.300 0.952 0.988 0.20 0.176 0.548 1.000 0.22 0.192 0.976 0.906 0.838 think-30228d-89
 1 <- 0.31 0.205 0.952 0.662 0.06 0.300 0.952 0.988 0.20 0.176 0.548 1.000 0.22 0.192 0.976 0.906 0.838 think-30228d-89
 0 <- 0.31 0.205 0.952 0.662 0.06 0.300 0.952 0.988 0.20 0.176 0.548 1.000 0.22 0.192 0.976 0.906 0.838 think-30228d-89
 0 <- 0.31 0.205 0.952 0.662 0.06 0.300 0.952 0.988 0.20 0.176 0.548 1.000 0.22 0.192 0.976 0.906 0.838 think-30228d-89
 1 <- 0.29 0.197 0.976 0.906 0.06 0.263 0.952 1.000 0.26 0.171 0.786 0.950 0.23 0.169 0.952 0.912 0.000 think-30236d-89
 1 <- 0.29 0.197 0.976 0.906 0.06 0.263 0.952 1.000 0.26 0.171 0.786 0.950 0.23 0.169 0.952 0.912 0.000 think-30236d-89
 1 <- 0.29 0.197 0.976 0.906 0.06 0.263 0.952 1.000 0.26 0.171 0.786 0.950 0.23 0.169 0.952 0.912 0.000 think-30236d-89
 1 <- 0.29 0.197 0.976 0.906 0.06 0.263 0.952 1.000 0.26 0.171 0.786 0.950 0.23 0.169 0.952 0.912 0.000 think-30236d-89
 0 <- 0.45 0.159 0.929 1.000 0.06 0.291 0.810 0.881 0.18 0.183 0.905 0.844 0.69 0.138 0.833 0.719 0.894 think-30242d-90
 0 <- 0.45 0.159 0.929 1.000 0.06 0.291 0.810 0.881 0.18 0.183 0.905 0.844 0.69 0.138 0.833 0.719 0.894 think-30242d-90
 0 <- 0.45 0.159 0.929 1.000 0.06 0.291 0.810 0.881 0.18 0.183 0.905 0.844 0.69 0.138 0.833 0.719 0.894 think-30242d-90
 0 <- 0.45 0.159 0.929 1.000 0.06 0.291 0.810 0.881 0.18 0.183 0.905 0.844 0.69 0.138 0.833 0.719 0.894 think-30242d-90
 0 <- 0.25 0.207 0.976 0.894 0.09 0.243 0.905 1.000 0.12 0.219 0.833 0.975 0.62 0.141 1.000 0.000 0.887 think-30258d-90
 0 <- 0.25 0.207 0.976 0.894 0.09 0.243 0.905 1.000 0.12 0.219 0.833 0.975 0.62 0.141 1.000 0.000 0.887 think-30258d-90
 1 <- 0.25 0.207 0.976 0.894 0.09 0.243 0.905 1.000 0.12 0.219 0.833 0.975 0.62 0.141 1.000 0.000 0.887 think-30258d-90
 0 <- 0.25 0.207 0.976 0.894 0.09 0.243 0.905 1.000 0.12 0.219 0.833 0.975 0.62 0.141 1.000 0.000 0.887 think-30258d-90
 1 <- 0.20 0.185 0.857 0.000 0.11 0.189 0.952 0.975 0.14 0.204 0.762 0.988 0.32 0.147 1.000 0.000 0.000 think-30283d-90
 1 <- 0.20 0.185 0.857 0.000 0.11 0.189 0.952 0.975 0.14 0.204 0.762 0.988 0.32 0.147 1.000 0.000 0.000 think-30283d-90
 1 <- 0.20 0.185 0.857 0.000 0.11 0.189 0.952 0.975 0.14 0.204 0.762 0.988 0.32 0.147 1.000 0.000 0.000 think-30283d-90
 1 <- 0.20 0.185 0.857 0.000 0.11 0.189 0.952 0.975 0.14 0.204 0.762 0.988 0.32 0.147 1.000 0.000 0.000 think-30283d-90
 0 <- 0.17 0.184 0.881 0.756 0.12 0.244 0.976 0.988 0.18 0.166 0.810 0.969 0.43 0.154 0.952 0.900 0.000 think-30294d-91
 1 <- 0.17 0.184 0.881 0.756 0.12 0.244 0.976 0.988 0.18 0.166 0.810 0.969 0.43 0.154 0.952 0.900 0.000 think-30294d-91
 0 <- 0.17 0.184 0.881 0.756 0.12 0.244 0.976 0.988 0.18 0.166 0.810 0.969 0.43 0.154 0.952 0.900 0.000 think-30294d-91
 0 <- 0.17 0.184 0.881 0.756 0.12 0.244 0.976 0.988 0.18 0.166 0.810 0.969 0.43 0.154 0.952 0.900 0.000 think-30294d-91
 0 <- 0.09 0.268 0.976 0.000 0.08 0.281 0.976 1.000 0.18 0.201 0.810 0.944 0.28 0.168 0.952 0.931 0.831 think-30321d-91
 0 <- 0.09 0.268 0.976 0.000 0.08 0.281 0.976 1.000 0.18 0.201 0.810 0.944 0.28 0.168 0.952 0.931 0.831 think-30321d-91
 1 <- 0.09 0.268 0.976 0.000 0.08 0.281 0.976 1.000 0.18 0.201 0.810 0.944 0.28 0.168 0.952 0.931 0.831 think-30321d-91
 0 <- 0.09 0.268 0.976 0.000 0.08 0.281 0.976 1.000 0.18 0.201 0.810 0.944 0.28 0.168 0.952 0.931 0.831 think-30321d-91
 0 <- 0.09 0.176 0.810 0.650 0.06 0.300 0.976 0.938 0.09 0.204 0.667 0.988 0.26 0.174 1.000 0.000 0.000 think-30347d-92
 0 <- 0.09 0.176 0.810 0.650 0.06 0.300 0.976 0.938 0.09 0.204 0.667 0.988 0.26 0.174 1.000 0.000 0.000 think-30347d-92
 1 <- 0.09 0.176 0.810 0.650 0.06 0.300 0.976 0.938 0.09 0.204 0.667 0.988 0.26 0.174 1.000 0.000 0.000 think-30347d-92
 1 <- 0.09 0.176 0.810 0.650 0.06 0.300 0.976 0.938 0.09 0.204 0.667 0.988 0.26 0.174 1.000 0.000 0.000 think-30347d-92
 0 <- 0.43 0.159 0.952 0.931 0.08 0.281 0.952 1.000 0.18 0.197 0.952 0.963 0.22 0.191 0.976 0.975 0.994 think-30355d-92
 0 <- 0.43 0.159 0.952 0.931 0.08 0.281 0.952 1.000 0.18 0.197 0.952 0.963 0.22 0.191 0.976 0.975 0.994 think-30355d-92
 0 <- 0.43 0.159 0.952 0.931 0.08 0.281 0.952 1.000 0.18 0.197 0.952 0.963 0.22 0.191 0.976 0.975 0.994 think-30355d-92
 0 <- 0.43 0.159 0.952 0.931 0.08 0.281 0.952 1.000 0.18 0.197 0.952 0.963 0.22 0.191 0.976 0.975 0.994 think-30355d-92
 0 <- 0.05 0.179 0.810 0.756 0.05 0.193 1.000 0.000 0.08 0.217 1.000 0.000 0.20 0.185 0.976 0.787 0.000 think-30385d-92
 1 <- 0.05 0.179 0.810 0.756 0.05 0.193 1.000 0.000 0.08 0.217 1.000 0.000 0.20 0.185 0.976 0.787 0.000 think-30385d-92
 1 <- 0.05 0.179 0.810 0.756 0.05 0.193 1.000 0.000 0.08 0.217 1.000 0.000 0.20 0.185 0.976 0.787 0.000 think-30385d-92
 1 <- 0.05 0.179 0.810 0.756 0.05 0.193 1.000 0.000 0.08 0.217 1.000 0.000 0.20 0.185 0.976 0.787 0.000 think-30385d-92
 0 <- 0.06 0.227 1.000 0.000 0.06 0.319 0.976 0.000 0.17 0.206 0.952 0.975 0.22 0.204 0.976 0.975 0.000 think-30416d-93
 1 <- 0.06 0.227 1.000 0.000 0.06 0.319 0.976 0.000 0.17 0.206 0.952 0.975 0.22 0.204 0.976 0.975 0.000 think-30416d-93
 1 <- 0.06 0.227 1.000 0.000 0.06 0.319 0.976 0.000 0.17 0.206 0.952 0.975 0.22 0.204 0.976 0.975 0.000 think-30416d-93
 1 <- 0.06 0.227 1.000 0.000 0.06 0.319 0.976 0.000 0.17 0.206 0.952 0.975 0.22 0.204 0.976 0.975 0.000 think-30416d-93
 1 <- 0.38 0.174 0.929 0.781 0.05 0.315 0.929 0.975 0.14 0.223 0.976 0.944 0.26 0.170 0.976 0.988 0.919 think-30435d-93
 0 <- 0.38 0.174 0.929 0.781 0.05 0.315 0.929 0.975 0.14 0.223 0.976 0.944 0.26 0.170 0.976 0.988 0.919 think-30435d-93
 0 <- 0.38 0.174 0.929 0.781 0.05 0.315 0.929 0.975 0.14 0.223 0.976 0.944 0.26 0.170 0.976 0.988 0.919 think-30435d-93
 1 <- 0.38 0.174 0.929 0.781 0.05 0.315 0.929 0.975 0.14 0.223 0.976 0.944 0.26 0.170 0.976 0.988 0.919 think-30435d-93
 0 <- 0.14 0.199 0.929 0.812 0.09 0.219 0.905 0.963 0.20 0.205 0.976 0.900 0.15 0.209 0.976 1.000 0.000 think-30466d-94
 1 <- 0.14 0.199 0.929 0.812 0.09 0.219 0.905 0.963 0.20 0.205 0.976 0.900 0.15 0.209 0.976 1.000 0.000 think-30466d-94
 1 <- 0.14 0.199 0.929 0.812 0.09 0.219 0.905 0.963 0.20 0.205 0.976 0.900 0.15 0.209 0.976 1.000 0.000 think-30466d-94
 0 <- 0.14 0.199 0.929 0.812 0.09 0.219 0.905 0.963 0.20 0.205 0.976 0.900 0.15 0.209 0.976 1.000 0.000 think-30466d-94
 0 <- 0.15 0.204 1.000 0.000 0.05 0.256 0.976 0.000 0.22 0.177 0.619 0.963 0.14 0.223 0.976 0.919 0.000 think-30474d-94
 0 <- 0.15 0.204 1.000 0.000 0.05 0.256 0.976 0.000 0.22 0.177 0.619 0.963 0.14 0.223 0.976 0.919 0.000 think-30474d-94
 1 <- 0.15 0.204 1.000 0.000 0.05 0.256 0.976 0.000 0.22 0.177 0.619 0.963 0.14 0.223 0.976 0.919 0.000 think-30474d-94
 0 <- 0.15 0.204 1.000 0.000 0.05 0.256 0.976 0.000 0.22 0.177 0.619 0.963 0.14 0.223 0.976 0.919 0.000 think-30474d-94
 0 <- 0.40 0.173 0.976 0.919 0.09 0.196 0.810 0.988 0.09 0.209 0.929 0.938 0.29 0.157 0.929 0.906 0.925 think-30480d-94
 0 <- 0.40 0.173 0.976 0.919 0.09 0.196 0.810 0.988 0.09 0.209 0.929 0.938 0.29 0.157 0.929 0.906 0.925 think-30480d-94
 0 <- 0.40 0.173 0.976 0.919 0.09 0.196 0.810 0.988 0.09 0.209 0.929 0.938 0.29 0.157 0.929 0.906 0.925 think-30480d-94
 0 <- 0.40 0.173 0.976 0.919 0.09 0.196 0.810 0.988 0.09 0.209 0.929 0.938 0.29 0.157 0.929 0.906 0.925 think-30480d-94
 1 <- 0.09 0.228 0.762 0.994 0.05 0.221 0.976 0.975 0.11 0.256 0.976 0.887 0.22 0.180 0.905 0.944 0.825 think-30492d-95
 0 <- 0.09 0.228 0.762 0.994 0.05 0.221 0.976 0.975 0.11 0.256 0.976 0.887 0.22 0.180 0.905 0.944 0.825 think-30492d-95
 0 <- 0.09 0.228 0.762 0.994 0.05 0.221 0.976 0.975 0.11 0.256 0.976 0.887 0.22 0.180 0.905 0.944 0.825 think-30492d-95
 1 <- 0.09 0.228 0.762 0.994 0.05 0.221 0.976 0.975 0.11 0.256 0.976 0.887 0.22 0.180 0.905 0.944 0.825 think-30492d-95
word 62: this phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.20 0.200 0.976 0.744 0.29 0.163 0.810 0.863 0.22 0.166 0.857 0.762 0.906 this-30504d-61
 1 <- 0.20 0.200 0.976 0.744 0.29 0.163 0.810 0.863 0.22 0.166 0.857 0.762 0.906 this-30504d-61
 1 <- 0.20 0.200 0.976 0.744 0.29 0.163 0.810 0.863 0.22 0.166 0.857 0.762 0.906 this-30504d-61
 1 <- 0.20 0.200 0.976 0.744 0.29 0.163 0.810 0.863 0.22 0.166 0.857 0.762 0.906 this-30504d-61
 1 <- 0.06 0.242 0.429 0.994 0.37 0.159 0.952 0.669 0.26 0.163 0.857 0.938 0.956 this-30528d-64
 0 <- 0.06 0.242 0.429 0.994 0.37 0.159 0.952 0.669 0.26 0.163 0.857 0.938 0.956 this-30528d-64
 1 <- 0.06 0.242 0.429 0.994 0.37 0.159 0.952 0.669 0.26 0.163 0.857 0.938 0.956 this-30528d-64
 0 <- 0.06 0.242 0.429 0.994 0.37 0.159 0.952 0.669 0.26 0.163 0.857 0.938 0.956 this-30528d-64
 0 <- 0.23 0.177 0.833 0.000 0.31 0.163 0.857 0.700 0.08 0.186 0.167 0.838 0.656 this-30542d-66
 0 <- 0.23 0.177 0.833 0.000 0.31 0.163 0.857 0.700 0.08 0.186 0.167 0.838 0.656 this-30542d-66
 0 <- 0.23 0.177 0.833 0.000 0.31 0.163 0.857 0.700 0.08 0.186 0.167 0.838 0.656 this-30542d-66
 0 <- 0.23 0.177 0.833 0.000 0.31 0.163 0.857 0.700 0.08 0.186 0.167 0.838 0.656 this-30542d-66
 0 <- 0.14 0.189 0.857 0.388 0.14 0.201 0.929 0.963 0.08 0.179 0.167 0.000 0.531 this-30544d-66
 0 <- 0.14 0.189 0.857 0.388 0.14 0.201 0.929 0.963 0.08 0.179 0.167 0.000 0.531 this-30544d-66
 0 <- 0.14 0.189 0.857 0.388 0.14 0.201 0.929 0.963 0.08 0.179 0.167 0.000 0.531 this-30544d-66
 1 <- 0.14 0.189 0.857 0.388 0.14 0.201 0.929 0.963 0.08 0.179 0.167 0.000 0.531 this-30544d-66
 0 <- 0.08 0.277 0.976 0.000 0.38 0.157 0.786 1.000 0.32 0.171 0.881 0.844 0.881 this-30573d-71
 1 <- 0.08 0.277 0.976 0.000 0.38 0.157 0.786 1.000 0.32 0.171 0.881 0.844 0.881 this-30573d-71
 0 <- 0.08 0.277 0.976 0.000 0.38 0.157 0.786 1.000 0.32 0.171 0.881 0.844 0.881 this-30573d-71
 0 <- 0.08 0.277 0.976 0.000 0.38 0.157 0.786 1.000 0.32 0.171 0.881 0.844 0.881 this-30573d-71
 1 <- 0.23 0.177 0.952 0.000 0.28 0.187 0.833 0.781 0.18 0.220 0.976 0.925 0.963 this-30586d-72
 1 <- 0.23 0.177 0.952 0.000 0.28 0.187 0.833 0.781 0.18 0.220 0.976 0.925 0.963 this-30586d-72
 1 <- 0.23 0.177 0.952 0.000 0.28 0.187 0.833 0.781 0.18 0.220 0.976 0.925 0.963 this-30586d-72
 1 <- 0.23 0.177 0.952 0.000 0.28 0.187 0.833 0.781 0.18 0.220 0.976 0.925 0.963 this-30586d-72
 0 <- 0.15 0.168 0.833 0.744 0.28 0.199 0.881 0.531 0.23 0.220 0.905 0.894 0.919 this-30596d-74
 1 <- 0.15 0.168 0.833 0.744 0.28 0.199 0.881 0.531 0.23 0.220 0.905 0.894 0.919 this-30596d-74
 1 <- 0.15 0.168 0.833 0.744 0.28 0.199 0.881 0.531 0.23 0.220 0.905 0.894 0.919 this-30596d-74
 0 <- 0.15 0.168 0.833 0.744 0.28 0.199 0.881 0.531 0.23 0.220 0.905 0.894 0.919 this-30596d-74
 0 <- 0.09 0.187 0.357 0.556 0.05 0.192 0.500 0.931 0.11 0.186 0.500 0.719 0.000 this-30607d-75
 0 <- 0.09 0.187 0.357 0.556 0.05 0.192 0.500 0.931 0.11 0.186 0.500 0.719 0.000 this-30607d-75
 0 <- 0.09 0.187 0.357 0.556 0.05 0.192 0.500 0.931 0.11 0.186 0.500 0.719 0.000 this-30607d-75
 0 <- 0.09 0.187 0.357 0.556 0.05 0.192 0.500 0.931 0.11 0.186 0.500 0.719 0.000 this-30607d-75
 1 <- 0.08 0.275 0.643 0.000 0.32 0.168 0.786 0.744 0.35 0.181 0.976 0.863 0.812 this-30635d-77
 1 <- 0.08 0.275 0.643 0.000 0.32 0.168 0.786 0.744 0.35 0.181 0.976 0.863 0.812 this-30635d-77
 0 <- 0.08 0.275 0.643 0.000 0.32 0.168 0.786 0.744 0.35 0.181 0.976 0.863 0.812 this-30635d-77
 1 <- 0.08 0.275 0.643 0.000 0.32 0.168 0.786 0.744 0.35 0.181 0.976 0.863 0.812 this-30635d-77
 0 <- 0.12 0.175 0.929 0.944 0.31 0.168 0.881 0.625 0.14 0.215 0.952 0.938 0.450 this-30671d-80
 0 <- 0.12 0.175 0.929 0.944 0.31 0.168 0.881 0.625 0.14 0.215 0.952 0.938 0.450 this-30671d-80
 0 <- 0.12 0.175 0.929 0.944 0.31 0.168 0.881 0.625 0.14 0.215 0.952 0.938 0.450 this-30671d-80
 0 <- 0.12 0.175 0.929 0.944 0.31 0.168 0.881 0.625 0.14 0.215 0.952 0.938 0.450 this-30671d-80
 0 <- 0.11 0.199 0.405 0.731 0.32 0.187 0.905 0.625 0.18 0.219 0.905 0.856 0.000 this-30703d-82
 1 <- 0.11 0.199 0.405 0.731 0.32 0.187 0.905 0.625 0.18 0.219 0.905 0.856 0.000 this-30703d-82
 0 <- 0.11 0.199 0.405 0.731 0.32 0.187 0.905 0.625 0.18 0.219 0.905 0.856 0.000 this-30703d-82
 0 <- 0.11 0.199 0.405 0.731 0.32 0.187 0.905 0.625 0.18 0.219 0.905 0.856 0.000 this-30703d-82
 1 <- 0.11 0.202 0.714 0.950 0.29 0.177 0.857 0.656 0.11 0.224 0.381 0.881 0.656 this-30719d-83
 1 <- 0.11 0.202 0.714 0.950 0.29 0.177 0.857 0.656 0.11 0.224 0.381 0.881 0.656 this-30719d-83
 0 <- 0.11 0.202 0.714 0.950 0.29 0.177 0.857 0.656 0.11 0.224 0.381 0.881 0.656 this-30719d-83
 1 <- 0.11 0.202 0.714 0.950 0.29 0.177 0.857 0.656 0.11 0.224 0.381 0.881 0.656 this-30719d-83
 0 <- 0.05 0.217 0.452 0.569 0.09 0.273 0.881 0.981 0.06 0.182 0.190 0.819 0.675 this-30728d-83
 0 <- 0.05 0.217 0.452 0.569 0.09 0.273 0.881 0.981 0.06 0.182 0.190 0.819 0.675 this-30728d-83
 0 <- 0.05 0.217 0.452 0.569 0.09 0.273 0.881 0.981 0.06 0.182 0.190 0.819 0.675 this-30728d-83
 0 <- 0.05 0.217 0.452 0.569 0.09 0.273 0.881 0.981 0.06 0.182 0.190 0.819 0.675 this-30728d-83
 1 <- 0.11 0.228 0.952 0.000 0.32 0.154 0.857 0.481 0.14 0.185 0.833 0.950 0.731 this-30735d-84
 0 <- 0.11 0.228 0.952 0.000 0.32 0.154 0.857 0.481 0.14 0.185 0.833 0.950 0.731 this-30735d-84
 0 <- 0.11 0.228 0.952 0.000 0.32 0.154 0.857 0.481 0.14 0.185 0.833 0.950 0.731 this-30735d-84
 0 <- 0.11 0.228 0.952 0.000 0.32 0.154 0.857 0.481 0.14 0.185 0.833 0.950 0.731 this-30735d-84
 0 <- 0.09 0.203 0.929 0.838 0.22 0.230 0.929 1.000 0.25 0.191 0.905 0.919 0.963 this-30747d-84
 1 <- 0.09 0.203 0.929 0.838 0.22 0.230 0.929 1.000 0.25 0.191 0.905 0.919 0.963 this-30747d-84
 0 <- 0.09 0.203 0.929 0.838 0.22 0.230 0.929 1.000 0.25 0.191 0.905 0.919 0.963 this-30747d-84
 0 <- 0.09 0.203 0.929 0.838 0.22 0.230 0.929 1.000 0.25 0.191 0.905 0.919 0.963 this-30747d-84
 1 <- 0.18 0.181 0.952 0.000 0.26 0.205 0.929 0.631 0.15 0.190 0.881 0.887 0.637 this-30751d-85
 0 <- 0.18 0.181 0.952 0.000 0.26 0.205 0.929 0.631 0.15 0.190 0.881 0.887 0.637 this-30751d-85
 0 <- 0.18 0.181 0.952 0.000 0.26 0.205 0.929 0.631 0.15 0.190 0.881 0.887 0.637 this-30751d-85
 0 <- 0.18 0.181 0.952 0.000 0.26 0.205 0.929 0.631 0.15 0.190 0.881 0.887 0.637 this-30751d-85
 1 <- 0.23 0.169 0.786 0.644 0.31 0.186 0.857 0.812 0.25 0.178 0.714 0.938 0.700 this-30759d-85
 1 <- 0.23 0.169 0.786 0.644 0.31 0.186 0.857 0.812 0.25 0.178 0.714 0.938 0.700 this-30759d-85
 1 <- 0.23 0.169 0.786 0.644 0.31 0.186 0.857 0.812 0.25 0.178 0.714 0.938 0.700 this-30759d-85
 1 <- 0.23 0.169 0.786 0.644 0.31 0.186 0.857 0.812 0.25 0.178 0.714 0.938 0.700 this-30759d-85
 1 <- 0.15 0.179 0.405 0.000 0.23 0.218 0.881 0.963 0.18 0.175 0.881 0.600 0.787 this-30795d-86
 1 <- 0.15 0.179 0.405 0.000 0.23 0.218 0.881 0.963 0.18 0.175 0.881 0.600 0.787 this-30795d-86
 0 <- 0.15 0.179 0.405 0.000 0.23 0.218 0.881 0.963 0.18 0.175 0.881 0.600 0.787 this-30795d-86
 1 <- 0.15 0.179 0.405 0.000 0.23 0.218 0.881 0.963 0.18 0.175 0.881 0.600 0.787 this-30795d-86
 0 <- 0.14 0.208 0.976 0.000 0.26 0.167 0.810 0.550 0.31 0.154 0.857 0.812 0.556 this-30811d-86
 1 <- 0.14 0.208 0.976 0.000 0.26 0.167 0.810 0.550 0.31 0.154 0.857 0.812 0.556 this-30811d-86
 1 <- 0.14 0.208 0.976 0.000 0.26 0.167 0.810 0.550 0.31 0.154 0.857 0.812 0.556 this-30811d-86
 1 <- 0.14 0.208 0.976 0.000 0.26 0.167 0.810 0.550 0.31 0.154 0.857 0.812 0.556 this-30811d-86
 1 <- 0.06 0.258 0.881 0.000 0.31 0.186 0.905 0.738 0.40 0.169 0.929 0.819 0.938 this-30817d-86
 1 <- 0.06 0.258 0.881 0.000 0.31 0.186 0.905 0.738 0.40 0.169 0.929 0.819 0.938 this-30817d-86
 1 <- 0.06 0.258 0.881 0.000 0.31 0.186 0.905 0.738 0.40 0.169 0.929 0.819 0.938 this-30817d-86
 1 <- 0.06 0.258 0.881 0.000 0.31 0.186 0.905 0.738 0.40 0.169 0.929 0.819 0.938 this-30817d-86
 0 <- 0.37 0.164 0.548 0.656 0.28 0.184 0.786 0.606 0.05 0.193 0.095 0.719 0.781 this-30823d-86
 1 <- 0.37 0.164 0.548 0.656 0.28 0.184 0.786 0.606 0.05 0.193 0.095 0.719 0.781 this-30823d-86
 0 <- 0.37 0.164 0.548 0.656 0.28 0.184 0.786 0.606 0.05 0.193 0.095 0.719 0.781 this-30823d-86
 1 <- 0.37 0.164 0.548 0.656 0.28 0.184 0.786 0.606 0.05 0.193 0.095 0.719 0.781 this-30823d-86
 1 <- 0.09 0.245 0.357 0.912 0.25 0.195 0.905 0.819 0.45 0.158 0.905 0.938 0.825 this-30863d-87
 0 <- 0.09 0.245 0.357 0.912 0.25 0.195 0.905 0.819 0.45 0.158 0.905 0.938 0.825 this-30863d-87
 1 <- 0.09 0.245 0.357 0.912 0.25 0.195 0.905 0.819 0.45 0.158 0.905 0.938 0.825 this-30863d-87
 1 <- 0.09 0.245 0.357 0.912 0.25 0.195 0.905 0.819 0.45 0.158 0.905 0.938 0.825 this-30863d-87
 0 <- 0.12 0.183 0.810 0.706 0.26 0.175 0.952 0.975 0.08 0.189 0.667 0.856 0.713 this-30889d-88
 1 <- 0.12 0.183 0.810 0.706 0.26 0.175 0.952 0.975 0.08 0.189 0.667 0.856 0.713 this-30889d-88
 1 <- 0.12 0.183 0.810 0.706 0.26 0.175 0.952 0.975 0.08 0.189 0.667 0.856 0.713 this-30889d-88
 0 <- 0.12 0.183 0.810 0.706 0.26 0.175 0.952 0.975 0.08 0.189 0.667 0.856 0.713 this-30889d-88
 0 <- 0.08 0.241 0.476 0.000 0.29 0.178 0.714 0.544 0.11 0.192 0.238 0.731 0.806 this-30896d-88
 0 <- 0.08 0.241 0.476 0.000 0.29 0.178 0.714 0.544 0.11 0.192 0.238 0.731 0.806 this-30896d-88
 0 <- 0.08 0.241 0.476 0.000 0.29 0.178 0.714 0.544 0.11 0.192 0.238 0.731 0.806 this-30896d-88
 0 <- 0.08 0.241 0.476 0.000 0.29 0.178 0.714 0.544 0.11 0.192 0.238 0.731 0.806 this-30896d-88
 0 <- 0.06 0.207 0.595 0.619 0.28 0.164 0.786 0.819 0.11 0.179 0.690 0.875 0.000 this-30901d-89
 0 <- 0.06 0.207 0.595 0.619 0.28 0.164 0.786 0.819 0.11 0.179 0.690 0.875 0.000 this-30901d-89
 0 <- 0.06 0.207 0.595 0.619 0.28 0.164 0.786 0.819 0.11 0.179 0.690 0.875 0.000 this-30901d-89
 0 <- 0.06 0.207 0.595 0.619 0.28 0.164 0.786 0.819 0.11 0.179 0.690 0.875 0.000 this-30901d-89
 1 <- 0.37 0.160 0.833 0.819 0.12 0.179 0.595 0.769 0.20 0.174 1.000 0.000 0.000 this-30914d-89
 1 <- 0.37 0.160 0.833 0.819 0.12 0.179 0.595 0.769 0.20 0.174 1.000 0.000 0.000 this-30914d-89
 1 <- 0.37 0.160 0.833 0.819 0.12 0.179 0.595 0.769 0.20 0.174 1.000 0.000 0.000 this-30914d-89
 1 <- 0.37 0.160 0.833 0.819 0.12 0.179 0.595 0.769 0.20 0.174 1.000 0.000 0.000 this-30914d-89
 1 <- 0.37 0.160 0.833 0.819 0.12 0.179 0.595 0.769 0.20 0.174 1.000 0.000 0.000 this-30914d-89
 1 <- 0.06 0.311 0.952 0.000 0.40 0.140 0.571 0.469 0.37 0.158 0.310 0.744 0.806 this-30928d-89
 1 <- 0.06 0.311 0.952 0.000 0.40 0.140 0.571 0.469 0.37 0.158 0.310 0.744 0.806 this-30928d-89
 1 <- 0.06 0.311 0.952 0.000 0.40 0.140 0.571 0.469 0.37 0.158 0.310 0.744 0.806 this-30928d-89
 1 <- 0.06 0.311 0.952 0.000 0.40 0.140 0.571 0.469 0.37 0.158 0.310 0.744 0.806 this-30928d-89
 1 <- 0.06 0.211 1.000 0.000 0.23 0.162 0.881 0.000 0.28 0.189 0.381 0.931 0.475 this-30930d-89
 1 <- 0.06 0.211 1.000 0.000 0.23 0.162 0.881 0.000 0.28 0.189 0.381 0.931 0.475 this-30930d-89
 0 <- 0.06 0.211 1.000 0.000 0.23 0.162 0.881 0.000 0.28 0.189 0.381 0.931 0.475 this-30930d-89
 1 <- 0.06 0.211 1.000 0.000 0.23 0.162 0.881 0.000 0.28 0.189 0.381 0.931 0.475 this-30930d-89
 0 <- 0.20 0.197 0.524 0.000 0.28 0.173 0.881 0.625 0.06 0.198 0.357 0.944 0.806 this-30954d-90
 0 <- 0.20 0.197 0.524 0.000 0.28 0.173 0.881 0.625 0.06 0.198 0.357 0.944 0.806 this-30954d-90
 0 <- 0.20 0.197 0.524 0.000 0.28 0.173 0.881 0.625 0.06 0.198 0.357 0.944 0.806 this-30954d-90
 0 <- 0.20 0.197 0.524 0.000 0.28 0.173 0.881 0.625 0.06 0.198 0.357 0.944 0.806 this-30954d-90
 1 <- 0.22 0.179 0.952 0.956 0.22 0.222 0.952 0.931 0.05 0.187 0.500 0.919 0.456 this-30999d-94
 0 <- 0.22 0.179 0.952 0.956 0.22 0.222 0.952 0.931 0.05 0.187 0.500 0.919 0.456 this-30999d-94
 1 <- 0.22 0.179 0.952 0.956 0.22 0.222 0.952 0.931 0.05 0.187 0.500 0.919 0.456 this-30999d-94
 1 <- 0.22 0.179 0.952 0.956 0.22 0.222 0.952 0.931 0.05 0.187 0.500 0.919 0.456 this-30999d-94
word 63: three phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 1 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 0 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 1 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 1 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 1 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 1 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 0 <- 0.09 0.168 0.738 0.981 0.08 0.175 0.452 0.981 0.49 0.157 0.762 0.588 0.950 three-31028d-71
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 1 <- 0.14 0.194 0.881 0.000 0.12 0.256 0.976 1.000 0.23 0.209 0.952 0.775 0.787 three-31059d-76
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 1 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 1 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 0 <- 0.34 0.226 0.952 0.831 0.28 0.175 0.976 0.894 0.25 0.202 0.976 0.963 0.969 three-31116d-82
 1 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 1 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 0 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 1 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 0 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 1 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 1 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 0 <- 0.12 0.210 0.690 0.844 0.06 0.198 0.595 0.975 0.54 0.159 0.952 0.700 0.963 three-31141d-84
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 0 <- 0.14 0.207 0.905 0.725 0.20 0.185 0.952 0.694 0.42 0.174 0.952 0.969 0.981 three-31158d-85
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 1 <- 0.18 0.230 0.976 0.863 0.23 0.188 0.952 0.750 0.17 0.202 0.976 0.988 0.844 three-31187d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 1 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 1 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 0 <- 0.06 0.211 0.976 0.000 0.12 0.225 0.976 0.981 0.32 0.193 0.976 0.975 0.956 three-31194d-86
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 0 <- 0.34 0.162 0.833 0.656 0.20 0.165 0.905 0.912 0.22 0.199 0.976 0.988 0.819 three-31233d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 0 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 0 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.15 0.223 1.000 0.000 0.18 0.153 0.762 0.000 0.43 0.156 0.786 0.844 0.963 three-31252d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.37 0.162 0.976 0.856 0.11 0.194 0.952 0.981 0.43 0.164 0.952 0.787 0.900 three-31256d-87
 1 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 1 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 1 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 0 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 0 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 1 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 0 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 0 <- 0.40 0.156 0.714 0.944 0.20 0.159 0.810 0.950 0.26 0.188 0.929 0.931 0.950 three-31263d-88
 0 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 0 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 0 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 1 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 1 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 1 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 1 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 0 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 0 <- 0.26 0.178 0.929 0.856 0.12 0.189 0.952 0.988 0.28 0.216 0.976 0.650 0.312 three-31268d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.26 0.155 0.976 0.494 0.08 0.200 0.762 0.906 0.28 0.213 0.952 0.950 0.975 three-31278d-88
 1 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 1 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 1 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 0 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 0 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 0 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 0 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 1 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 1 <- 0.15 0.247 0.976 0.738 0.15 0.172 0.690 0.894 0.35 0.164 0.905 0.456 0.975 three-31286d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 0 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 1 <- 0.23 0.186 0.881 0.994 0.22 0.164 0.762 0.863 0.23 0.166 0.905 0.919 0.531 three-31295d-88
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 0 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.34 0.158 0.952 0.000 0.17 0.197 0.833 0.713 0.35 0.171 0.952 0.844 0.869 three-31315d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 0 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 0 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 1 <- 0.57 0.154 0.976 0.938 0.15 0.174 0.905 0.988 0.31 0.171 0.952 0.850 0.931 three-31335d-89
 0 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 0 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 0 <- 0.37 0.167 0.976 0.700 0.17 0.152 0.690 0.963 0.20 0.161 0.310 0.637 0.369 three-31375d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 0 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 0 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.23 0.165 0.952 0.000 0.20 0.184 0.952 0.944 0.37 0.193 0.976 0.988 0.181 three-31383d-90
 1 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 0 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 0 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 0 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 1 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 0 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 1 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 1 <- 0.08 0.275 0.976 0.000 0.15 0.165 0.929 1.000 0.51 0.153 0.786 0.594 0.875 three-31410d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 0 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 0 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 0 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 1 <- 0.23 0.181 0.952 0.781 0.11 0.219 0.952 0.950 0.43 0.179 0.952 0.831 0.981 three-31423d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 0 <- 0.29 0.199 0.905 0.963 0.05 0.279 0.857 1.000 0.20 0.175 0.905 0.950 0.938 three-31431d-91
 1 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 0 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 0 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 1 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 1 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 0 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 0 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 0 <- 0.11 0.233 0.976 0.931 0.14 0.187 0.929 1.000 0.11 0.179 0.810 0.988 0.000 three-31433d-91
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.18 0.236 0.976 0.844 0.26 0.167 0.952 0.969 0.43 0.218 0.976 0.931 0.975 three-31450d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 0 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.23 0.209 0.952 0.619 0.11 0.195 0.762 0.969 0.48 0.151 0.905 0.800 0.988 three-31451d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.22 0.240 0.357 0.762 0.20 0.168 0.714 0.944 0.17 0.193 0.857 0.600 0.000 three-31458d-92
 1 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 1 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 0 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 1 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 0 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 0 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 0 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 0 <- 0.48 0.160 0.976 0.881 0.18 0.168 0.976 0.963 0.37 0.204 0.976 0.950 1.000 three-31460d-92
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 0 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.43 0.169 0.976 1.000 0.14 0.174 0.810 0.875 0.29 0.211 0.952 0.906 0.963 three-31475d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 0 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 0 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.31 0.198 0.976 0.000 0.09 0.268 0.976 1.000 0.23 0.182 0.976 0.988 0.906 three-31476d-93
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 0 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 0 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
 1 <- 0.15 0.246 0.976 0.806 0.18 0.173 0.952 0.944 0.11 0.226 0.952 0.988 0.000 three-31499d-97
word 64: time phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.18 0.188 0.976 0.869 0.42 0.162 0.952 0.994 0.18 0.161 0.714 0.912 0.575 time-70003d-61
 0 <- 0.18 0.188 0.976 0.869 0.42 0.162 0.952 0.994 0.18 0.161 0.714 0.912 0.575 time-70003d-61
 0 <- 0.18 0.188 0.976 0.869 0.42 0.162 0.952 0.994 0.18 0.161 0.714 0.912 0.575 time-70003d-61
 1 <- 0.18 0.188 0.976 0.869 0.42 0.162 0.952 0.994 0.18 0.161 0.714 0.912 0.575 time-70003d-61
 0 <- 0.09 0.194 0.571 0.000 0.49 0.186 0.976 0.631 0.17 0.238 0.548 1.000 0.000 time-70003t-5
 0 <- 0.09 0.194 0.571 0.000 0.49 0.186 0.976 0.631 0.17 0.238 0.548 1.000 0.000 time-70003t-5
 0 <- 0.09 0.194 0.571 0.000 0.49 0.186 0.976 0.631 0.17 0.238 0.548 1.000 0.000 time-70003t-5
 1 <- 0.09 0.194 0.571 0.000 0.49 0.186 0.976 0.631 0.17 0.238 0.548 1.000 0.000 time-70003t-5
 0 <- 0.05 0.197 0.524 0.000 0.18 0.190 0.952 0.838 0.17 0.181 0.714 0.931 0.000 time-70006t-2
 0 <- 0.05 0.197 0.524 0.000 0.18 0.190 0.952 0.838 0.17 0.181 0.714 0.931 0.000 time-70006t-2
 0 <- 0.05 0.197 0.524 0.000 0.18 0.190 0.952 0.838 0.17 0.181 0.714 0.931 0.000 time-70006t-2
 0 <- 0.05 0.197 0.524 0.000 0.18 0.190 0.952 0.838 0.17 0.181 0.714 0.931 0.000 time-70006t-2
 0 <- 0.06 0.215 0.952 0.000 0.09 0.196 0.500 0.706 0.05 0.198 0.452 0.756 0.625 time-70009d-61
 0 <- 0.06 0.215 0.952 0.000 0.09 0.196 0.500 0.706 0.05 0.198 0.452 0.756 0.625 time-70009d-61
 0 <- 0.06 0.215 0.952 0.000 0.09 0.196 0.500 0.706 0.05 0.198 0.452 0.756 0.625 time-70009d-61
 0 <- 0.06 0.215 0.952 0.000 0.09 0.196 0.500 0.706 0.05 0.198 0.452 0.756 0.625 time-70009d-61
 0 <- 0.32 0.161 0.476 0.444 0.23 0.168 0.548 0.669 0.51 0.159 0.976 0.825 0.719 time-70013d-62
 0 <- 0.32 0.161 0.476 0.444 0.23 0.168 0.548 0.669 0.51 0.159 0.976 0.825 0.719 time-70013d-62
 0 <- 0.32 0.161 0.476 0.444 0.23 0.168 0.548 0.669 0.51 0.159 0.976 0.825 0.719 time-70013d-62
 0 <- 0.32 0.161 0.476 0.444 0.23 0.168 0.548 0.669 0.51 0.159 0.976 0.825 0.719 time-70013d-62
 0 <- 0.05 0.206 0.786 0.762 0.17 0.193 0.976 0.931 0.28 0.167 0.929 1.000 0.269 time-70013t-2
 0 <- 0.05 0.206 0.786 0.762 0.17 0.193 0.976 0.931 0.28 0.167 0.929 1.000 0.269 time-70013t-2
 0 <- 0.05 0.206 0.786 0.762 0.17 0.193 0.976 0.931 0.28 0.167 0.929 1.000 0.269 time-70013t-2
 0 <- 0.05 0.206 0.786 0.762 0.17 0.193 0.976 0.931 0.28 0.167 0.929 1.000 0.269 time-70013t-2
 0 <- 0.28 0.176 0.714 0.000 0.34 0.185 0.976 0.756 0.32 0.156 0.881 0.950 0.762 time-70014d-62
 0 <- 0.28 0.176 0.714 0.000 0.34 0.185 0.976 0.756 0.32 0.156 0.881 0.950 0.762 time-70014d-62
 0 <- 0.28 0.176 0.714 0.000 0.34 0.185 0.976 0.756 0.32 0.156 0.881 0.950 0.762 time-70014d-62
 0 <- 0.28 0.176 0.714 0.000 0.34 0.185 0.976 0.756 0.32 0.156 0.881 0.950 0.762 time-70014d-62
 1 <- 0.14 0.218 0.881 0.000 0.34 0.157 0.286 0.719 0.09 0.204 0.476 0.669 0.700 time-70017d-62
 0 <- 0.14 0.218 0.881 0.000 0.34 0.157 0.286 0.719 0.09 0.204 0.476 0.669 0.700 time-70017d-62
 1 <- 0.14 0.218 0.881 0.000 0.34 0.157 0.286 0.719 0.09 0.204 0.476 0.669 0.700 time-70017d-62
 0 <- 0.14 0.218 0.881 0.000 0.34 0.157 0.286 0.719 0.09 0.204 0.476 0.669 0.700 time-70017d-62
 1 <- 0.28 0.196 0.833 0.000 0.43 0.213 0.976 0.919 0.58 0.145 0.929 0.925 0.706 time-70017t-5
 0 <- 0.28 0.196 0.833 0.000 0.43 0.213 0.976 0.919 0.58 0.145 0.929 0.925 0.706 time-70017t-5
 1 <- 0.28 0.196 0.833 0.000 0.43 0.213 0.976 0.919 0.58 0.145 0.929 0.925 0.706 time-70017t-5
 0 <- 0.28 0.196 0.833 0.000 0.43 0.213 0.976 0.919 0.58 0.145 0.929 0.925 0.706 time-70017t-5
 0 <- 0.29 0.174 0.952 0.713 0.40 0.179 0.905 0.000 0.08 0.230 0.762 0.919 0.000 time-70021d-62
 1 <- 0.29 0.174 0.952 0.713 0.40 0.179 0.905 0.000 0.08 0.230 0.762 0.919 0.000 time-70021d-62
 0 <- 0.29 0.174 0.952 0.713 0.40 0.179 0.905 0.000 0.08 0.230 0.762 0.919 0.000 time-70021d-62
 1 <- 0.29 0.174 0.952 0.713 0.40 0.179 0.905 0.000 0.08 0.230 0.762 0.919 0.000 time-70021d-62
 0 <- 0.15 0.220 0.905 0.000 0.35 0.187 0.976 0.900 0.37 0.161 0.976 0.863 0.706 time-70021t-5
 1 <- 0.15 0.220 0.905 0.000 0.35 0.187 0.976 0.900 0.37 0.161 0.976 0.863 0.706 time-70021t-5
 0 <- 0.15 0.220 0.905 0.000 0.35 0.187 0.976 0.900 0.37 0.161 0.976 0.863 0.706 time-70021t-5
 1 <- 0.15 0.220 0.905 0.000 0.35 0.187 0.976 0.900 0.37 0.161 0.976 0.863 0.706 time-70021t-5
 0 <- 0.17 0.215 0.643 0.969 0.22 0.175 0.881 0.756 0.11 0.189 0.524 0.963 0.619 time-70023t-4
 0 <- 0.17 0.215 0.643 0.969 0.22 0.175 0.881 0.756 0.11 0.189 0.524 0.963 0.619 time-70023t-4
 0 <- 0.17 0.215 0.643 0.969 0.22 0.175 0.881 0.756 0.11 0.189 0.524 0.963 0.619 time-70023t-4
 0 <- 0.17 0.215 0.643 0.969 0.22 0.175 0.881 0.756 0.11 0.189 0.524 0.963 0.619 time-70023t-4
 0 <- 0.18 0.171 0.714 0.819 0.23 0.186 0.929 0.819 0.14 0.198 0.310 0.912 0.681 time-70024t-5
 0 <- 0.18 0.171 0.714 0.819 0.23 0.186 0.929 0.819 0.14 0.198 0.310 0.912 0.681 time-70024t-5
 0 <- 0.18 0.171 0.714 0.819 0.23 0.186 0.929 0.819 0.14 0.198 0.310 0.912 0.681 time-70024t-5
 0 <- 0.18 0.171 0.714 0.819 0.23 0.186 0.929 0.819 0.14 0.198 0.310 0.912 0.681 time-70024t-5
 0 <- 0.48 0.170 0.857 0.769 0.35 0.178 0.976 0.662 0.26 0.182 0.929 0.950 0.887 time-70026d-63
 1 <- 0.48 0.170 0.857 0.769 0.35 0.178 0.976 0.662 0.26 0.182 0.929 0.950 0.887 time-70026d-63
 1 <- 0.48 0.170 0.857 0.769 0.35 0.178 0.976 0.662 0.26 0.182 0.929 0.950 0.887 time-70026d-63
 1 <- 0.48 0.170 0.857 0.769 0.35 0.178 0.976 0.662 0.26 0.182 0.929 0.950 0.887 time-70026d-63
 0 <- 0.09 0.232 0.238 0.000 0.25 0.233 0.952 0.644 0.23 0.173 0.738 0.988 0.838 time-70032d-63
 0 <- 0.09 0.232 0.238 0.000 0.25 0.233 0.952 0.644 0.23 0.173 0.738 0.988 0.838 time-70032d-63
 0 <- 0.09 0.232 0.238 0.000 0.25 0.233 0.952 0.644 0.23 0.173 0.738 0.988 0.838 time-70032d-63
 0 <- 0.09 0.232 0.238 0.000 0.25 0.233 0.952 0.644 0.23 0.173 0.738 0.988 0.838 time-70032d-63
 0 <- 0.09 0.190 0.690 0.575 0.42 0.190 0.929 0.550 0.05 0.204 0.524 0.994 0.662 time-70032t-1
 0 <- 0.09 0.190 0.690 0.575 0.42 0.190 0.929 0.550 0.05 0.204 0.524 0.994 0.662 time-70032t-1
 0 <- 0.09 0.190 0.690 0.575 0.42 0.190 0.929 0.550 0.05 0.204 0.524 0.994 0.662 time-70032t-1
 0 <- 0.09 0.190 0.690 0.575 0.42 0.190 0.929 0.550 0.05 0.204 0.524 0.994 0.662 time-70032t-1
 0 <- 0.06 0.207 0.500 0.000 0.31 0.196 0.976 0.812 0.25 0.165 0.857 1.000 0.806 time-70035t-5
 0 <- 0.06 0.207 0.500 0.000 0.31 0.196 0.976 0.812 0.25 0.165 0.857 1.000 0.806 time-70035t-5
 0 <- 0.06 0.207 0.500 0.000 0.31 0.196 0.976 0.812 0.25 0.165 0.857 1.000 0.806 time-70035t-5
 0 <- 0.06 0.207 0.500 0.000 0.31 0.196 0.976 0.812 0.25 0.165 0.857 1.000 0.806 time-70035t-5
 1 <- 0.06 0.213 0.786 0.000 0.18 0.239 0.976 0.981 0.12 0.181 0.405 1.000 0.000 time-70036d-64
 1 <- 0.06 0.213 0.786 0.000 0.18 0.239 0.976 0.981 0.12 0.181 0.405 1.000 0.000 time-70036d-64
 1 <- 0.06 0.213 0.786 0.000 0.18 0.239 0.976 0.981 0.12 0.181 0.405 1.000 0.000 time-70036d-64
 0 <- 0.06 0.213 0.786 0.000 0.18 0.239 0.976 0.981 0.12 0.181 0.405 1.000 0.000 time-70036d-64
 1 <- 0.18 0.214 0.881 0.569 0.72 0.171 0.976 0.838 0.37 0.149 0.976 0.931 0.588 time-70036t-5
 1 <- 0.18 0.214 0.881 0.569 0.72 0.171 0.976 0.838 0.37 0.149 0.976 0.931 0.588 time-70036t-5
 1 <- 0.18 0.214 0.881 0.569 0.72 0.171 0.976 0.838 0.37 0.149 0.976 0.931 0.588 time-70036t-5
 0 <- 0.18 0.214 0.881 0.569 0.72 0.171 0.976 0.838 0.37 0.149 0.976 0.931 0.588 time-70036t-5
 0 <- 0.09 0.226 0.262 0.694 0.49 0.168 0.929 0.550 0.25 0.227 0.405 0.931 0.719 time-70037d-64
 0 <- 0.09 0.226 0.262 0.694 0.49 0.168 0.929 0.550 0.25 0.227 0.405 0.931 0.719 time-70037d-64
 0 <- 0.09 0.226 0.262 0.694 0.49 0.168 0.929 0.550 0.25 0.227 0.405 0.931 0.719 time-70037d-64
 0 <- 0.09 0.226 0.262 0.694 0.49 0.168 0.929 0.550 0.25 0.227 0.405 0.931 0.719 time-70037d-64
 0 <- 0.14 0.203 0.214 0.613 0.43 0.213 0.976 0.637 0.34 0.197 0.976 0.925 1.000 time-70040t-2
 0 <- 0.14 0.203 0.214 0.613 0.43 0.213 0.976 0.637 0.34 0.197 0.976 0.925 1.000 time-70040t-2
 0 <- 0.14 0.203 0.214 0.613 0.43 0.213 0.976 0.637 0.34 0.197 0.976 0.925 1.000 time-70040t-2
 0 <- 0.14 0.203 0.214 0.613 0.43 0.213 0.976 0.637 0.34 0.197 0.976 0.925 1.000 time-70040t-2
 0 <- 0.31 0.179 0.643 0.506 0.38 0.145 0.857 0.588 0.26 0.154 0.643 0.881 0.769 time-70043t-5
 0 <- 0.31 0.179 0.643 0.506 0.38 0.145 0.857 0.588 0.26 0.154 0.643 0.881 0.769 time-70043t-5
 0 <- 0.31 0.179 0.643 0.506 0.38 0.145 0.857 0.588 0.26 0.154 0.643 0.881 0.769 time-70043t-5
 1 <- 0.31 0.179 0.643 0.506 0.38 0.145 0.857 0.588 0.26 0.154 0.643 0.881 0.769 time-70043t-5
 1 <- 0.17 0.214 0.976 0.000 0.38 0.180 0.976 0.975 0.75 0.130 0.714 0.919 0.725 time-70047t-4
 0 <- 0.17 0.214 0.976 0.000 0.38 0.180 0.976 0.975 0.75 0.130 0.714 0.919 0.725 time-70047t-4
 1 <- 0.17 0.214 0.976 0.000 0.38 0.180 0.976 0.975 0.75 0.130 0.714 0.919 0.725 time-70047t-4
 1 <- 0.17 0.214 0.976 0.000 0.38 0.180 0.976 0.975 0.75 0.130 0.714 0.919 0.725 time-70047t-4
 0 <- 0.08 0.201 0.381 0.619 0.29 0.153 0.595 0.856 0.25 0.196 0.976 0.694 0.200 time-70049t-4
 0 <- 0.08 0.201 0.381 0.619 0.29 0.153 0.595 0.856 0.25 0.196 0.976 0.694 0.200 time-70049t-4
 0 <- 0.08 0.201 0.381 0.619 0.29 0.153 0.595 0.856 0.25 0.196 0.976 0.694 0.200 time-70049t-4
 0 <- 0.08 0.201 0.381 0.619 0.29 0.153 0.595 0.856 0.25 0.196 0.976 0.694 0.200 time-70049t-4
 0 <- 0.06 0.225 0.619 0.000 0.26 0.189 0.952 0.850 0.23 0.224 0.976 0.981 1.000 time-70050t-5
 0 <- 0.06 0.225 0.619 0.000 0.26 0.189 0.952 0.850 0.23 0.224 0.976 0.981 1.000 time-70050t-5
 0 <- 0.06 0.225 0.619 0.000 0.26 0.189 0.952 0.850 0.23 0.224 0.976 0.981 1.000 time-70050t-5
 0 <- 0.06 0.225 0.619 0.000 0.26 0.189 0.952 0.850 0.23 0.224 0.976 0.981 1.000 time-70050t-5
 0 <- 0.17 0.212 0.762 0.669 0.26 0.169 0.952 0.738 0.34 0.156 0.929 0.675 0.838 time-70051d-65
 1 <- 0.17 0.212 0.762 0.669 0.26 0.169 0.952 0.738 0.34 0.156 0.929 0.675 0.838 time-70051d-65
 0 <- 0.17 0.212 0.762 0.669 0.26 0.169 0.952 0.738 0.34 0.156 0.929 0.675 0.838 time-70051d-65
 1 <- 0.17 0.212 0.762 0.669 0.26 0.169 0.952 0.738 0.34 0.156 0.929 0.675 0.838 time-70051d-65
 0 <- 0.09 0.232 0.762 0.969 0.28 0.176 0.905 0.919 0.17 0.202 0.429 0.694 0.531 time-70054t-5
 0 <- 0.09 0.232 0.762 0.969 0.28 0.176 0.905 0.919 0.17 0.202 0.429 0.694 0.531 time-70054t-5
 0 <- 0.09 0.232 0.762 0.969 0.28 0.176 0.905 0.919 0.17 0.202 0.429 0.694 0.531 time-70054t-5
 0 <- 0.09 0.232 0.762 0.969 0.28 0.176 0.905 0.919 0.17 0.202 0.429 0.694 0.531 time-70054t-5
 0 <- 0.12 0.244 0.738 0.000 0.46 0.169 0.857 0.438 0.11 0.250 0.571 0.881 0.000 time-70055t-5
 0 <- 0.12 0.244 0.738 0.000 0.46 0.169 0.857 0.438 0.11 0.250 0.571 0.881 0.000 time-70055t-5
 0 <- 0.12 0.244 0.738 0.000 0.46 0.169 0.857 0.438 0.11 0.250 0.571 0.881 0.000 time-70055t-5
 1 <- 0.12 0.244 0.738 0.000 0.46 0.169 0.857 0.438 0.11 0.250 0.571 0.881 0.000 time-70055t-5
 0 <- 0.12 0.245 0.976 0.000 0.20 0.228 0.976 0.988 0.46 0.146 0.905 0.794 0.875 time-70057t-5
 1 <- 0.12 0.245 0.976 0.000 0.20 0.228 0.976 0.988 0.46 0.146 0.905 0.794 0.875 time-70057t-5
 0 <- 0.12 0.245 0.976 0.000 0.20 0.228 0.976 0.988 0.46 0.146 0.905 0.794 0.875 time-70057t-5
 0 <- 0.12 0.245 0.976 0.000 0.20 0.228 0.976 0.988 0.46 0.146 0.905 0.794 0.875 time-70057t-5
word 65: to phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.12 0.202 0.929 0.975 0.48 0.147 0.976 0.794 0.887 to-70058t-5
 0 <- 0.12 0.202 0.929 0.975 0.48 0.147 0.976 0.794 0.887 to-70058t-5
 1 <- 0.12 0.202 0.929 0.975 0.48 0.147 0.976 0.794 0.887 to-70058t-5
 0 <- 0.12 0.202 0.929 0.975 0.48 0.147 0.976 0.794 0.887 to-70058t-5
 0 <- 0.15 0.235 0.881 0.750 0.35 0.176 0.929 0.900 0.869 to-70059t-5
 0 <- 0.15 0.235 0.881 0.750 0.35 0.176 0.929 0.900 0.869 to-70059t-5
 1 <- 0.15 0.235 0.881 0.750 0.35 0.176 0.929 0.900 0.869 to-70059t-5
 1 <- 0.15 0.235 0.881 0.750 0.35 0.176 0.929 0.900 0.869 to-70059t-5
 1 <- 0.08 0.243 0.619 0.000 0.32 0.160 0.905 0.787 0.919 to-70060t-5
 0 <- 0.08 0.243 0.619 0.000 0.32 0.160 0.905 0.787 0.919 to-70060t-5
 0 <- 0.08 0.243 0.619 0.000 0.32 0.160 0.905 0.787 0.919 to-70060t-5
 1 <- 0.08 0.243 0.619 0.000 0.32 0.160 0.905 0.787 0.919 to-70060t-5
 1 <- 0.15 0.207 0.952 0.000 0.38 0.159 0.976 0.769 0.906 to-70061t-6
 1 <- 0.15 0.207 0.952 0.000 0.38 0.159 0.976 0.769 0.906 to-70061t-6
 0 <- 0.15 0.207 0.952 0.000 0.38 0.159 0.976 0.769 0.906 to-70061t-6
 1 <- 0.15 0.207 0.952 0.000 0.38 0.159 0.976 0.769 0.906 to-70061t-6
 1 <- 0.11 0.246 0.786 0.000 0.35 0.157 0.929 0.725 0.969 to-70062t-5
 1 <- 0.11 0.246 0.786 0.000 0.35 0.157 0.929 0.725 0.969 to-70062t-5
 1 <- 0.11 0.246 0.786 0.000 0.35 0.157 0.929 0.725 0.969 to-70062t-5
 1 <- 0.11 0.246 0.786 0.000 0.35 0.157 0.929 0.725 0.969 to-70062t-5
 1 <- 0.18 0.233 0.976 1.000 0.48 0.178 0.976 0.706 0.919 to-70063t-5
 1 <- 0.18 0.233 0.976 1.000 0.48 0.178 0.976 0.706 0.919 to-70063t-5
 1 <- 0.18 0.233 0.976 1.000 0.48 0.178 0.976 0.706 0.919 to-70063t-5
 1 <- 0.18 0.233 0.976 1.000 0.48 0.178 0.976 0.706 0.919 to-70063t-5
 1 <- 0.17 0.207 0.952 0.000 0.68 0.146 0.976 0.944 0.981 to-70064t-5
 1 <- 0.17 0.207 0.952 0.000 0.68 0.146 0.976 0.944 0.981 to-70064t-5
 1 <- 0.17 0.207 0.952 0.000 0.68 0.146 0.976 0.944 0.981 to-70064t-5
 1 <- 0.17 0.207 0.952 0.000 0.68 0.146 0.976 0.944 0.981 to-70064t-5
word 66: two phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.06 0.214 0.524 0.725 0.69 0.137 0.976 0.825 0.925 two-70074t-5
 0 <- 0.06 0.214 0.524 0.725 0.69 0.137 0.976 0.825 0.925 two-70074t-5
 0 <- 0.06 0.214 0.524 0.725 0.69 0.137 0.976 0.825 0.925 two-70074t-5
 0 <- 0.06 0.214 0.524 0.725 0.69 0.137 0.976 0.825 0.925 two-70074t-5
 1 <- 0.15 0.213 0.286 0.756 0.51 0.156 0.976 0.519 0.906 two-70082t-5
 1 <- 0.15 0.213 0.286 0.756 0.51 0.156 0.976 0.519 0.906 two-70082t-5
 1 <- 0.15 0.213 0.286 0.756 0.51 0.156 0.976 0.519 0.906 two-70082t-5
 1 <- 0.15 0.213 0.286 0.756 0.51 0.156 0.976 0.519 0.906 two-70082t-5
 1 <- 0.05 0.186 0.595 0.000 0.46 0.152 0.976 0.781 0.894 two-70085t-6
 1 <- 0.05 0.186 0.595 0.000 0.46 0.152 0.976 0.781 0.894 two-70085t-6
 1 <- 0.05 0.186 0.595 0.000 0.46 0.152 0.976 0.781 0.894 two-70085t-6
 0 <- 0.05 0.186 0.595 0.000 0.46 0.152 0.976 0.781 0.894 two-70085t-6
 1 <- 0.12 0.197 0.833 0.994 0.54 0.167 0.952 0.887 0.963 two-70089t-6
 1 <- 0.12 0.197 0.833 0.994 0.54 0.167 0.952 0.887 0.963 two-70089t-6
 1 <- 0.12 0.197 0.833 0.994 0.54 0.167 0.952 0.887 0.963 two-70089t-6
 1 <- 0.12 0.197 0.833 0.994 0.54 0.167 0.952 0.887 0.963 two-70089t-6
 0 <- 0.15 0.189 0.643 0.812 0.83 0.143 0.929 0.806 0.850 two-70100t-4
 0 <- 0.15 0.189 0.643 0.812 0.83 0.143 0.929 0.806 0.850 two-70100t-4
 0 <- 0.15 0.189 0.643 0.812 0.83 0.143 0.929 0.806 0.850 two-70100t-4
 0 <- 0.15 0.189 0.643 0.812 0.83 0.143 0.929 0.806 0.850 two-70100t-4
 1 <- 0.15 0.185 0.595 0.944 0.42 0.151 0.762 0.713 0.988 two-70106t-6
 1 <- 0.15 0.185 0.595 0.944 0.42 0.151 0.762 0.713 0.988 two-70106t-6
 0 <- 0.15 0.185 0.595 0.944 0.42 0.151 0.762 0.713 0.988 two-70106t-6
 1 <- 0.15 0.185 0.595 0.944 0.42 0.151 0.762 0.713 0.988 two-70106t-6
 1 <- 0.15 0.220 0.786 0.000 1.06 0.137 0.976 0.800 0.887 two-70107t-6
 1 <- 0.15 0.220 0.786 0.000 1.06 0.137 0.976 0.800 0.887 two-70107t-6
 1 <- 0.15 0.220 0.786 0.000 1.06 0.137 0.976 0.800 0.887 two-70107t-6
 1 <- 0.15 0.220 0.786 0.000 1.06 0.137 0.976 0.800 0.887 two-70107t-6
 1 <- 0.15 0.220 0.786 0.000 1.06 0.137 0.976 0.800 0.887 two-70107t-6
 1 <- 0.12 0.209 0.762 0.000 0.60 0.169 0.976 0.988 0.988 two-70122t-5
 1 <- 0.12 0.209 0.762 0.000 0.60 0.169 0.976 0.988 0.988 two-70122t-5
 1 <- 0.12 0.209 0.762 0.000 0.60 0.169 0.976 0.988 0.988 two-70122t-5
 1 <- 0.12 0.209 0.762 0.000 0.60 0.169 0.976 0.988 0.988 two-70122t-5
 1 <- 0.05 0.169 0.571 0.863 0.23 0.167 0.381 0.806 0.000 two-70143t-2
 1 <- 0.05 0.169 0.571 0.863 0.23 0.167 0.381 0.806 0.000 two-70143t-2
 0 <- 0.05 0.169 0.571 0.863 0.23 0.167 0.381 0.806 0.000 two-70143t-2
 0 <- 0.05 0.169 0.571 0.863 0.23 0.167 0.381 0.806 0.000 two-70143t-2
 0 <- 0.05 0.169 0.571 0.863 0.23 0.167 0.381 0.806 0.000 two-70143t-2
 1 <- 0.11 0.181 0.452 0.756 0.05 0.191 1.000 0.781 0.000 two-70159t-5
 1 <- 0.11 0.181 0.452 0.756 0.05 0.191 1.000 0.781 0.000 two-70159t-5
 1 <- 0.11 0.181 0.452 0.756 0.05 0.191 1.000 0.781 0.000 two-70159t-5
 1 <- 0.11 0.181 0.452 0.756 0.05 0.191 1.000 0.781 0.000 two-70159t-5
 1 <- 0.14 0.228 0.857 0.981 0.38 0.147 0.905 0.000 0.887 two-70160t-5
 1 <- 0.14 0.228 0.857 0.981 0.38 0.147 0.905 0.000 0.887 two-70160t-5
 1 <- 0.14 0.228 0.857 0.981 0.38 0.147 0.905 0.000 0.887 two-70160t-5
 1 <- 0.14 0.228 0.857 0.981 0.38 0.147 0.905 0.000 0.887 two-70160t-5
 1 <- 0.11 0.204 0.929 0.675 0.86 0.134 0.952 0.237 0.950 two-70169t-5
 1 <- 0.11 0.204 0.929 0.675 0.86 0.134 0.952 0.237 0.950 two-70169t-5
 1 <- 0.11 0.204 0.929 0.675 0.86 0.134 0.952 0.237 0.950 two-70169t-5
 1 <- 0.11 0.204 0.929 0.675 0.86 0.134 0.952 0.237 0.950 two-70169t-5
 0 <- 0.09 0.239 0.738 0.000 0.58 0.166 0.976 0.838 0.981 two-70171t-5
 0 <- 0.09 0.239 0.738 0.000 0.58 0.166 0.976 0.838 0.981 two-70171t-5
 1 <- 0.09 0.239 0.738 0.000 0.58 0.166 0.976 0.838 0.981 two-70171t-5
 0 <- 0.09 0.239 0.738 0.000 0.58 0.166 0.976 0.838 0.981 two-70171t-5
 1 <- 0.20 0.214 0.857 0.644 0.88 0.136 0.619 0.925 0.706 two-70175t-5
 1 <- 0.20 0.214 0.857 0.644 0.88 0.136 0.619 0.925 0.706 two-70175t-5
 0 <- 0.20 0.214 0.857 0.644 0.88 0.136 0.619 0.925 0.706 two-70175t-5
 1 <- 0.20 0.214 0.857 0.644 0.88 0.136 0.619 0.925 0.706 two-70175t-5
 1 <- 0.12 0.191 0.905 0.806 0.35 0.176 0.976 0.963 0.106 two-70201t-5
 1 <- 0.12 0.191 0.905 0.806 0.35 0.176 0.976 0.963 0.106 two-70201t-5
 1 <- 0.12 0.191 0.905 0.806 0.35 0.176 0.976 0.963 0.106 two-70201t-5
 1 <- 0.12 0.191 0.905 0.806 0.35 0.176 0.976 0.963 0.106 two-70201t-5
 1 <- 0.14 0.243 0.976 0.894 0.38 0.159 0.976 0.894 0.856 two-70202t-5
 0 <- 0.14 0.243 0.976 0.894 0.38 0.159 0.976 0.894 0.856 two-70202t-5
 1 <- 0.14 0.243 0.976 0.894 0.38 0.159 0.976 0.894 0.856 two-70202t-5
 1 <- 0.14 0.243 0.976 0.894 0.38 0.159 0.976 0.894 0.856 two-70202t-5
 1 <- 0.12 0.240 0.905 1.000 0.35 0.170 0.976 0.775 1.000 two-70205t-6
 1 <- 0.12 0.240 0.905 1.000 0.35 0.170 0.976 0.775 1.000 two-70205t-6
 1 <- 0.12 0.240 0.905 1.000 0.35 0.170 0.976 0.775 1.000 two-70205t-6
 1 <- 0.12 0.240 0.905 1.000 0.35 0.170 0.976 0.775 1.000 two-70205t-6
 1 <- 0.15 0.187 0.905 0.981 0.46 0.168 0.976 0.706 0.969 two-70209t-6
 1 <- 0.15 0.187 0.905 0.981 0.46 0.168 0.976 0.706 0.969 two-70209t-6
 1 <- 0.15 0.187 0.905 0.981 0.46 0.168 0.976 0.706 0.969 two-70209t-6
 1 <- 0.15 0.187 0.905 0.981 0.46 0.168 0.976 0.706 0.969 two-70209t-6
 1 <- 0.15 0.187 0.905 0.981 0.46 0.168 0.976 0.706 0.969 two-70209t-6
 1 <- 0.11 0.231 0.976 0.988 0.35 0.167 0.952 0.938 0.900 two-70219t-5
 1 <- 0.11 0.231 0.976 0.988 0.35 0.167 0.952 0.938 0.900 two-70219t-5
 1 <- 0.11 0.231 0.976 0.988 0.35 0.167 0.952 0.938 0.900 two-70219t-5
 1 <- 0.11 0.231 0.976 0.988 0.35 0.167 0.952 0.938 0.900 two-70219t-5
 1 <- 0.12 0.230 0.929 0.944 0.46 0.160 0.952 0.562 0.981 two-70226t-5
 1 <- 0.12 0.230 0.929 0.944 0.46 0.160 0.952 0.562 0.981 two-70226t-5
 1 <- 0.12 0.230 0.929 0.944 0.46 0.160 0.952 0.562 0.981 two-70226t-5
 1 <- 0.12 0.230 0.929 0.944 0.46 0.160 0.952 0.562 0.981 two-70226t-5
 1 <- 0.17 0.214 0.857 0.656 0.18 0.173 0.881 0.688 0.619 two-70230t-5
 1 <- 0.17 0.214 0.857 0.656 0.18 0.173 0.881 0.688 0.619 two-70230t-5
 1 <- 0.17 0.214 0.857 0.656 0.18 0.173 0.881 0.688 0.619 two-70230t-5
 1 <- 0.17 0.214 0.857 0.656 0.18 0.173 0.881 0.688 0.619 two-70230t-5
 1 <- 0.12 0.251 0.905 0.000 0.25 0.198 0.976 0.963 1.000 two-70238t-5
 0 <- 0.12 0.251 0.905 0.000 0.25 0.198 0.976 0.963 1.000 two-70238t-5
 0 <- 0.12 0.251 0.905 0.000 0.25 0.198 0.976 0.963 1.000 two-70238t-5
 1 <- 0.12 0.251 0.905 0.000 0.25 0.198 0.976 0.963 1.000 two-70238t-5
 1 <- 0.09 0.275 1.000 0.000 0.15 0.204 0.929 0.950 0.850 two-70243t-3
 1 <- 0.09 0.275 1.000 0.000 0.15 0.204 0.929 0.950 0.850 two-70243t-3
 1 <- 0.09 0.275 1.000 0.000 0.15 0.204 0.929 0.950 0.850 two-70243t-3
 1 <- 0.09 0.275 1.000 0.000 0.15 0.204 0.929 0.950 0.850 two-70243t-3
 1 <- 0.12 0.209 0.310 0.588 0.20 0.197 0.976 0.944 0.975 two-70246t-5
 1 <- 0.12 0.209 0.310 0.588 0.20 0.197 0.976 0.944 0.975 two-70246t-5
 0 <- 0.12 0.209 0.310 0.588 0.20 0.197 0.976 0.944 0.975 two-70246t-5
 1 <- 0.12 0.209 0.310 0.588 0.20 0.197 0.976 0.944 0.975 two-70246t-5
 1 <- 0.05 0.195 0.929 0.000 0.28 0.168 0.881 0.988 0.925 two-70248t-3
 0 <- 0.05 0.195 0.929 0.000 0.28 0.168 0.881 0.988 0.925 two-70248t-3
 1 <- 0.05 0.195 0.929 0.000 0.28 0.168 0.881 0.988 0.925 two-70248t-3
 1 <- 0.05 0.195 0.929 0.000 0.28 0.168 0.881 0.988 0.925 two-70248t-3
 1 <- 0.11 0.237 0.952 0.000 0.12 0.187 0.976 0.963 0.988 two-70249t-5
 0 <- 0.11 0.237 0.952 0.000 0.12 0.187 0.976 0.963 0.988 two-70249t-5
 1 <- 0.11 0.237 0.952 0.000 0.12 0.187 0.976 0.963 0.988 two-70249t-5
 1 <- 0.11 0.237 0.952 0.000 0.12 0.187 0.976 0.963 0.988 two-70249t-5
 1 <- 0.11 0.191 0.714 0.000 0.14 0.202 0.976 0.931 0.975 two-70251t-4
 1 <- 0.11 0.191 0.714 0.000 0.14 0.202 0.976 0.931 0.975 two-70251t-4
 1 <- 0.11 0.191 0.714 0.000 0.14 0.202 0.976 0.931 0.975 two-70251t-4
 1 <- 0.11 0.191 0.714 0.000 0.14 0.202 0.976 0.931 0.975 two-70251t-4
 0 <- 0.08 0.192 0.452 0.000 0.28 0.184 0.905 0.613 0.988 two-70257t-3
 0 <- 0.08 0.192 0.452 0.000 0.28 0.184 0.905 0.613 0.988 two-70257t-3
 0 <- 0.08 0.192 0.452 0.000 0.28 0.184 0.905 0.613 0.988 two-70257t-3
 0 <- 0.08 0.192 0.452 0.000 0.28 0.184 0.905 0.613 0.988 two-70257t-3
 1 <- 0.05 0.185 1.000 0.000 0.43 0.166 1.000 0.000 0.000 two-70258t-5
 1 <- 0.05 0.185 1.000 0.000 0.43 0.166 1.000 0.000 0.000 two-70258t-5
 1 <- 0.05 0.185 1.000 0.000 0.43 0.166 1.000 0.000 0.000 two-70258t-5
 1 <- 0.05 0.185 1.000 0.000 0.43 0.166 1.000 0.000 0.000 two-70258t-5
 1 <- 0.05 0.185 1.000 0.000 0.43 0.166 1.000 0.000 0.000 two-70258t-5
word 67: up phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.14 0.205 0.810 0.694 0.11 0.218 1.000 0.000 0.000 up-70264t-5
 0 <- 0.14 0.205 0.810 0.694 0.11 0.218 1.000 0.000 0.000 up-70264t-5
 0 <- 0.14 0.205 0.810 0.694 0.11 0.218 1.000 0.000 0.000 up-70264t-5
 0 <- 0.14 0.205 0.810 0.694 0.11 0.218 1.000 0.000 0.000 up-70264t-5
 0 <- 0.14 0.205 0.810 0.694 0.11 0.218 1.000 0.000 0.000 up-70264t-5
 1 <- 0.15 0.222 0.714 0.894 0.35 0.164 0.905 0.800 0.769 up-70273t-6
 1 <- 0.15 0.222 0.714 0.894 0.35 0.164 0.905 0.800 0.769 up-70273t-6
 1 <- 0.15 0.222 0.714 0.894 0.35 0.164 0.905 0.800 0.769 up-70273t-6
 1 <- 0.15 0.222 0.714 0.894 0.35 0.164 0.905 0.800 0.769 up-70273t-6
 1 <- 0.06 0.297 0.905 0.819 0.55 0.159 1.000 0.000 0.000 up-70275t-5
 1 <- 0.06 0.297 0.905 0.819 0.55 0.159 1.000 0.000 0.000 up-70275t-5
 0 <- 0.06 0.297 0.905 0.819 0.55 0.159 1.000 0.000 0.000 up-70275t-5
 0 <- 0.06 0.297 0.905 0.819 0.55 0.159 1.000 0.000 0.000 up-70275t-5
 0 <- 0.23 0.209 0.976 0.731 0.08 0.236 0.286 1.000 0.000 up-70276t-2
 0 <- 0.23 0.209 0.976 0.731 0.08 0.236 0.286 1.000 0.000 up-70276t-2
 1 <- 0.23 0.209 0.976 0.731 0.08 0.236 0.286 1.000 0.000 up-70276t-2
 0 <- 0.23 0.209 0.976 0.731 0.08 0.236 0.286 1.000 0.000 up-70276t-2
 1 <- 0.23 0.214 0.881 0.744 0.35 0.155 0.762 0.963 0.969 up-70279t-6
 1 <- 0.23 0.214 0.881 0.744 0.35 0.155 0.762 0.963 0.969 up-70279t-6
 1 <- 0.23 0.214 0.881 0.744 0.35 0.155 0.762 0.963 0.969 up-70279t-6
 1 <- 0.23 0.214 0.881 0.744 0.35 0.155 0.762 0.963 0.969 up-70279t-6
 1 <-  up-70283t-5
 1 <-  up-70283t-5
 1 <-  up-70283t-5
 1 <-  up-70283t-5
 1 <- 0.09 0.247 0.952 0.644 0.54 0.155 1.000 0.000 0.000 up-70286t-5
 1 <- 0.09 0.247 0.952 0.644 0.54 0.155 1.000 0.000 0.000 up-70286t-5
 0 <- 0.09 0.247 0.952 0.644 0.54 0.155 1.000 0.000 0.000 up-70286t-5
 1 <- 0.09 0.247 0.952 0.644 0.54 0.155 1.000 0.000 0.000 up-70286t-5
 1 <- 0.15 0.190 0.643 0.713 0.25 0.192 1.000 0.000 0.000 up-70293t-5
 1 <- 0.15 0.190 0.643 0.713 0.25 0.192 1.000 0.000 0.000 up-70293t-5
 0 <- 0.15 0.190 0.643 0.713 0.25 0.192 1.000 0.000 0.000 up-70293t-5
 1 <- 0.15 0.190 0.643 0.713 0.25 0.192 1.000 0.000 0.000 up-70293t-5
 0 <- 0.17 0.228 1.000 0.000 0.52 0.159 1.000 0.000 0.000 up-70303t-6
 1 <- 0.17 0.228 1.000 0.000 0.52 0.159 1.000 0.000 0.000 up-70303t-6
 1 <- 0.17 0.228 1.000 0.000 0.52 0.159 1.000 0.000 0.000 up-70303t-6
 1 <- 0.17 0.228 1.000 0.000 0.52 0.159 1.000 0.000 0.000 up-70303t-6
 0 <- 0.12 0.192 0.786 0.681 0.14 0.226 0.595 0.975 0.919 up-70322t-2
 0 <- 0.12 0.192 0.786 0.681 0.14 0.226 0.595 0.975 0.919 up-70322t-2
 0 <- 0.12 0.192 0.786 0.681 0.14 0.226 0.595 0.975 0.919 up-70322t-2
 0 <- 0.12 0.192 0.786 0.681 0.14 0.226 0.595 0.975 0.919 up-70322t-2
 0 <- 0.06 0.207 0.690 0.869 0.29 0.166 0.667 0.931 0.787 up-70353t-0
 0 <- 0.06 0.207 0.690 0.869 0.29 0.166 0.667 0.931 0.787 up-70353t-0
 0 <- 0.06 0.207 0.690 0.869 0.29 0.166 0.667 0.931 0.787 up-70353t-0
 0 <- 0.06 0.207 0.690 0.869 0.29 0.166 0.667 0.931 0.787 up-70353t-0
 1 <- 0.12 0.209 0.643 0.656 0.34 0.154 0.452 0.975 0.681 up-70373t-6
 1 <- 0.12 0.209 0.643 0.656 0.34 0.154 0.452 0.975 0.681 up-70373t-6
 1 <- 0.12 0.209 0.643 0.656 0.34 0.154 0.452 0.975 0.681 up-70373t-6
 0 <- 0.12 0.209 0.643 0.656 0.34 0.154 0.452 0.975 0.681 up-70373t-6
 1 <- 0.22 0.196 0.905 0.781 0.28 0.165 0.976 0.988 0.000 up-70398t-6
 1 <- 0.22 0.196 0.905 0.781 0.28 0.165 0.976 0.988 0.000 up-70398t-6
 1 <- 0.22 0.196 0.905 0.781 0.28 0.165 0.976 0.988 0.000 up-70398t-6
 1 <- 0.22 0.196 0.905 0.781 0.28 0.165 0.976 0.988 0.000 up-70398t-6
 1 <- 0.18 0.225 0.667 0.000 0.38 0.153 0.976 0.844 0.881 up-70403t-6
 1 <- 0.18 0.225 0.667 0.000 0.38 0.153 0.976 0.844 0.881 up-70403t-6
 1 <- 0.18 0.225 0.667 0.000 0.38 0.153 0.976 0.844 0.881 up-70403t-6
 1 <- 0.18 0.225 0.667 0.000 0.38 0.153 0.976 0.844 0.881 up-70403t-6
 0 <- 0.29 0.189 0.905 0.644 0.15 0.185 0.833 0.931 0.000 up-70404t-2
 0 <- 0.29 0.189 0.905 0.644 0.15 0.185 0.833 0.931 0.000 up-70404t-2
 0 <- 0.29 0.189 0.905 0.644 0.15 0.185 0.833 0.931 0.000 up-70404t-2
 0 <- 0.29 0.189 0.905 0.644 0.15 0.185 0.833 0.931 0.000 up-70404t-2
 0 <- 0.17 0.201 1.000 0.000 0.43 0.165 0.976 0.000 0.838 up-70409t-5
 0 <- 0.17 0.201 1.000 0.000 0.43 0.165 0.976 0.000 0.838 up-70409t-5
 1 <- 0.17 0.201 1.000 0.000 0.43 0.165 0.976 0.000 0.838 up-70409t-5
 1 <- 0.17 0.201 1.000 0.000 0.43 0.165 0.976 0.000 0.838 up-70409t-5
 1 <- 0.09 0.217 0.857 0.944 0.43 0.160 1.000 0.000 0.938 up-70414t-6
 1 <- 0.09 0.217 0.857 0.944 0.43 0.160 1.000 0.000 0.938 up-70414t-6
 1 <- 0.09 0.217 0.857 0.944 0.43 0.160 1.000 0.000 0.938 up-70414t-6
 1 <- 0.09 0.217 0.857 0.944 0.43 0.160 1.000 0.000 0.938 up-70414t-6
 1 <- 0.09 0.217 0.857 0.944 0.43 0.160 1.000 0.000 0.938 up-70414t-6
 0 <- 0.06 0.297 0.857 0.688 0.12 0.214 1.000 0.000 0.950 up-70417t-4
 0 <- 0.06 0.297 0.857 0.688 0.12 0.214 1.000 0.000 0.950 up-70417t-4
 0 <- 0.06 0.297 0.857 0.688 0.12 0.214 1.000 0.000 0.950 up-70417t-4
 0 <- 0.06 0.297 0.857 0.688 0.12 0.214 1.000 0.000 0.950 up-70417t-4
 1 <- 0.06 0.200 0.881 0.000 0.92 0.140 0.929 0.938 0.831 up-70423t-4
 1 <- 0.06 0.200 0.881 0.000 0.92 0.140 0.929 0.938 0.831 up-70423t-4
 0 <- 0.06 0.200 0.881 0.000 0.92 0.140 0.929 0.938 0.831 up-70423t-4
 1 <- 0.06 0.200 0.881 0.000 0.92 0.140 0.929 0.938 0.831 up-70423t-4
 1 <- 0.37 0.172 0.833 0.812 0.63 0.152 0.714 0.956 0.981 up-70424t-6
 1 <- 0.37 0.172 0.833 0.812 0.63 0.152 0.714 0.956 0.981 up-70424t-6
 1 <- 0.37 0.172 0.833 0.812 0.63 0.152 0.714 0.956 0.981 up-70424t-6
 0 <- 0.37 0.172 0.833 0.812 0.63 0.152 0.714 0.956 0.981 up-70424t-6
 0 <- 0.37 0.172 0.833 0.812 0.63 0.152 0.714 0.956 0.981 up-70424t-6
 0 <- 0.08 0.197 0.881 0.881 0.28 0.176 1.000 0.000 0.000 up-70430t-5
 1 <- 0.08 0.197 0.881 0.881 0.28 0.176 1.000 0.000 0.000 up-70430t-5
 0 <- 0.08 0.197 0.881 0.881 0.28 0.176 1.000 0.000 0.000 up-70430t-5
 1 <- 0.08 0.197 0.881 0.881 0.28 0.176 1.000 0.000 0.000 up-70430t-5
 0 <- 0.23 0.190 0.976 0.719 0.23 0.193 0.905 0.825 0.975 up-70442t-2
 0 <- 0.23 0.190 0.976 0.719 0.23 0.193 0.905 0.825 0.975 up-70442t-2
 0 <- 0.23 0.190 0.976 0.719 0.23 0.193 0.905 0.825 0.975 up-70442t-2
 1 <- 0.23 0.190 0.976 0.719 0.23 0.193 0.905 0.825 0.975 up-70442t-2
 1 <- 0.23 0.190 0.976 0.719 0.23 0.193 0.905 0.825 0.975 up-70442t-2
 1 <- 0.18 0.205 0.857 0.906 0.66 0.145 0.952 0.906 0.000 up-70450t-5
 0 <- 0.18 0.205 0.857 0.906 0.66 0.145 0.952 0.906 0.000 up-70450t-5
 1 <- 0.18 0.205 0.857 0.906 0.66 0.145 0.952 0.906 0.000 up-70450t-5
 1 <- 0.18 0.205 0.857 0.906 0.66 0.145 0.952 0.906 0.000 up-70450t-5
 0 <- 0.20 0.179 0.929 0.894 0.74 0.145 0.595 0.850 1.000 up-70458t-5
 1 <- 0.20 0.179 0.929 0.894 0.74 0.145 0.595 0.850 1.000 up-70458t-5
 0 <- 0.20 0.179 0.929 0.894 0.74 0.145 0.595 0.850 1.000 up-70458t-5
 1 <- 0.20 0.179 0.929 0.894 0.74 0.145 0.595 0.850 1.000 up-70458t-5
 1 <- 0.25 0.178 0.881 0.919 0.29 0.168 0.857 0.963 0.912 up-70461t-5
 0 <- 0.25 0.178 0.881 0.919 0.29 0.168 0.857 0.963 0.912 up-70461t-5
 0 <- 0.25 0.178 0.881 0.919 0.29 0.168 0.857 0.963 0.912 up-70461t-5
 0 <- 0.20 0.175 0.857 0.806 0.52 0.159 0.548 0.812 0.863 up-70466t-2
 0 <- 0.20 0.175 0.857 0.806 0.52 0.159 0.548 0.812 0.863 up-70466t-2
 0 <- 0.20 0.175 0.857 0.806 0.52 0.159 0.548 0.812 0.863 up-70466t-2
 0 <- 0.20 0.175 0.857 0.806 0.52 0.159 0.548 0.812 0.863 up-70466t-2
 0 <- 0.20 0.221 0.905 0.738 0.09 0.209 0.619 0.950 0.456 up-70467t-2
 0 <- 0.20 0.221 0.905 0.738 0.09 0.209 0.619 0.950 0.456 up-70467t-2
 0 <- 0.20 0.221 0.905 0.738 0.09 0.209 0.619 0.950 0.456 up-70467t-2
 0 <- 0.20 0.221 0.905 0.738 0.09 0.209 0.619 0.950 0.456 up-70467t-2
 0 <- 0.17 0.229 0.905 0.831 0.11 0.188 0.786 0.988 0.000 up-70468t-5
 0 <- 0.17 0.229 0.905 0.831 0.11 0.188 0.786 0.988 0.000 up-70468t-5
 1 <- 0.17 0.229 0.905 0.831 0.11 0.188 0.786 0.988 0.000 up-70468t-5
 0 <- 0.17 0.229 0.905 0.831 0.11 0.188 0.786 0.988 0.000 up-70468t-5
 0 <- 0.12 0.198 0.762 0.881 0.55 0.153 0.929 0.912 0.944 up-70478t-5
 0 <- 0.12 0.198 0.762 0.881 0.55 0.153 0.929 0.912 0.944 up-70478t-5
 0 <- 0.12 0.198 0.762 0.881 0.55 0.153 0.929 0.912 0.944 up-70478t-5
 1 <- 0.12 0.198 0.762 0.881 0.55 0.153 0.929 0.912 0.944 up-70478t-5
word 68: very phonemes: 4 featuresPer: 4 plus: 1
 1 <- 0.15 0.194 0.881 0.000 0.22 0.182 0.976 0.875 0.14 0.153 0.571 0.956 0.11 0.222 0.976 0.925 1.000 very-70481t-3
 1 <- 0.15 0.194 0.881 0.000 0.22 0.182 0.976 0.875 0.14 0.153 0.571 0.956 0.11 0.222 0.976 0.925 1.000 very-70481t-3
 1 <- 0.15 0.194 0.881 0.000 0.22 0.182 0.976 0.875 0.14 0.153 0.571 0.956 0.11 0.222 0.976 0.925 1.000 very-70481t-3
 0 <- 0.15 0.194 0.881 0.000 0.22 0.182 0.976 0.875 0.14 0.153 0.571 0.956 0.11 0.222 0.976 0.925 1.000 very-70481t-3
 0 <- 0.17 0.182 0.738 0.713 0.28 0.166 0.190 0.850 0.11 0.163 0.500 0.725 0.18 0.182 0.286 0.688 0.312 very-70482t-5
 0 <- 0.17 0.182 0.738 0.713 0.28 0.166 0.190 0.850 0.11 0.163 0.500 0.725 0.18 0.182 0.286 0.688 0.312 very-70482t-5
 0 <- 0.17 0.182 0.738 0.713 0.28 0.166 0.190 0.850 0.11 0.163 0.500 0.725 0.18 0.182 0.286 0.688 0.312 very-70482t-5
 0 <- 0.17 0.182 0.738 0.713 0.28 0.166 0.190 0.850 0.11 0.163 0.500 0.725 0.18 0.182 0.286 0.688 0.312 very-70482t-5
 1 <- 0.09 0.170 0.857 0.000 0.31 0.178 0.952 0.975 0.15 0.170 0.714 0.956 0.43 0.192 0.976 0.838 0.800 very-70483t-5
 0 <- 0.09 0.170 0.857 0.000 0.31 0.178 0.952 0.975 0.15 0.170 0.714 0.956 0.43 0.192 0.976 0.838 0.800 very-70483t-5
 0 <- 0.09 0.170 0.857 0.000 0.31 0.178 0.952 0.975 0.15 0.170 0.714 0.956 0.43 0.192 0.976 0.838 0.800 very-70483t-5
 0 <- 0.09 0.170 0.857 0.000 0.31 0.178 0.952 0.975 0.15 0.170 0.714 0.956 0.43 0.192 0.976 0.838 0.800 very-70483t-5
 1 <- 0.11 0.186 0.738 0.000 0.28 0.191 0.952 0.931 0.09 0.252 0.810 0.950 0.26 0.157 0.833 0.912 0.669 very-70484t-5
 1 <- 0.11 0.186 0.738 0.000 0.28 0.191 0.952 0.931 0.09 0.252 0.810 0.950 0.26 0.157 0.833 0.912 0.669 very-70484t-5
 0 <- 0.11 0.186 0.738 0.000 0.28 0.191 0.952 0.931 0.09 0.252 0.810 0.950 0.26 0.157 0.833 0.912 0.669 very-70484t-5
 1 <- 0.11 0.186 0.738 0.000 0.28 0.191 0.952 0.931 0.09 0.252 0.810 0.950 0.26 0.157 0.833 0.912 0.669 very-70484t-5
 0 <- 0.05 0.214 0.571 0.000 0.28 0.180 0.952 0.881 0.12 0.186 0.905 0.819 0.38 0.164 0.976 0.906 0.969 very-70485t-5
 1 <- 0.05 0.214 0.571 0.000 0.28 0.180 0.952 0.881 0.12 0.186 0.905 0.819 0.38 0.164 0.976 0.906 0.969 very-70485t-5
 1 <- 0.05 0.214 0.571 0.000 0.28 0.180 0.952 0.881 0.12 0.186 0.905 0.819 0.38 0.164 0.976 0.906 0.969 very-70485t-5
 1 <- 0.05 0.214 0.571 0.000 0.28 0.180 0.952 0.881 0.12 0.186 0.905 0.819 0.38 0.164 0.976 0.906 0.969 very-70485t-5
 1 <- 0.05 0.178 0.167 0.700 0.05 0.216 0.548 0.000 0.06 0.223 0.976 0.000 0.28 0.193 0.976 0.944 0.469 very-70486t-5
 1 <- 0.05 0.178 0.167 0.700 0.05 0.216 0.548 0.000 0.06 0.223 0.976 0.000 0.28 0.193 0.976 0.944 0.469 very-70486t-5
 0 <- 0.05 0.178 0.167 0.700 0.05 0.216 0.548 0.000 0.06 0.223 0.976 0.000 0.28 0.193 0.976 0.944 0.469 very-70486t-5
 1 <- 0.05 0.178 0.167 0.700 0.05 0.216 0.548 0.000 0.06 0.223 0.976 0.000 0.28 0.193 0.976 0.944 0.469 very-70486t-5
 0 <- 0.60 0.150 0.881 0.956 0.26 0.179 0.976 0.938 0.12 0.201 0.905 0.875 0.48 0.158 0.929 0.938 0.931 very-70487t-2
 0 <- 0.60 0.150 0.881 0.956 0.26 0.179 0.976 0.938 0.12 0.201 0.905 0.875 0.48 0.158 0.929 0.938 0.931 very-70487t-2
 0 <- 0.60 0.150 0.881 0.956 0.26 0.179 0.976 0.938 0.12 0.201 0.905 0.875 0.48 0.158 0.929 0.938 0.931 very-70487t-2
 0 <- 0.60 0.150 0.881 0.956 0.26 0.179 0.976 0.938 0.12 0.201 0.905 0.875 0.48 0.158 0.929 0.938 0.931 very-70487t-2
 0 <- 0.22 0.179 0.976 0.000 0.23 0.211 0.976 1.000 0.15 0.179 0.738 0.906 0.42 0.151 0.857 0.925 0.875 very-70488t-2
 0 <- 0.22 0.179 0.976 0.000 0.23 0.211 0.976 1.000 0.15 0.179 0.738 0.906 0.42 0.151 0.857 0.925 0.875 very-70488t-2
 0 <- 0.22 0.179 0.976 0.000 0.23 0.211 0.976 1.000 0.15 0.179 0.738 0.906 0.42 0.151 0.857 0.925 0.875 very-70488t-2
 0 <- 0.22 0.179 0.976 0.000 0.23 0.211 0.976 1.000 0.15 0.179 0.738 0.906 0.42 0.151 0.857 0.925 0.875 very-70488t-2
 0 <- 0.05 0.195 0.381 0.556 0.08 0.185 0.214 0.919 0.11 0.182 0.929 0.544 0.31 0.169 0.929 0.619 0.875 very-70489t-5
 0 <- 0.05 0.195 0.381 0.556 0.08 0.185 0.214 0.919 0.11 0.182 0.929 0.544 0.31 0.169 0.929 0.619 0.875 very-70489t-5
 0 <- 0.05 0.195 0.381 0.556 0.08 0.185 0.214 0.919 0.11 0.182 0.929 0.544 0.31 0.169 0.929 0.619 0.875 very-70489t-5
 0 <- 0.05 0.195 0.381 0.556 0.08 0.185 0.214 0.919 0.11 0.182 0.929 0.544 0.31 0.169 0.929 0.619 0.875 very-70489t-5
word 69: want phonemes: 4 featuresPer: 4 plus: 1
 0 <- 0.18 0.193 0.976 1.000 0.22 0.169 0.881 1.000 0.20 0.170 0.833 0.806 0.26 0.173 0.857 0.831 0.931 want-70499t-4
 1 <- 0.18 0.193 0.976 1.000 0.22 0.169 0.881 1.000 0.20 0.170 0.833 0.806 0.26 0.173 0.857 0.831 0.931 want-70499t-4
 1 <- 0.18 0.193 0.976 1.000 0.22 0.169 0.881 1.000 0.20 0.170 0.833 0.806 0.26 0.173 0.857 0.831 0.931 want-70499t-4
 1 <- 0.18 0.193 0.976 1.000 0.22 0.169 0.881 1.000 0.20 0.170 0.833 0.806 0.26 0.173 0.857 0.831 0.931 want-70499t-4
 1 <- 0.18 0.193 0.976 1.000 0.22 0.169 0.881 1.000 0.20 0.170 0.833 0.806 0.26 0.173 0.857 0.831 0.931 want-70499t-4
 0 <- 0.23 0.192 0.976 0.831 0.28 0.176 0.810 0.762 0.14 0.203 0.929 0.719 0.43 0.169 0.976 0.975 0.863 want-70500t-4
 0 <- 0.23 0.192 0.976 0.831 0.28 0.176 0.810 0.762 0.14 0.203 0.929 0.719 0.43 0.169 0.976 0.975 0.863 want-70500t-4
 0 <- 0.23 0.192 0.976 0.831 0.28 0.176 0.810 0.762 0.14 0.203 0.929 0.719 0.43 0.169 0.976 0.975 0.863 want-70500t-4
 0 <- 0.23 0.192 0.976 0.831 0.28 0.176 0.810 0.762 0.14 0.203 0.929 0.719 0.43 0.169 0.976 0.975 0.863 want-70500t-4
 1 <- 0.11 0.260 0.976 0.713 0.12 0.252 0.952 0.850 0.18 0.190 0.952 0.963 0.34 0.157 0.619 0.912 0.600 want-70510t-5
 0 <- 0.11 0.260 0.976 0.713 0.12 0.252 0.952 0.850 0.18 0.190 0.952 0.963 0.34 0.157 0.619 0.912 0.600 want-70510t-5
 0 <- 0.11 0.260 0.976 0.713 0.12 0.252 0.952 0.850 0.18 0.190 0.952 0.963 0.34 0.157 0.619 0.912 0.600 want-70510t-5
 0 <- 0.11 0.260 0.976 0.713 0.12 0.252 0.952 0.850 0.18 0.190 0.952 0.963 0.34 0.157 0.619 0.912 0.600 want-70510t-5
 1 <- 0.09 0.236 0.976 0.000 0.18 0.187 0.976 1.000 0.23 0.167 0.952 0.969 0.26 0.172 0.952 1.000 0.825 want-70531t-5
 1 <- 0.09 0.236 0.976 0.000 0.18 0.187 0.976 1.000 0.23 0.167 0.952 0.969 0.26 0.172 0.952 1.000 0.825 want-70531t-5
 1 <- 0.09 0.236 0.976 0.000 0.18 0.187 0.976 1.000 0.23 0.167 0.952 0.969 0.26 0.172 0.952 1.000 0.825 want-70531t-5
 0 <- 0.09 0.236 0.976 0.000 0.18 0.187 0.976 1.000 0.23 0.167 0.952 0.969 0.26 0.172 0.952 1.000 0.825 want-70531t-5
 1 <- 0.06 0.241 0.048 0.000 0.17 0.233 0.952 0.881 0.25 0.180 0.976 0.975 0.22 0.191 0.881 0.956 0.800 want-70542t-6
 0 <- 0.06 0.241 0.048 0.000 0.17 0.233 0.952 0.881 0.25 0.180 0.976 0.975 0.22 0.191 0.881 0.956 0.800 want-70542t-6
 0 <- 0.06 0.241 0.048 0.000 0.17 0.233 0.952 0.881 0.25 0.180 0.976 0.975 0.22 0.191 0.881 0.956 0.800 want-70542t-6
 1 <- 0.06 0.241 0.048 0.000 0.17 0.233 0.952 0.881 0.25 0.180 0.976 0.975 0.22 0.191 0.881 0.956 0.800 want-70542t-6
 1 <- 0.23 0.199 0.976 0.969 0.18 0.235 0.952 0.838 0.11 0.224 0.952 0.950 0.40 0.157 0.929 0.938 0.944 want-70549t-5
 1 <- 0.23 0.199 0.976 0.969 0.18 0.235 0.952 0.838 0.11 0.224 0.952 0.950 0.40 0.157 0.929 0.938 0.944 want-70549t-5
 1 <- 0.23 0.199 0.976 0.969 0.18 0.235 0.952 0.838 0.11 0.224 0.952 0.950 0.40 0.157 0.929 0.938 0.944 want-70549t-5
 0 <- 0.23 0.199 0.976 0.969 0.18 0.235 0.952 0.838 0.11 0.224 0.952 0.950 0.40 0.157 0.929 0.938 0.944 want-70549t-5
 0 <- 0.22 0.196 0.976 0.625 0.12 0.256 0.976 1.000 0.14 0.237 0.976 0.988 0.38 0.164 1.000 0.000 0.000 want-70551t-6
 1 <- 0.22 0.196 0.976 0.625 0.12 0.256 0.976 1.000 0.14 0.237 0.976 0.988 0.38 0.164 1.000 0.000 0.000 want-70551t-6
 1 <- 0.22 0.196 0.976 0.625 0.12 0.256 0.976 1.000 0.14 0.237 0.976 0.988 0.38 0.164 1.000 0.000 0.000 want-70551t-6
 0 <- 0.22 0.196 0.976 0.625 0.12 0.256 0.976 1.000 0.14 0.237 0.976 0.988 0.38 0.164 1.000 0.000 0.000 want-70551t-6
 1 <- 0.12 0.207 0.976 0.662 0.17 0.230 0.929 1.000 0.11 0.266 0.690 0.944 0.23 0.182 0.976 0.981 0.944 want-70552t-5
 0 <- 0.12 0.207 0.976 0.662 0.17 0.230 0.929 1.000 0.11 0.266 0.690 0.944 0.23 0.182 0.976 0.981 0.944 want-70552t-5
 1 <- 0.12 0.207 0.976 0.662 0.17 0.230 0.929 1.000 0.11 0.266 0.690 0.944 0.23 0.182 0.976 0.981 0.944 want-70552t-5
 1 <- 0.12 0.207 0.976 0.662 0.17 0.230 0.929 1.000 0.11 0.266 0.690 0.944 0.23 0.182 0.976 0.981 0.944 want-70552t-5
 1 <- 0.18 0.242 0.976 0.000 0.28 0.201 0.929 0.725 0.14 0.209 0.929 0.950 0.45 0.168 0.952 0.619 0.844 want-70560t-5
 0 <- 0.18 0.242 0.976 0.000 0.28 0.201 0.929 0.725 0.14 0.209 0.929 0.950 0.45 0.168 0.952 0.619 0.844 want-70560t-5
 0 <- 0.18 0.242 0.976 0.000 0.28 0.201 0.929 0.725 0.14 0.209 0.929 0.950 0.45 0.168 0.952 0.619 0.844 want-70560t-5
 0 <- 0.18 0.242 0.976 0.000 0.28 0.201 0.929 0.725 0.14 0.209 0.929 0.950 0.45 0.168 0.952 0.619 0.844 want-70560t-5
 0 <- 0.14 0.183 0.857 0.575 0.28 0.173 0.833 0.938 0.12 0.225 0.881 0.762 0.35 0.184 0.905 0.613 0.894 want-70563t-5
 0 <- 0.14 0.183 0.857 0.575 0.28 0.173 0.833 0.938 0.12 0.225 0.881 0.762 0.35 0.184 0.905 0.613 0.894 want-70563t-5
 1 <- 0.14 0.183 0.857 0.575 0.28 0.173 0.833 0.938 0.12 0.225 0.881 0.762 0.35 0.184 0.905 0.613 0.894 want-70563t-5
 0 <- 0.14 0.183 0.857 0.575 0.28 0.173 0.833 0.938 0.12 0.225 0.881 0.762 0.35 0.184 0.905 0.613 0.894 want-70563t-5
 0 <- 0.08 0.268 0.976 0.000 0.08 0.266 0.976 1.000 0.14 0.217 0.976 0.950 0.38 0.160 0.952 0.838 1.000 want-70565t-5
 1 <- 0.08 0.268 0.976 0.000 0.08 0.266 0.976 1.000 0.14 0.217 0.976 0.950 0.38 0.160 0.952 0.838 1.000 want-70565t-5
 1 <- 0.08 0.268 0.976 0.000 0.08 0.266 0.976 1.000 0.14 0.217 0.976 0.950 0.38 0.160 0.952 0.838 1.000 want-70565t-5
 1 <- 0.08 0.268 0.976 0.000 0.08 0.266 0.976 1.000 0.14 0.217 0.976 0.950 0.38 0.160 0.952 0.838 1.000 want-70565t-5
 1 <- 0.15 0.221 1.000 0.000 0.23 0.177 1.000 0.000 0.06 0.236 0.405 0.000 0.38 0.175 0.357 0.800 0.956 want-70580t-4
 0 <- 0.15 0.221 1.000 0.000 0.23 0.177 1.000 0.000 0.06 0.236 0.405 0.000 0.38 0.175 0.357 0.800 0.956 want-70580t-4
 0 <- 0.15 0.221 1.000 0.000 0.23 0.177 1.000 0.000 0.06 0.236 0.405 0.000 0.38 0.175 0.357 0.800 0.956 want-70580t-4
 0 <- 0.15 0.221 1.000 0.000 0.23 0.177 1.000 0.000 0.06 0.236 0.405 0.000 0.38 0.175 0.357 0.800 0.956 want-70580t-4
 0 <- 0.11 0.223 0.976 0.000 0.17 0.240 0.905 1.000 0.05 0.242 0.381 0.775 0.22 0.179 0.738 0.956 0.781 want-70584t-2
 0 <- 0.11 0.223 0.976 0.000 0.17 0.240 0.905 1.000 0.05 0.242 0.381 0.775 0.22 0.179 0.738 0.956 0.781 want-70584t-2
 0 <- 0.11 0.223 0.976 0.000 0.17 0.240 0.905 1.000 0.05 0.242 0.381 0.775 0.22 0.179 0.738 0.956 0.781 want-70584t-2
 0 <- 0.11 0.223 0.976 0.000 0.17 0.240 0.905 1.000 0.05 0.242 0.381 0.775 0.22 0.179 0.738 0.956 0.781 want-70584t-2
 0 <- 0.11 0.223 0.976 0.000 0.17 0.240 0.905 1.000 0.05 0.242 0.381 0.775 0.22 0.179 0.738 0.956 0.781 want-70584t-2
 0 <- 0.12 0.207 0.952 0.819 0.20 0.179 0.667 0.319 0.12 0.203 0.929 0.700 0.32 0.181 1.000 0.000 0.000 want-70586t-5
 0 <- 0.12 0.207 0.952 0.819 0.20 0.179 0.667 0.319 0.12 0.203 0.929 0.700 0.32 0.181 1.000 0.000 0.000 want-70586t-5
 0 <- 0.12 0.207 0.952 0.819 0.20 0.179 0.667 0.319 0.12 0.203 0.929 0.700 0.32 0.181 1.000 0.000 0.000 want-70586t-5
 0 <- 0.12 0.207 0.952 0.819 0.20 0.179 0.667 0.319 0.12 0.203 0.929 0.700 0.32 0.181 1.000 0.000 0.000 want-70586t-5
 0 <- 0.09 0.242 0.976 0.000 0.25 0.180 0.690 0.912 0.06 0.268 0.976 0.569 0.25 0.189 0.952 0.675 0.000 want-70594t-5
 0 <- 0.09 0.242 0.976 0.000 0.25 0.180 0.690 0.912 0.06 0.268 0.976 0.569 0.25 0.189 0.952 0.675 0.000 want-70594t-5
 1 <- 0.09 0.242 0.976 0.000 0.25 0.180 0.690 0.912 0.06 0.268 0.976 0.569 0.25 0.189 0.952 0.675 0.000 want-70594t-5
 0 <- 0.09 0.242 0.976 0.000 0.25 0.180 0.690 0.912 0.06 0.268 0.976 0.569 0.25 0.189 0.952 0.675 0.000 want-70594t-5
 0 <- 0.15 0.243 0.476 0.000 0.20 0.184 0.929 0.756 0.11 0.225 0.786 0.688 0.05 0.194 0.667 0.956 0.956 want-70597t-2
 0 <- 0.15 0.243 0.476 0.000 0.20 0.184 0.929 0.756 0.11 0.225 0.786 0.688 0.05 0.194 0.667 0.956 0.956 want-70597t-2
 0 <- 0.15 0.243 0.476 0.000 0.20 0.184 0.929 0.756 0.11 0.225 0.786 0.688 0.05 0.194 0.667 0.956 0.956 want-70597t-2
 0 <- 0.15 0.243 0.476 0.000 0.20 0.184 0.929 0.756 0.11 0.225 0.786 0.688 0.05 0.194 0.667 0.956 0.956 want-70597t-2
 0 <- 0.14 0.195 0.643 0.000 0.18 0.177 0.762 0.969 0.14 0.201 0.952 0.756 0.32 0.166 1.000 0.000 0.919 want-70604t-5
 0 <- 0.14 0.195 0.643 0.000 0.18 0.177 0.762 0.969 0.14 0.201 0.952 0.756 0.32 0.166 1.000 0.000 0.919 want-70604t-5
 0 <- 0.14 0.195 0.643 0.000 0.18 0.177 0.762 0.969 0.14 0.201 0.952 0.756 0.32 0.166 1.000 0.000 0.919 want-70604t-5
 0 <- 0.14 0.195 0.643 0.000 0.18 0.177 0.762 0.969 0.14 0.201 0.952 0.756 0.32 0.166 1.000 0.000 0.919 want-70604t-5
 1 <- 0.14 0.253 0.976 0.000 0.11 0.246 0.881 1.000 0.12 0.252 0.976 0.744 0.12 0.218 1.000 0.000 0.000 want-70607t-5
 0 <- 0.14 0.253 0.976 0.000 0.11 0.246 0.881 1.000 0.12 0.252 0.976 0.744 0.12 0.218 1.000 0.000 0.000 want-70607t-5
 1 <- 0.14 0.253 0.976 0.000 0.11 0.246 0.881 1.000 0.12 0.252 0.976 0.744 0.12 0.218 1.000 0.000 0.000 want-70607t-5
 0 <- 0.14 0.253 0.976 0.000 0.11 0.246 0.881 1.000 0.12 0.252 0.976 0.744 0.12 0.218 1.000 0.000 0.000 want-70607t-5
 0 <- 0.12 0.245 1.000 0.000 0.11 0.254 0.095 0.531 0.06 0.281 0.690 0.000 0.28 0.170 0.905 0.744 0.844 want-70608t-5
 1 <- 0.12 0.245 1.000 0.000 0.11 0.254 0.095 0.531 0.06 0.281 0.690 0.000 0.28 0.170 0.905 0.744 0.844 want-70608t-5
 1 <- 0.12 0.245 1.000 0.000 0.11 0.254 0.095 0.531 0.06 0.281 0.690 0.000 0.28 0.170 0.905 0.744 0.844 want-70608t-5
 1 <- 0.12 0.245 1.000 0.000 0.11 0.254 0.095 0.531 0.06 0.281 0.690 0.000 0.28 0.170 0.905 0.744 0.844 want-70608t-5
 1 <- 0.12 0.220 0.952 0.000 0.09 0.263 0.976 1.000 0.11 0.256 1.000 0.000 0.14 0.207 1.000 0.000 0.000 want-70614t-5
 1 <- 0.12 0.220 0.952 0.000 0.09 0.263 0.976 1.000 0.11 0.256 1.000 0.000 0.14 0.207 1.000 0.000 0.000 want-70614t-5
 1 <- 0.12 0.220 0.952 0.000 0.09 0.263 0.976 1.000 0.11 0.256 1.000 0.000 0.14 0.207 1.000 0.000 0.000 want-70614t-5
 1 <- 0.12 0.220 0.952 0.000 0.09 0.263 0.976 1.000 0.11 0.256 1.000 0.000 0.14 0.207 1.000 0.000 0.000 want-70614t-5
 0 <- 0.14 0.232 0.976 0.000 0.15 0.247 0.929 0.975 0.23 0.179 0.952 0.988 0.20 0.208 1.000 0.000 0.000 want-70623t-6
 1 <- 0.14 0.232 0.976 0.000 0.15 0.247 0.929 0.975 0.23 0.179 0.952 0.988 0.20 0.208 1.000 0.000 0.000 want-70623t-6
 1 <- 0.14 0.232 0.976 0.000 0.15 0.247 0.929 0.975 0.23 0.179 0.952 0.988 0.20 0.208 1.000 0.000 0.000 want-70623t-6
 1 <- 0.14 0.232 0.976 0.000 0.15 0.247 0.929 0.975 0.23 0.179 0.952 0.988 0.20 0.208 1.000 0.000 0.000 want-70623t-6
 1 <- 0.14 0.194 0.905 0.650 0.23 0.204 0.976 0.938 0.14 0.219 0.976 0.887 0.25 0.191 0.976 0.000 0.894 want-70627t-5
 0 <- 0.14 0.194 0.905 0.650 0.23 0.204 0.976 0.938 0.14 0.219 0.976 0.887 0.25 0.191 0.976 0.000 0.894 want-70627t-5
 0 <- 0.14 0.194 0.905 0.650 0.23 0.204 0.976 0.938 0.14 0.219 0.976 0.887 0.25 0.191 0.976 0.000 0.894 want-70627t-5
 1 <- 0.14 0.194 0.905 0.650 0.23 0.204 0.976 0.938 0.14 0.219 0.976 0.887 0.25 0.191 0.976 0.000 0.894 want-70627t-5
 1 <- 0.17 0.240 0.976 0.931 0.17 0.199 0.929 1.000 0.15 0.181 0.976 0.838 0.46 0.173 0.952 0.938 0.850 want-70628t-5
 1 <- 0.17 0.240 0.976 0.931 0.17 0.199 0.929 1.000 0.15 0.181 0.976 0.838 0.46 0.173 0.952 0.938 0.850 want-70628t-5
 1 <- 0.17 0.240 0.976 0.931 0.17 0.199 0.929 1.000 0.15 0.181 0.976 0.838 0.46 0.173 0.952 0.938 0.850 want-70628t-5
 1 <- 0.17 0.240 0.976 0.931 0.17 0.199 0.929 1.000 0.15 0.181 0.976 0.838 0.46 0.173 0.952 0.938 0.850 want-70628t-5
 1 <- 0.15 0.245 0.976 0.000 0.08 0.266 0.905 1.000 0.12 0.206 0.952 0.819 0.46 0.154 1.000 0.000 0.925 want-70630t-5
 1 <- 0.15 0.245 0.976 0.000 0.08 0.266 0.905 1.000 0.12 0.206 0.952 0.819 0.46 0.154 1.000 0.000 0.925 want-70630t-5
 1 <- 0.15 0.245 0.976 0.000 0.08 0.266 0.905 1.000 0.12 0.206 0.952 0.819 0.46 0.154 1.000 0.000 0.925 want-70630t-5
 1 <- 0.15 0.245 0.976 0.000 0.08 0.266 0.905 1.000 0.12 0.206 0.952 0.819 0.46 0.154 1.000 0.000 0.925 want-70630t-5
 1 <- 0.11 0.217 0.976 0.000 0.14 0.253 0.881 1.000 0.17 0.194 0.810 0.906 0.26 0.200 1.000 0.000 0.000 want-70640t-5
 1 <- 0.11 0.217 0.976 0.000 0.14 0.253 0.881 1.000 0.17 0.194 0.810 0.906 0.26 0.200 1.000 0.000 0.000 want-70640t-5
 0 <- 0.11 0.217 0.976 0.000 0.14 0.253 0.881 1.000 0.17 0.194 0.810 0.906 0.26 0.200 1.000 0.000 0.000 want-70640t-5
 1 <- 0.11 0.217 0.976 0.000 0.14 0.253 0.881 1.000 0.17 0.194 0.810 0.906 0.26 0.200 1.000 0.000 0.000 want-70640t-5
 0 <- 0.20 0.193 1.000 0.000 0.17 0.240 0.357 0.481 0.09 0.271 0.810 0.000 0.58 0.142 0.881 0.706 0.919 want-70647t-4
 1 <- 0.20 0.193 1.000 0.000 0.17 0.240 0.357 0.481 0.09 0.271 0.810 0.000 0.58 0.142 0.881 0.706 0.919 want-70647t-4
 0 <- 0.20 0.193 1.000 0.000 0.17 0.240 0.357 0.481 0.09 0.271 0.810 0.000 0.58 0.142 0.881 0.706 0.919 want-70647t-4
 1 <- 0.20 0.193 1.000 0.000 0.17 0.240 0.357 0.481 0.09 0.271 0.810 0.000 0.58 0.142 0.881 0.706 0.919 want-70647t-4
 1 <- 0.20 0.207 0.976 0.988 0.22 0.196 0.952 1.000 0.25 0.166 0.833 0.919 0.22 0.212 0.905 1.000 0.875 want-70649t-5
 1 <- 0.20 0.207 0.976 0.988 0.22 0.196 0.952 1.000 0.25 0.166 0.833 0.919 0.22 0.212 0.905 1.000 0.875 want-70649t-5
 1 <- 0.20 0.207 0.976 0.988 0.22 0.196 0.952 1.000 0.25 0.166 0.833 0.919 0.22 0.212 0.905 1.000 0.875 want-70649t-5
 1 <- 0.20 0.207 0.976 0.988 0.22 0.196 0.952 1.000 0.25 0.166 0.833 0.919 0.22 0.212 0.905 1.000 0.875 want-70649t-5
 1 <- 0.20 0.204 0.714 0.000 0.12 0.257 0.952 0.963 0.14 0.196 0.929 0.938 0.28 0.176 1.000 0.000 0.963 want-70652t-5
 1 <- 0.20 0.204 0.714 0.000 0.12 0.257 0.952 0.963 0.14 0.196 0.929 0.938 0.28 0.176 1.000 0.000 0.963 want-70652t-5
 1 <- 0.20 0.204 0.714 0.000 0.12 0.257 0.952 0.963 0.14 0.196 0.929 0.938 0.28 0.176 1.000 0.000 0.963 want-70652t-5
 1 <- 0.20 0.204 0.714 0.000 0.12 0.257 0.952 0.963 0.14 0.196 0.929 0.938 0.28 0.176 1.000 0.000 0.963 want-70652t-5
 0 <- 0.15 0.191 0.976 0.994 0.11 0.260 0.976 0.725 0.05 0.264 0.738 0.975 0.26 0.173 0.286 0.494 0.550 want-70654t-2
 0 <- 0.15 0.191 0.976 0.994 0.11 0.260 0.976 0.725 0.05 0.264 0.738 0.975 0.26 0.173 0.286 0.494 0.550 want-70654t-2
 0 <- 0.15 0.191 0.976 0.994 0.11 0.260 0.976 0.725 0.05 0.264 0.738 0.975 0.26 0.173 0.286 0.494 0.550 want-70654t-2
 0 <- 0.15 0.191 0.976 0.994 0.11 0.260 0.976 0.725 0.05 0.264 0.738 0.975 0.26 0.173 0.286 0.494 0.550 want-70654t-2
 0 <- 0.18 0.199 1.000 0.000 0.18 0.242 1.000 0.000 0.08 0.260 0.786 0.000 0.38 0.149 0.357 0.650 0.613 want-70661t-3
 1 <- 0.18 0.199 1.000 0.000 0.18 0.242 1.000 0.000 0.08 0.260 0.786 0.000 0.38 0.149 0.357 0.650 0.613 want-70661t-3
 0 <- 0.18 0.199 1.000 0.000 0.18 0.242 1.000 0.000 0.08 0.260 0.786 0.000 0.38 0.149 0.357 0.650 0.613 want-70661t-3
 0 <- 0.18 0.199 1.000 0.000 0.18 0.242 1.000 0.000 0.08 0.260 0.786 0.000 0.38 0.149 0.357 0.650 0.613 want-70661t-3
word 70: was phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.05 0.178 0.452 0.706 0.06 0.185 0.881 0.769 0.38 0.159 0.548 0.669 0.181 was-70662t-2
 0 <- 0.05 0.178 0.452 0.706 0.06 0.185 0.881 0.769 0.38 0.159 0.548 0.669 0.181 was-70662t-2
 0 <- 0.05 0.178 0.452 0.706 0.06 0.185 0.881 0.769 0.38 0.159 0.548 0.669 0.181 was-70662t-2
 1 <- 0.45 0.160 0.810 0.994 0.08 0.252 0.905 0.619 0.32 0.171 0.714 0.794 0.512 was-70663t-5
 0 <- 0.45 0.160 0.810 0.994 0.08 0.252 0.905 0.619 0.32 0.171 0.714 0.794 0.512 was-70663t-5
 1 <- 0.45 0.160 0.810 0.994 0.08 0.252 0.905 0.619 0.32 0.171 0.714 0.794 0.512 was-70663t-5
 1 <- 0.45 0.160 0.810 0.994 0.08 0.252 0.905 0.619 0.32 0.171 0.714 0.794 0.512 was-70663t-5
 1 <- 0.40 0.162 0.762 0.819 0.06 0.257 0.810 0.887 0.45 0.155 0.833 0.963 0.713 was-70664t-5
 0 <- 0.40 0.162 0.762 0.819 0.06 0.257 0.810 0.887 0.45 0.155 0.833 0.963 0.713 was-70664t-5
 0 <- 0.40 0.162 0.762 0.819 0.06 0.257 0.810 0.887 0.45 0.155 0.833 0.963 0.713 was-70664t-5
 0 <- 0.40 0.162 0.762 0.819 0.06 0.257 0.810 0.887 0.45 0.155 0.833 0.963 0.713 was-70664t-5
 0 <- 0.18 0.200 0.976 0.881 0.14 0.238 0.952 0.713 0.11 0.237 1.000 0.000 0.000 was-70665t-4
 0 <- 0.18 0.200 0.976 0.881 0.14 0.238 0.952 0.713 0.11 0.237 1.000 0.000 0.000 was-70665t-4
 0 <- 0.18 0.200 0.976 0.881 0.14 0.238 0.952 0.713 0.11 0.237 1.000 0.000 0.000 was-70665t-4
 0 <- 0.18 0.200 0.976 0.881 0.14 0.238 0.952 0.713 0.11 0.237 1.000 0.000 0.000 was-70665t-4
 1 <- 0.17 0.233 0.976 0.844 0.28 0.169 0.952 1.000 0.12 0.247 0.976 0.919 0.975 was-70666t-5
 1 <- 0.17 0.233 0.976 0.844 0.28 0.169 0.952 1.000 0.12 0.247 0.976 0.919 0.975 was-70666t-5
 1 <- 0.17 0.233 0.976 0.844 0.28 0.169 0.952 1.000 0.12 0.247 0.976 0.919 0.975 was-70666t-5
 1 <- 0.17 0.233 0.976 0.844 0.28 0.169 0.952 1.000 0.12 0.247 0.976 0.919 0.975 was-70666t-5
 0 <- 0.49 0.147 0.690 0.575 0.14 0.204 0.857 0.794 0.25 0.186 0.929 0.938 0.787 was-70667t-5
 1 <- 0.49 0.147 0.690 0.575 0.14 0.204 0.857 0.794 0.25 0.186 0.929 0.938 0.787 was-70667t-5
 1 <- 0.49 0.147 0.690 0.575 0.14 0.204 0.857 0.794 0.25 0.186 0.929 0.938 0.787 was-70667t-5
 0 <- 0.49 0.147 0.690 0.575 0.14 0.204 0.857 0.794 0.25 0.186 0.929 0.938 0.787 was-70667t-5
 0 <- 0.49 0.147 0.690 0.575 0.14 0.204 0.857 0.794 0.25 0.186 0.929 0.938 0.787 was-70667t-5
 0 <- 0.22 0.207 0.976 0.994 0.12 0.211 0.976 1.000 0.12 0.170 0.643 0.988 0.000 was-70668t-5
 0 <- 0.22 0.207 0.976 0.994 0.12 0.211 0.976 1.000 0.12 0.170 0.643 0.988 0.000 was-70668t-5
 0 <- 0.22 0.207 0.976 0.994 0.12 0.211 0.976 1.000 0.12 0.170 0.643 0.988 0.000 was-70668t-5
 0 <- 0.22 0.207 0.976 0.994 0.12 0.211 0.976 1.000 0.12 0.170 0.643 0.988 0.000 was-70668t-5
 0 <- 0.22 0.207 0.976 0.994 0.12 0.211 0.976 1.000 0.12 0.170 0.643 0.988 0.000 was-70668t-5
 1 <- 0.46 0.143 0.976 0.956 0.08 0.219 0.881 0.444 0.20 0.202 0.857 0.975 0.912 was-70669t-5
 1 <- 0.46 0.143 0.976 0.956 0.08 0.219 0.881 0.444 0.20 0.202 0.857 0.975 0.912 was-70669t-5
 0 <- 0.46 0.143 0.976 0.956 0.08 0.219 0.881 0.444 0.20 0.202 0.857 0.975 0.912 was-70669t-5
 0 <- 0.46 0.143 0.976 0.956 0.08 0.219 0.881 0.444 0.20 0.202 0.857 0.975 0.912 was-70669t-5
 0 <- 0.22 0.220 0.976 0.944 0.15 0.214 0.857 0.750 0.28 0.156 0.595 0.881 0.650 was-70670t-6
 1 <- 0.22 0.220 0.976 0.944 0.15 0.214 0.857 0.750 0.28 0.156 0.595 0.881 0.650 was-70670t-6
 0 <- 0.22 0.220 0.976 0.944 0.15 0.214 0.857 0.750 0.28 0.156 0.595 0.881 0.650 was-70670t-6
 0 <- 0.22 0.220 0.976 0.944 0.15 0.214 0.857 0.750 0.28 0.156 0.595 0.881 0.650 was-70670t-6
 0 <- 0.37 0.148 0.976 0.894 0.09 0.205 0.762 0.613 0.37 0.144 0.881 0.731 0.644 was-70671t-5
 0 <- 0.37 0.148 0.976 0.894 0.09 0.205 0.762 0.613 0.37 0.144 0.881 0.731 0.644 was-70671t-5
 0 <- 0.37 0.148 0.976 0.894 0.09 0.205 0.762 0.613 0.37 0.144 0.881 0.731 0.644 was-70671t-5
 1 <- 0.37 0.148 0.976 0.894 0.09 0.205 0.762 0.613 0.37 0.144 0.881 0.731 0.644 was-70671t-5
 0 <- 0.26 0.220 0.976 0.894 0.17 0.188 0.857 0.000 0.48 0.157 0.976 0.969 0.000 was-70672t-5
 0 <- 0.26 0.220 0.976 0.894 0.17 0.188 0.857 0.000 0.48 0.157 0.976 0.969 0.000 was-70672t-5
 0 <- 0.26 0.220 0.976 0.894 0.17 0.188 0.857 0.000 0.48 0.157 0.976 0.969 0.000 was-70672t-5
 0 <- 0.26 0.220 0.976 0.894 0.17 0.188 0.857 0.000 0.48 0.157 0.976 0.969 0.000 was-70672t-5
 1 <- 0.26 0.220 0.976 0.894 0.17 0.188 0.857 0.000 0.48 0.157 0.976 0.969 0.000 was-70672t-5
 0 <- 0.20 0.185 0.976 0.881 0.18 0.165 0.952 0.675 0.29 0.166 0.976 0.969 0.925 was-70673t-4
 0 <- 0.20 0.185 0.976 0.881 0.18 0.165 0.952 0.675 0.29 0.166 0.976 0.969 0.925 was-70673t-4
 0 <- 0.20 0.185 0.976 0.881 0.18 0.165 0.952 0.675 0.29 0.166 0.976 0.969 0.925 was-70673t-4
 0 <- 0.20 0.185 0.976 0.881 0.18 0.165 0.952 0.675 0.29 0.166 0.976 0.969 0.925 was-70673t-4
 0 <- 0.15 0.204 0.976 0.000 0.28 0.157 0.881 0.000 0.29 0.186 0.881 0.944 0.844 was-70674t-5
 0 <- 0.15 0.204 0.976 0.000 0.28 0.157 0.881 0.000 0.29 0.186 0.881 0.944 0.844 was-70674t-5
 0 <- 0.15 0.204 0.976 0.000 0.28 0.157 0.881 0.000 0.29 0.186 0.881 0.944 0.844 was-70674t-5
 1 <- 0.15 0.204 0.976 0.000 0.28 0.157 0.881 0.000 0.29 0.186 0.881 0.944 0.844 was-70674t-5
 1 <- 0.20 0.205 1.000 0.000 0.14 0.188 0.929 0.000 0.40 0.154 0.929 0.925 0.675 was-70675t-5
 0 <- 0.20 0.205 1.000 0.000 0.14 0.188 0.929 0.000 0.40 0.154 0.929 0.925 0.675 was-70675t-5
 0 <- 0.20 0.205 1.000 0.000 0.14 0.188 0.929 0.000 0.40 0.154 0.929 0.925 0.675 was-70675t-5
 0 <- 0.20 0.205 1.000 0.000 0.14 0.188 0.929 0.000 0.40 0.154 0.929 0.925 0.675 was-70675t-5
 1 <- 0.20 0.205 1.000 0.000 0.14 0.188 0.929 0.000 0.40 0.154 0.929 0.925 0.675 was-70675t-5
 1 <- 0.29 0.209 0.976 0.781 0.09 0.240 0.976 0.956 0.31 0.185 0.810 0.988 0.781 was-70676t-5
 1 <- 0.29 0.209 0.976 0.781 0.09 0.240 0.976 0.956 0.31 0.185 0.810 0.988 0.781 was-70676t-5
 1 <- 0.29 0.209 0.976 0.781 0.09 0.240 0.976 0.956 0.31 0.185 0.810 0.988 0.781 was-70676t-5
 1 <- 0.29 0.209 0.976 0.781 0.09 0.240 0.976 0.956 0.31 0.185 0.810 0.988 0.781 was-70676t-5
word 71: we phonemes: 2 featuresPer: 4 plus: 1
 0 <- 0.05 0.207 0.667 0.000 0.46 0.159 0.976 0.769 0.981 we-70677t-6
 1 <- 0.05 0.207 0.667 0.000 0.46 0.159 0.976 0.769 0.981 we-70677t-6
 1 <- 0.05 0.207 0.667 0.000 0.46 0.159 0.976 0.769 0.981 we-70677t-6
 0 <- 0.05 0.207 0.667 0.000 0.46 0.159 0.976 0.769 0.981 we-70677t-6
 1 <- 0.20 0.168 0.286 0.881 0.52 0.169 0.976 0.719 0.931 we-70679t-6
 0 <- 0.20 0.168 0.286 0.881 0.52 0.169 0.976 0.719 0.931 we-70679t-6
 0 <- 0.20 0.168 0.286 0.881 0.52 0.169 0.976 0.719 0.931 we-70679t-6
 0 <- 0.20 0.168 0.286 0.881 0.52 0.169 0.976 0.719 0.931 we-70679t-6
 0 <- 0.11 0.231 0.667 0.000 0.77 0.138 0.905 0.662 0.731 we-70680t-5
 0 <- 0.11 0.231 0.667 0.000 0.77 0.138 0.905 0.662 0.731 we-70680t-5
 0 <- 0.11 0.231 0.667 0.000 0.77 0.138 0.905 0.662 0.731 we-70680t-5
 0 <- 0.11 0.231 0.667 0.000 0.77 0.138 0.905 0.662 0.731 we-70680t-5
 1 <- 0.12 0.174 0.310 0.000 0.55 0.152 0.952 0.512 0.931 we-70684t-5
 1 <- 0.12 0.174 0.310 0.000 0.55 0.152 0.952 0.512 0.931 we-70684t-5
 1 <- 0.12 0.174 0.310 0.000 0.55 0.152 0.952 0.512 0.931 we-70684t-5
 1 <- 0.12 0.174 0.310 0.000 0.55 0.152 0.952 0.512 0.931 we-70684t-5
 0 <- 0.12 0.219 0.905 0.000 0.48 0.168 0.976 0.900 0.863 we-70690t-6
 1 <- 0.12 0.219 0.905 0.000 0.48 0.168 0.976 0.900 0.863 we-70690t-6
 1 <- 0.12 0.219 0.905 0.000 0.48 0.168 0.976 0.900 0.863 we-70690t-6
 1 <- 0.12 0.219 0.905 0.000 0.48 0.168 0.976 0.900 0.863 we-70690t-6
 0 <- 0.14 0.193 0.952 0.544 0.74 0.144 0.905 0.000 0.619 we-70694t-4
 0 <- 0.14 0.193 0.952 0.544 0.74 0.144 0.905 0.000 0.619 we-70694t-4
 0 <- 0.14 0.193 0.952 0.544 0.74 0.144 0.905 0.000 0.619 we-70694t-4
 0 <- 0.14 0.193 0.952 0.544 0.74 0.144 0.905 0.000 0.619 we-70694t-4
 0 <- 0.06 0.197 0.024 0.000 0.65 0.138 0.929 0.469 0.975 we-70695t-5
 1 <- 0.06 0.197 0.024 0.000 0.65 0.138 0.929 0.469 0.975 we-70695t-5
 1 <- 0.06 0.197 0.024 0.000 0.65 0.138 0.929 0.469 0.975 we-70695t-5
 0 <- 0.06 0.197 0.024 0.000 0.65 0.138 0.929 0.469 0.975 we-70695t-5
 1 <- 0.06 0.197 0.024 0.000 0.65 0.138 0.929 0.469 0.975 we-70695t-5
 0 <- 0.05 0.166 0.048 0.831 0.48 0.146 0.810 0.494 0.738 we-70696t-5
 0 <- 0.05 0.166 0.048 0.831 0.48 0.146 0.810 0.494 0.738 we-70696t-5
 0 <- 0.05 0.166 0.048 0.831 0.48 0.146 0.810 0.494 0.738 we-70696t-5
 0 <- 0.05 0.166 0.048 0.831 0.48 0.146 0.810 0.494 0.738 we-70696t-5
 1 <- 0.31 0.153 0.619 0.500 0.86 0.146 0.929 0.594 0.800 we-70697t-4
 0 <- 0.31 0.153 0.619 0.500 0.86 0.146 0.929 0.594 0.800 we-70697t-4
 0 <- 0.31 0.153 0.619 0.500 0.86 0.146 0.929 0.594 0.800 we-70697t-4
 0 <- 0.31 0.153 0.619 0.500 0.86 0.146 0.929 0.594 0.800 we-70697t-4
 0 <- 0.09 0.199 0.048 0.000 0.57 0.144 0.833 0.463 0.775 we-70698t-2
 0 <- 0.09 0.199 0.048 0.000 0.57 0.144 0.833 0.463 0.775 we-70698t-2
 0 <- 0.09 0.199 0.048 0.000 0.57 0.144 0.833 0.463 0.775 we-70698t-2
 1 <- 0.09 0.199 0.048 0.000 0.57 0.144 0.833 0.463 0.775 we-70698t-2
 1 <- 0.17 0.244 0.976 0.881 1.03 0.126 0.976 0.106 0.644 we-70699t-6
 1 <- 0.17 0.244 0.976 0.881 1.03 0.126 0.976 0.106 0.644 we-70699t-6
 0 <- 0.17 0.244 0.976 0.881 1.03 0.126 0.976 0.106 0.644 we-70699t-6
 1 <- 0.17 0.244 0.976 0.881 1.03 0.126 0.976 0.106 0.644 we-70699t-6
 1 <- 0.17 0.187 0.976 0.762 0.68 0.151 0.976 0.963 0.619 we-70701t-6
 0 <- 0.17 0.187 0.976 0.762 0.68 0.151 0.976 0.963 0.619 we-70701t-6
 0 <- 0.17 0.187 0.976 0.762 0.68 0.151 0.976 0.963 0.619 we-70701t-6
 1 <- 0.17 0.187 0.976 0.762 0.68 0.151 0.976 0.963 0.619 we-70701t-6
 0 <- 0.11 0.230 0.976 0.994 0.92 0.146 0.976 0.000 0.900 we-70705t-6
 0 <- 0.11 0.230 0.976 0.994 0.92 0.146 0.976 0.000 0.900 we-70705t-6
 0 <- 0.11 0.230 0.976 0.994 0.92 0.146 0.976 0.000 0.900 we-70705t-6
 0 <- 0.11 0.230 0.976 0.994 0.92 0.146 0.976 0.000 0.900 we-70705t-6
 0 <- 0.28 0.187 0.976 0.994 0.69 0.171 0.976 1.000 0.950 we-70708t-6
 1 <- 0.28 0.187 0.976 0.994 0.69 0.171 0.976 1.000 0.950 we-70708t-6
 0 <- 0.28 0.187 0.976 0.994 0.69 0.171 0.976 1.000 0.950 we-70708t-6
 1 <- 0.28 0.187 0.976 0.994 0.69 0.171 0.976 1.000 0.950 we-70708t-6
 1 <- 0.17 0.222 0.976 0.963 0.62 0.157 0.976 0.956 0.869 we-70710t-6
 1 <- 0.17 0.222 0.976 0.963 0.62 0.157 0.976 0.956 0.869 we-70710t-6
 1 <- 0.17 0.222 0.976 0.963 0.62 0.157 0.976 0.956 0.869 we-70710t-6
 1 <- 0.17 0.222 0.976 0.963 0.62 0.157 0.976 0.956 0.869 we-70710t-6
 0 <- 0.28 0.200 0.976 0.975 0.49 0.152 0.976 1.000 0.706 we-70711t-6
 1 <- 0.28 0.200 0.976 0.975 0.49 0.152 0.976 1.000 0.706 we-70711t-6
 1 <- 0.28 0.200 0.976 0.975 0.49 0.152 0.976 1.000 0.706 we-70711t-6
 1 <- 0.28 0.200 0.976 0.975 0.49 0.152 0.976 1.000 0.706 we-70711t-6
 0 <- 0.14 0.180 0.381 0.000 0.71 0.146 0.976 0.487 0.869 we-70712t-5
 1 <- 0.14 0.180 0.381 0.000 0.71 0.146 0.976 0.487 0.869 we-70712t-5
 0 <- 0.14 0.180 0.381 0.000 0.71 0.146 0.976 0.487 0.869 we-70712t-5
 1 <- 0.14 0.180 0.381 0.000 0.71 0.146 0.976 0.487 0.869 we-70712t-5
 0 <- 0.15 0.227 0.976 0.000 0.37 0.146 0.762 0.738 0.525 we-70714t-6
 0 <- 0.15 0.227 0.976 0.000 0.37 0.146 0.762 0.738 0.525 we-70714t-6
 0 <- 0.15 0.227 0.976 0.000 0.37 0.146 0.762 0.738 0.525 we-70714t-6
 0 <- 0.15 0.227 0.976 0.000 0.37 0.146 0.762 0.738 0.525 we-70714t-6
 1 <- 0.20 0.174 0.881 0.000 0.40 0.164 0.976 0.887 0.944 we-70717t-6
 0 <- 0.20 0.174 0.881 0.000 0.40 0.164 0.976 0.887 0.944 we-70717t-6
 0 <- 0.20 0.174 0.881 0.000 0.40 0.164 0.976 0.887 0.944 we-70717t-6
 1 <- 0.20 0.174 0.881 0.000 0.40 0.164 0.976 0.887 0.944 we-70717t-6
 1 <- 0.14 0.204 0.095 0.000 0.43 0.155 0.952 0.306 0.644 we-70719t-5
 0 <- 0.14 0.204 0.095 0.000 0.43 0.155 0.952 0.306 0.644 we-70719t-5
 1 <- 0.14 0.204 0.095 0.000 0.43 0.155 0.952 0.306 0.644 we-70719t-5
 0 <- 0.14 0.204 0.095 0.000 0.43 0.155 0.952 0.306 0.644 we-70719t-5
 1 <- 0.12 0.219 0.976 0.000 0.28 0.175 0.976 0.988 0.519 we-70720t-5
 1 <- 0.12 0.219 0.976 0.000 0.28 0.175 0.976 0.988 0.519 we-70720t-5
 1 <- 0.12 0.219 0.976 0.000 0.28 0.175 0.976 0.988 0.519 we-70720t-5
 1 <- 0.12 0.219 0.976 0.000 0.28 0.175 0.976 0.988 0.519 we-70720t-5
 1 <- 0.12 0.219 0.976 0.000 0.28 0.175 0.976 0.988 0.519 we-70720t-5
 0 <- 0.25 0.197 0.976 0.906 0.23 0.179 0.976 1.000 0.675 we-70721t-5
 1 <- 0.25 0.197 0.976 0.906 0.23 0.179 0.976 1.000 0.675 we-70721t-5
 1 <- 0.25 0.197 0.976 0.906 0.23 0.179 0.976 1.000 0.675 we-70721t-5
 0 <- 0.25 0.197 0.976 0.906 0.23 0.179 0.976 1.000 0.675 we-70721t-5
 1 <- 0.34 0.166 0.976 0.812 0.57 0.169 0.976 1.000 0.800 we-70722t-5
 1 <- 0.34 0.166 0.976 0.812 0.57 0.169 0.976 1.000 0.800 we-70722t-5
 1 <- 0.34 0.166 0.976 0.812 0.57 0.169 0.976 1.000 0.800 we-70722t-5
 1 <- 0.34 0.166 0.976 0.812 0.57 0.169 0.976 1.000 0.800 we-70722t-5
 1 <- 0.34 0.166 0.976 0.812 0.57 0.169 0.976 1.000 0.800 we-70722t-5
 1 <- 0.31 0.177 0.976 0.881 0.62 0.201 0.976 0.994 1.000 we-70725t-6
 1 <- 0.31 0.177 0.976 0.881 0.62 0.201 0.976 0.994 1.000 we-70725t-6
 1 <- 0.31 0.177 0.976 0.881 0.62 0.201 0.976 0.994 1.000 we-70725t-6
 1 <- 0.31 0.177 0.976 0.881 0.62 0.201 0.976 0.994 1.000 we-70725t-6
 1 <- 0.06 0.188 0.476 0.531 0.71 0.182 0.976 0.356 0.981 we-70726t-6
 0 <- 0.06 0.188 0.476 0.531 0.71 0.182 0.976 0.356 0.981 we-70726t-6
 0 <- 0.06 0.188 0.476 0.531 0.71 0.182 0.976 0.356 0.981 we-70726t-6
 0 <- 0.06 0.188 0.476 0.531 0.71 0.182 0.976 0.356 0.981 we-70726t-6
 1 <- 0.20 0.210 0.976 0.000 0.52 0.167 0.976 1.000 0.594 we-70727t-6
 1 <- 0.20 0.210 0.976 0.000 0.52 0.167 0.976 1.000 0.594 we-70727t-6
 1 <- 0.20 0.210 0.976 0.000 0.52 0.167 0.976 1.000 0.594 we-70727t-6
 1 <- 0.20 0.210 0.976 0.000 0.52 0.167 0.976 1.000 0.594 we-70727t-6
 0 <- 0.20 0.210 0.976 0.000 0.52 0.167 0.976 1.000 0.594 we-70727t-6
 0 <- 0.05 0.193 1.000 0.000 0.38 0.156 0.976 0.000 0.769 we-70729t-5
 0 <- 0.05 0.193 1.000 0.000 0.38 0.156 0.976 0.000 0.769 we-70729t-5
 1 <- 0.05 0.193 1.000 0.000 0.38 0.156 0.976 0.000 0.769 we-70729t-5
 1 <- 0.05 0.193 1.000 0.000 0.38 0.156 0.976 0.000 0.769 we-70729t-5
 1 <- 0.15 0.240 0.976 0.994 0.62 0.156 0.976 0.000 0.925 we-70732t-6
 1 <- 0.15 0.240 0.976 0.994 0.62 0.156 0.976 0.000 0.925 we-70732t-6
 1 <- 0.15 0.240 0.976 0.994 0.62 0.156 0.976 0.000 0.925 we-70732t-6
 1 <- 0.15 0.240 0.976 0.994 0.62 0.156 0.976 0.000 0.925 we-70732t-6
 1 <- 0.29 0.168 0.905 0.625 0.48 0.183 0.976 0.838 0.850 we-70734t-5
 0 <- 0.29 0.168 0.905 0.625 0.48 0.183 0.976 0.838 0.850 we-70734t-5
 1 <- 0.29 0.168 0.905 0.625 0.48 0.183 0.976 0.838 0.850 we-70734t-5
 0 <- 0.29 0.168 0.905 0.625 0.48 0.183 0.976 0.838 0.850 we-70734t-5
 1 <- 0.18 0.233 0.976 0.931 0.35 0.181 0.976 1.000 0.844 we-70735t-5
 1 <- 0.18 0.233 0.976 0.931 0.35 0.181 0.976 1.000 0.844 we-70735t-5
 1 <- 0.18 0.233 0.976 0.931 0.35 0.181 0.976 1.000 0.844 we-70735t-5
 0 <- 0.18 0.233 0.976 0.931 0.35 0.181 0.976 1.000 0.844 we-70735t-5
word 72: well phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.06 0.233 0.905 0.812 0.29 0.204 0.952 0.963 0.15 0.195 0.905 0.750 0.000 well-70737t-6
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 1 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 0 <- 0.14 0.215 1.000 0.000 0.11 0.185 0.833 1.000 0.14 0.251 0.952 0.912 0.988 well-70738t-2
 1 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 1 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 1 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 1 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 0 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 1 <- 0.11 0.263 0.976 0.000 0.20 0.169 0.976 1.000 0.15 0.201 0.976 0.850 0.000 well-70739t-5
 1 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 1 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 1 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 0 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 1 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 1 <- 0.15 0.221 0.976 0.963 0.20 0.184 0.976 1.000 0.15 0.182 0.762 0.975 0.581 well-70740t-5
 0 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 1 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 0 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 0 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 1 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 1 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 0 <- 0.20 0.178 0.952 0.000 0.17 0.232 0.976 0.956 0.32 0.174 0.952 0.600 0.988 well-70741t-5
 1 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 0 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 1 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 0 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 1 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 1 <- 0.28 0.166 0.929 0.000 0.14 0.251 0.976 0.975 0.11 0.196 0.667 0.869 0.750 well-70742t-5
 1 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 1 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 0 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 1 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 0 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 1 <- 0.14 0.194 0.976 0.669 0.11 0.253 0.976 1.000 0.25 0.190 0.976 0.988 0.963 well-70743t-4
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.18 0.180 0.976 0.969 0.37 0.180 0.929 0.400 0.18 0.205 0.905 0.806 0.000 well-70744t-5
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.06 0.182 0.643 0.000 0.37 0.186 0.929 0.456 0.18 0.189 0.952 0.956 0.975 well-70745t-4
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.09 0.191 0.857 0.981 0.28 0.180 0.905 0.688 0.18 0.184 0.833 0.831 0.881 well-70746t-0
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.185 0.262 0.769 0.14 0.195 0.881 0.756 0.25 0.205 0.976 0.481 0.000 well-70748t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.05 0.177 0.500 0.000 0.12 0.189 0.905 0.731 0.17 0.223 0.952 0.963 0.863 well-70749t-2
 0 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 1 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 0 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 1 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 0 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 0 <- 0.34 0.150 0.762 0.738 0.29 0.176 0.952 0.925 0.14 0.191 0.929 0.956 0.000 well-70750t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.11 0.250 0.976 0.000 0.28 0.201 0.952 0.963 0.12 0.196 0.762 0.812 0.537 well-70751t-5
 0 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 1 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 0 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 1 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 0 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 1 <- 0.23 0.236 0.976 0.000 0.22 0.226 0.952 1.000 0.22 0.199 0.952 0.850 0.831 well-70752t-5
 1 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 0 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 1 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 1 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 1 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 0 <- 0.22 0.187 0.976 0.000 0.26 0.195 0.952 0.588 0.14 0.196 0.929 0.644 0.556 well-70753t-5
 0 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 0 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 1 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 0 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 0 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 0 <- 0.14 0.176 0.024 0.825 0.05 0.180 1.000 0.000 0.05 0.193 1.000 0.000 0.000 well-70754t-5
 1 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 1 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 0 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 0 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 0 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 0 <- 0.22 0.187 0.976 0.000 0.35 0.184 0.976 0.425 0.06 0.203 0.643 0.794 0.000 well-70755t-6
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.05 0.183 0.024 0.000 0.34 0.186 0.929 0.463 0.51 0.151 0.905 0.931 0.906 well-70756t-2
 0 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
 0 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
 0 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
 0 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
 0 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
 1 <- 0.08 0.199 0.214 0.881 0.45 0.156 0.476 0.331 0.20 0.203 0.905 0.456 0.963 well-70757t-5
word 73: what phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.09 0.232 0.976 0.000 0.12 0.176 0.714 0.700 1.42 0.127 0.952 0.838 0.163 what-70758t-5
 1 <- 0.09 0.232 0.976 0.000 0.12 0.176 0.714 0.700 1.42 0.127 0.952 0.838 0.163 what-70758t-5
 1 <- 0.09 0.232 0.976 0.000 0.12 0.176 0.714 0.700 1.42 0.127 0.952 0.838 0.163 what-70758t-5
 1 <- 0.09 0.232 0.976 0.000 0.12 0.176 0.714 0.700 1.42 0.127 0.952 0.838 0.163 what-70758t-5
 1 <- 0.18 0.226 0.976 0.881 0.29 0.157 0.690 0.406 0.32 0.169 0.881 0.894 0.775 what-70759t-6
 1 <- 0.18 0.226 0.976 0.881 0.29 0.157 0.690 0.406 0.32 0.169 0.881 0.894 0.775 what-70759t-6
 1 <- 0.18 0.226 0.976 0.881 0.29 0.157 0.690 0.406 0.32 0.169 0.881 0.894 0.775 what-70759t-6
 1 <- 0.18 0.226 0.976 0.881 0.29 0.157 0.690 0.406 0.32 0.169 0.881 0.894 0.775 what-70759t-6
 1 <- 0.18 0.226 0.976 0.881 0.29 0.157 0.690 0.406 0.32 0.169 0.881 0.894 0.775 what-70759t-6
 0 <- 0.05 0.205 1.000 0.000 0.08 0.195 0.310 0.000 0.34 0.163 0.952 0.725 0.838 what-70760t-2
 0 <- 0.05 0.205 1.000 0.000 0.08 0.195 0.310 0.000 0.34 0.163 0.952 0.725 0.838 what-70760t-2
 0 <- 0.05 0.205 1.000 0.000 0.08 0.195 0.310 0.000 0.34 0.163 0.952 0.725 0.838 what-70760t-2
 0 <- 0.05 0.205 1.000 0.000 0.08 0.195 0.310 0.000 0.34 0.163 0.952 0.725 0.838 what-70760t-2
 0 <- 0.22 0.184 0.952 0.956 0.09 0.254 0.881 0.731 0.91 0.138 1.000 0.000 0.844 what-70762t-6
 0 <- 0.22 0.184 0.952 0.956 0.09 0.254 0.881 0.731 0.91 0.138 1.000 0.000 0.844 what-70762t-6
 1 <- 0.22 0.184 0.952 0.956 0.09 0.254 0.881 0.731 0.91 0.138 1.000 0.000 0.844 what-70762t-6
 0 <- 0.22 0.184 0.952 0.956 0.09 0.254 0.881 0.731 0.91 0.138 1.000 0.000 0.844 what-70762t-6
 1 <- 0.22 0.184 0.952 0.956 0.09 0.254 0.881 0.731 0.91 0.138 1.000 0.000 0.844 what-70762t-6
 0 <- 0.12 0.214 0.976 0.969 0.05 0.199 0.190 0.831 0.49 0.170 0.905 0.781 0.863 what-70763t-2
 0 <- 0.12 0.214 0.976 0.969 0.05 0.199 0.190 0.831 0.49 0.170 0.905 0.781 0.863 what-70763t-2
 0 <- 0.12 0.214 0.976 0.969 0.05 0.199 0.190 0.831 0.49 0.170 0.905 0.781 0.863 what-70763t-2
 0 <- 0.12 0.214 0.976 0.969 0.05 0.199 0.190 0.831 0.49 0.170 0.905 0.781 0.863 what-70763t-2
 0 <- 0.12 0.214 0.976 0.969 0.05 0.199 0.190 0.831 0.49 0.170 0.905 0.781 0.863 what-70763t-2
 1 <- 0.23 0.211 0.976 0.000 0.28 0.159 0.905 0.000 0.28 0.167 0.952 0.963 0.900 what-70764t-5
 1 <- 0.23 0.211 0.976 0.000 0.28 0.159 0.905 0.000 0.28 0.167 0.952 0.963 0.900 what-70764t-5
 1 <- 0.23 0.211 0.976 0.000 0.28 0.159 0.905 0.000 0.28 0.167 0.952 0.963 0.900 what-70764t-5
 0 <- 0.23 0.211 0.976 0.000 0.28 0.159 0.905 0.000 0.28 0.167 0.952 0.963 0.900 what-70764t-5
 1 <- 0.23 0.211 0.976 0.000 0.28 0.159 0.905 0.000 0.28 0.167 0.952 0.963 0.900 what-70764t-5
 1 <- 0.20 0.186 0.952 0.994 0.08 0.294 0.952 0.988 0.52 0.155 0.952 0.919 0.475 what-70766t-5
 0 <- 0.20 0.186 0.952 0.994 0.08 0.294 0.952 0.988 0.52 0.155 0.952 0.919 0.475 what-70766t-5
 1 <- 0.20 0.186 0.952 0.994 0.08 0.294 0.952 0.988 0.52 0.155 0.952 0.919 0.475 what-70766t-5
 1 <- 0.20 0.186 0.952 0.994 0.08 0.294 0.952 0.988 0.52 0.155 0.952 0.919 0.475 what-70766t-5
 0 <- 0.20 0.223 0.976 0.919 0.17 0.207 0.857 1.000 0.89 0.139 1.000 0.000 0.000 what-70767t-5
 0 <- 0.20 0.223 0.976 0.919 0.17 0.207 0.857 1.000 0.89 0.139 1.000 0.000 0.000 what-70767t-5
 0 <- 0.20 0.223 0.976 0.919 0.17 0.207 0.857 1.000 0.89 0.139 1.000 0.000 0.000 what-70767t-5
 0 <- 0.20 0.223 0.976 0.919 0.17 0.207 0.857 1.000 0.89 0.139 1.000 0.000 0.000 what-70767t-5
 1 <- 0.09 0.225 1.000 0.000 0.09 0.222 0.833 0.000 0.18 0.205 0.952 0.844 0.863 what-70770t-5
 1 <- 0.09 0.225 1.000 0.000 0.09 0.222 0.833 0.000 0.18 0.205 0.952 0.844 0.863 what-70770t-5
 1 <- 0.09 0.225 1.000 0.000 0.09 0.222 0.833 0.000 0.18 0.205 0.952 0.844 0.863 what-70770t-5
 1 <- 0.09 0.225 1.000 0.000 0.09 0.222 0.833 0.000 0.18 0.205 0.952 0.844 0.863 what-70770t-5
 1 <- 0.09 0.225 1.000 0.000 0.09 0.222 0.833 0.000 0.18 0.205 0.952 0.844 0.863 what-70770t-5
 1 <- 0.12 0.257 0.976 0.881 0.09 0.266 0.952 1.000 0.46 0.149 1.000 0.000 0.750 what-70773t-5
 1 <- 0.12 0.257 0.976 0.881 0.09 0.266 0.952 1.000 0.46 0.149 1.000 0.000 0.750 what-70773t-5
 1 <- 0.12 0.257 0.976 0.881 0.09 0.266 0.952 1.000 0.46 0.149 1.000 0.000 0.750 what-70773t-5
 1 <- 0.12 0.257 0.976 0.881 0.09 0.266 0.952 1.000 0.46 0.149 1.000 0.000 0.750 what-70773t-5
 1 <- 0.20 0.237 0.976 0.906 0.09 0.266 0.952 1.000 0.09 0.211 1.000 0.000 0.000 what-70778t-5
 1 <- 0.20 0.237 0.976 0.906 0.09 0.266 0.952 1.000 0.09 0.211 1.000 0.000 0.000 what-70778t-5
 1 <- 0.20 0.237 0.976 0.906 0.09 0.266 0.952 1.000 0.09 0.211 1.000 0.000 0.000 what-70778t-5
 1 <- 0.20 0.237 0.976 0.906 0.09 0.266 0.952 1.000 0.09 0.211 1.000 0.000 0.000 what-70778t-5
 1 <- 0.20 0.237 0.976 0.906 0.09 0.266 0.952 1.000 0.09 0.211 1.000 0.000 0.000 what-70778t-5
 1 <- 0.20 0.223 0.976 0.881 0.15 0.221 0.952 0.988 0.22 0.210 0.952 0.988 0.981 what-70779t-5
 1 <- 0.20 0.223 0.976 0.881 0.15 0.221 0.952 0.988 0.22 0.210 0.952 0.988 0.981 what-70779t-5
 1 <- 0.20 0.223 0.976 0.881 0.15 0.221 0.952 0.988 0.22 0.210 0.952 0.988 0.981 what-70779t-5
 1 <- 0.20 0.223 0.976 0.881 0.15 0.221 0.952 0.988 0.22 0.210 0.952 0.988 0.981 what-70779t-5
 1 <- 0.11 0.261 0.976 0.000 0.05 0.369 0.952 1.000 0.20 0.173 0.976 1.000 0.000 what-70784t-5
 1 <- 0.11 0.261 0.976 0.000 0.05 0.369 0.952 1.000 0.20 0.173 0.976 1.000 0.000 what-70784t-5
 1 <- 0.11 0.261 0.976 0.000 0.05 0.369 0.952 1.000 0.20 0.173 0.976 1.000 0.000 what-70784t-5
 1 <- 0.11 0.261 0.976 0.000 0.05 0.369 0.952 1.000 0.20 0.173 0.976 1.000 0.000 what-70784t-5
 1 <- 0.08 0.264 0.976 0.000 0.08 0.294 0.952 0.000 0.17 0.184 0.952 0.988 0.981 what-70785t-5
 1 <- 0.08 0.264 0.976 0.000 0.08 0.294 0.952 0.000 0.17 0.184 0.952 0.988 0.981 what-70785t-5
 0 <- 0.08 0.264 0.976 0.000 0.08 0.294 0.952 0.000 0.17 0.184 0.952 0.988 0.981 what-70785t-5
 1 <- 0.08 0.264 0.976 0.000 0.08 0.294 0.952 0.000 0.17 0.184 0.952 0.988 0.981 what-70785t-5
 1 <- 0.12 0.210 0.976 0.744 0.06 0.289 0.976 1.000 0.23 0.159 0.881 0.981 0.000 what-70786t-5
 1 <- 0.12 0.210 0.976 0.744 0.06 0.289 0.976 1.000 0.23 0.159 0.881 0.981 0.000 what-70786t-5
 1 <- 0.12 0.210 0.976 0.744 0.06 0.289 0.976 1.000 0.23 0.159 0.881 0.981 0.000 what-70786t-5
 1 <- 0.12 0.210 0.976 0.744 0.06 0.289 0.976 1.000 0.23 0.159 0.881 0.981 0.000 what-70786t-5
 1 <- 0.23 0.226 0.976 0.994 0.09 0.264 0.952 1.000 0.06 0.254 1.000 0.000 0.000 what-70793t-3
 0 <- 0.23 0.226 0.976 0.994 0.09 0.264 0.952 1.000 0.06 0.254 1.000 0.000 0.000 what-70793t-3
 0 <- 0.23 0.226 0.976 0.994 0.09 0.264 0.952 1.000 0.06 0.254 1.000 0.000 0.000 what-70793t-3
 1 <- 0.23 0.226 0.976 0.994 0.09 0.264 0.952 1.000 0.06 0.254 1.000 0.000 0.000 what-70793t-3
 1 <- 0.09 0.260 0.976 0.975 0.12 0.221 0.929 1.000 0.14 0.228 0.905 0.988 0.000 what-70795t-5
 0 <- 0.09 0.260 0.976 0.975 0.12 0.221 0.929 1.000 0.14 0.228 0.905 0.988 0.000 what-70795t-5
 1 <- 0.09 0.260 0.976 0.975 0.12 0.221 0.929 1.000 0.14 0.228 0.905 0.988 0.000 what-70795t-5
 1 <- 0.09 0.260 0.976 0.975 0.12 0.221 0.929 1.000 0.14 0.228 0.905 0.988 0.000 what-70795t-5
 0 <- 0.18 0.216 0.571 0.000 0.09 0.279 0.929 0.988 0.57 0.154 0.881 0.944 0.844 what-70798t-4
 0 <- 0.18 0.216 0.571 0.000 0.09 0.279 0.929 0.988 0.57 0.154 0.881 0.944 0.844 what-70798t-4
 0 <- 0.18 0.216 0.571 0.000 0.09 0.279 0.929 0.988 0.57 0.154 0.881 0.944 0.844 what-70798t-4
 0 <- 0.18 0.216 0.571 0.000 0.09 0.279 0.929 0.988 0.57 0.154 0.881 0.944 0.844 what-70798t-4
 1 <- 0.11 0.217 1.000 0.588 0.12 0.201 0.833 1.000 0.15 0.181 0.929 0.938 0.906 what-70800t-5
 1 <- 0.11 0.217 1.000 0.588 0.12 0.201 0.833 1.000 0.15 0.181 0.929 0.938 0.906 what-70800t-5
 1 <- 0.11 0.217 1.000 0.588 0.12 0.201 0.833 1.000 0.15 0.181 0.929 0.938 0.906 what-70800t-5
 1 <- 0.11 0.217 1.000 0.588 0.12 0.201 0.833 1.000 0.15 0.181 0.929 0.938 0.906 what-70800t-5
 1 <- 0.11 0.254 0.690 0.000 0.06 0.328 0.976 0.000 0.20 0.224 0.976 0.988 0.969 what-70801t-5
 1 <- 0.11 0.254 0.690 0.000 0.06 0.328 0.976 0.000 0.20 0.224 0.976 0.988 0.969 what-70801t-5
 1 <- 0.11 0.254 0.690 0.000 0.06 0.328 0.976 0.000 0.20 0.224 0.976 0.988 0.969 what-70801t-5
 1 <- 0.11 0.254 0.690 0.000 0.06 0.328 0.976 0.000 0.20 0.224 0.976 0.988 0.969 what-70801t-5
 1 <- 0.09 0.266 0.143 0.981 0.08 0.289 0.952 1.000 0.38 0.173 1.000 0.000 0.944 what-70804t-5
 0 <- 0.09 0.266 0.143 0.981 0.08 0.289 0.952 1.000 0.38 0.173 1.000 0.000 0.944 what-70804t-5
 1 <- 0.09 0.266 0.143 0.981 0.08 0.289 0.952 1.000 0.38 0.173 1.000 0.000 0.944 what-70804t-5
 1 <- 0.09 0.266 0.143 0.981 0.08 0.289 0.952 1.000 0.38 0.173 1.000 0.000 0.944 what-70804t-5
 1 <- 0.17 0.240 0.976 0.000 0.31 0.168 0.976 1.000 0.58 0.154 0.833 0.931 0.000 what-70809t-5
 1 <- 0.17 0.240 0.976 0.000 0.31 0.168 0.976 1.000 0.58 0.154 0.833 0.931 0.000 what-70809t-5
 1 <- 0.17 0.240 0.976 0.000 0.31 0.168 0.976 1.000 0.58 0.154 0.833 0.931 0.000 what-70809t-5
 1 <- 0.17 0.240 0.976 0.000 0.31 0.168 0.976 1.000 0.58 0.154 0.833 0.931 0.000 what-70809t-5
 1 <- 0.11 0.263 0.976 0.000 0.09 0.269 0.952 1.000 0.14 0.191 1.000 0.000 0.906 what-70810t-5
 1 <- 0.11 0.263 0.976 0.000 0.09 0.269 0.952 1.000 0.14 0.191 1.000 0.000 0.906 what-70810t-5
 1 <- 0.11 0.263 0.976 0.000 0.09 0.269 0.952 1.000 0.14 0.191 1.000 0.000 0.906 what-70810t-5
 1 <- 0.11 0.263 0.976 0.000 0.09 0.269 0.952 1.000 0.14 0.191 1.000 0.000 0.906 what-70810t-5
 1 <- 0.11 0.268 0.429 0.000 0.05 0.369 0.952 1.000 0.25 0.158 0.905 0.637 0.825 what-70812t-5
 1 <- 0.11 0.268 0.429 0.000 0.05 0.369 0.952 1.000 0.25 0.158 0.905 0.637 0.825 what-70812t-5
 0 <- 0.11 0.268 0.429 0.000 0.05 0.369 0.952 1.000 0.25 0.158 0.905 0.637 0.825 what-70812t-5
 0 <- 0.11 0.268 0.429 0.000 0.05 0.369 0.952 1.000 0.25 0.158 0.905 0.637 0.825 what-70812t-5
 1 <- 0.23 0.194 0.976 0.494 0.09 0.260 0.976 1.000 0.51 0.159 1.000 0.000 0.956 what-70814t-5
 1 <- 0.23 0.194 0.976 0.494 0.09 0.260 0.976 1.000 0.51 0.159 1.000 0.000 0.956 what-70814t-5
 1 <- 0.23 0.194 0.976 0.494 0.09 0.260 0.976 1.000 0.51 0.159 1.000 0.000 0.956 what-70814t-5
 1 <- 0.23 0.194 0.976 0.494 0.09 0.260 0.976 1.000 0.51 0.159 1.000 0.000 0.956 what-70814t-5
 1 <- 0.17 0.214 0.976 1.000 0.09 0.273 0.976 1.000 0.32 0.171 0.833 0.794 0.562 what-70815t-3
 0 <- 0.17 0.214 0.976 1.000 0.09 0.273 0.976 1.000 0.32 0.171 0.833 0.794 0.562 what-70815t-3
 0 <- 0.17 0.214 0.976 1.000 0.09 0.273 0.976 1.000 0.32 0.171 0.833 0.794 0.562 what-70815t-3
 0 <- 0.17 0.214 0.976 1.000 0.09 0.273 0.976 1.000 0.32 0.171 0.833 0.794 0.562 what-70815t-3
 1 <- 0.17 0.214 0.976 1.000 0.09 0.273 0.976 1.000 0.32 0.171 0.833 0.794 0.562 what-70815t-3
 0 <- 0.22 0.174 0.976 0.725 0.08 0.291 0.667 0.950 0.49 0.148 0.762 0.931 0.787 what-70818t-5
 1 <- 0.22 0.174 0.976 0.725 0.08 0.291 0.667 0.950 0.49 0.148 0.762 0.931 0.787 what-70818t-5
 1 <- 0.22 0.174 0.976 0.725 0.08 0.291 0.667 0.950 0.49 0.148 0.762 0.931 0.787 what-70818t-5
 1 <- 0.22 0.174 0.976 0.725 0.08 0.291 0.667 0.950 0.49 0.148 0.762 0.931 0.787 what-70818t-5
 1 <- 0.22 0.174 0.976 0.725 0.08 0.291 0.667 0.950 0.49 0.148 0.762 0.931 0.787 what-70818t-5
 1 <- 0.17 0.241 0.976 0.000 0.06 0.315 0.952 1.000 0.46 0.145 0.929 0.950 0.719 what-70820t-5
 1 <- 0.17 0.241 0.976 0.000 0.06 0.315 0.952 1.000 0.46 0.145 0.929 0.950 0.719 what-70820t-5
 0 <- 0.17 0.241 0.976 0.000 0.06 0.315 0.952 1.000 0.46 0.145 0.929 0.950 0.719 what-70820t-5
 0 <- 0.17 0.241 0.976 0.000 0.06 0.315 0.952 1.000 0.46 0.145 0.929 0.950 0.719 what-70820t-5
 0 <- 0.14 0.244 0.976 0.000 0.08 0.289 0.952 1.000 0.20 0.189 0.929 0.988 0.975 what-70821t-5
 0 <- 0.14 0.244 0.976 0.000 0.08 0.289 0.952 1.000 0.20 0.189 0.929 0.988 0.975 what-70821t-5
 0 <- 0.14 0.244 0.976 0.000 0.08 0.289 0.952 1.000 0.20 0.189 0.929 0.988 0.975 what-70821t-5
 0 <- 0.14 0.244 0.976 0.000 0.08 0.289 0.952 1.000 0.20 0.189 0.929 0.988 0.975 what-70821t-5
word 74: when phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.12 0.256 0.976 0.000 0.25 0.185 0.976 0.000 0.18 0.203 0.976 0.956 0.744 when-70824t-6
 0 <- 0.12 0.256 0.976 0.000 0.25 0.185 0.976 0.000 0.18 0.203 0.976 0.956 0.744 when-70824t-6
 1 <- 0.12 0.256 0.976 0.000 0.25 0.185 0.976 0.000 0.18 0.203 0.976 0.956 0.744 when-70824t-6
 1 <- 0.12 0.256 0.976 0.000 0.25 0.185 0.976 0.000 0.18 0.203 0.976 0.956 0.744 when-70824t-6
 0 <- 0.05 0.171 0.024 0.000 0.26 0.176 0.929 0.412 0.17 0.178 0.810 0.969 0.756 when-70826t-2
 0 <- 0.05 0.171 0.024 0.000 0.26 0.176 0.929 0.412 0.17 0.178 0.810 0.969 0.756 when-70826t-2
 0 <- 0.05 0.171 0.024 0.000 0.26 0.176 0.929 0.412 0.17 0.178 0.810 0.969 0.756 when-70826t-2
 0 <- 0.05 0.171 0.024 0.000 0.26 0.176 0.929 0.412 0.17 0.178 0.810 0.969 0.756 when-70826t-2
 0 <- 0.06 0.197 0.048 0.000 0.08 0.273 0.476 0.569 0.05 0.219 0.643 0.000 0.625 when-70827t-0
 0 <- 0.06 0.197 0.048 0.000 0.08 0.273 0.476 0.569 0.05 0.219 0.643 0.000 0.625 when-70827t-0
 0 <- 0.06 0.197 0.048 0.000 0.08 0.273 0.476 0.569 0.05 0.219 0.643 0.000 0.625 when-70827t-0
 0 <- 0.06 0.197 0.048 0.000 0.08 0.273 0.476 0.569 0.05 0.219 0.643 0.000 0.625 when-70827t-0
 0 <- 0.12 0.236 0.976 0.000 0.31 0.202 0.929 0.000 0.37 0.180 0.976 0.912 0.825 when-70829t-5
 0 <- 0.12 0.236 0.976 0.000 0.31 0.202 0.929 0.000 0.37 0.180 0.976 0.912 0.825 when-70829t-5
 0 <- 0.12 0.236 0.976 0.000 0.31 0.202 0.929 0.000 0.37 0.180 0.976 0.912 0.825 when-70829t-5
 0 <- 0.12 0.236 0.976 0.000 0.31 0.202 0.929 0.000 0.37 0.180 0.976 0.912 0.825 when-70829t-5
 0 <- 0.20 0.179 1.000 0.000 0.23 0.160 0.452 0.000 0.22 0.172 0.881 0.537 0.950 when-70834t-2
 0 <- 0.20 0.179 1.000 0.000 0.23 0.160 0.452 0.000 0.22 0.172 0.881 0.537 0.950 when-70834t-2
 0 <- 0.20 0.179 1.000 0.000 0.23 0.160 0.452 0.000 0.22 0.172 0.881 0.537 0.950 when-70834t-2
 0 <- 0.20 0.179 1.000 0.000 0.23 0.160 0.452 0.000 0.22 0.172 0.881 0.537 0.950 when-70834t-2
 0 <- 0.14 0.252 0.976 0.662 0.12 0.183 0.833 0.800 0.22 0.175 0.881 0.950 0.594 when-70837t-6
 0 <- 0.14 0.252 0.976 0.662 0.12 0.183 0.833 0.800 0.22 0.175 0.881 0.950 0.594 when-70837t-6
 0 <- 0.14 0.252 0.976 0.662 0.12 0.183 0.833 0.800 0.22 0.175 0.881 0.950 0.594 when-70837t-6
 0 <- 0.14 0.252 0.976 0.662 0.12 0.183 0.833 0.800 0.22 0.175 0.881 0.950 0.594 when-70837t-6
 0 <- 0.25 0.194 0.976 0.000 0.38 0.157 0.762 0.762 0.20 0.190 0.810 0.556 0.800 when-70838t-1
 0 <- 0.25 0.194 0.976 0.000 0.38 0.157 0.762 0.762 0.20 0.190 0.810 0.556 0.800 when-70838t-1
 0 <- 0.25 0.194 0.976 0.000 0.38 0.157 0.762 0.762 0.20 0.190 0.810 0.556 0.800 when-70838t-1
 0 <- 0.25 0.194 0.976 0.000 0.38 0.157 0.762 0.762 0.20 0.190 0.810 0.556 0.800 when-70838t-1
 1 <- 0.08 0.216 0.762 0.000 0.35 0.158 0.952 0.844 0.26 0.177 0.619 0.969 0.669 when-70846t-5
 0 <- 0.08 0.216 0.762 0.000 0.35 0.158 0.952 0.844 0.26 0.177 0.619 0.969 0.669 when-70846t-5
 0 <- 0.08 0.216 0.762 0.000 0.35 0.158 0.952 0.844 0.26 0.177 0.619 0.969 0.669 when-70846t-5
 1 <- 0.08 0.216 0.762 0.000 0.35 0.158 0.952 0.844 0.26 0.177 0.619 0.969 0.669 when-70846t-5
 0 <- 0.25 0.214 0.976 0.825 0.28 0.178 0.810 0.762 0.31 0.191 0.976 0.931 0.869 when-70848t-6
 0 <- 0.25 0.214 0.976 0.825 0.28 0.178 0.810 0.762 0.31 0.191 0.976 0.931 0.869 when-70848t-6
 0 <- 0.25 0.214 0.976 0.825 0.28 0.178 0.810 0.762 0.31 0.191 0.976 0.931 0.869 when-70848t-6
 0 <- 0.25 0.214 0.976 0.825 0.28 0.178 0.810 0.762 0.31 0.191 0.976 0.931 0.869 when-70848t-6
 1 <- 0.12 0.243 0.976 0.869 0.25 0.233 0.976 1.000 0.17 0.175 0.786 0.988 0.838 when-70850t-6
 1 <- 0.12 0.243 0.976 0.869 0.25 0.233 0.976 1.000 0.17 0.175 0.786 0.988 0.838 when-70850t-6
 1 <- 0.12 0.243 0.976 0.869 0.25 0.233 0.976 1.000 0.17 0.175 0.786 0.988 0.838 when-70850t-6
 1 <- 0.12 0.243 0.976 0.869 0.25 0.233 0.976 1.000 0.17 0.175 0.786 0.988 0.838 when-70850t-6
 0 <- 0.05 0.183 0.405 0.000 0.23 0.179 0.905 0.719 0.23 0.199 0.976 0.956 0.637 when-70854t-2
 0 <- 0.05 0.183 0.405 0.000 0.23 0.179 0.905 0.719 0.23 0.199 0.976 0.956 0.637 when-70854t-2
 0 <- 0.05 0.183 0.405 0.000 0.23 0.179 0.905 0.719 0.23 0.199 0.976 0.956 0.637 when-70854t-2
 0 <- 0.05 0.183 0.405 0.000 0.23 0.179 0.905 0.719 0.23 0.199 0.976 0.956 0.637 when-70854t-2
 0 <- 0.05 0.183 0.286 0.887 0.12 0.205 0.929 0.744 0.25 0.169 0.976 0.975 0.894 when-70856t-2
 0 <- 0.05 0.183 0.286 0.887 0.12 0.205 0.929 0.744 0.25 0.169 0.976 0.975 0.894 when-70856t-2
 0 <- 0.05 0.183 0.286 0.887 0.12 0.205 0.929 0.744 0.25 0.169 0.976 0.975 0.894 when-70856t-2
 1 <- 0.05 0.183 0.286 0.887 0.12 0.205 0.929 0.744 0.25 0.169 0.976 0.975 0.894 when-70856t-2
 0 <- 0.09 0.193 0.286 0.794 0.14 0.158 0.714 0.606 0.20 0.167 0.881 0.844 0.631 when-70862t-2
 0 <- 0.09 0.193 0.286 0.794 0.14 0.158 0.714 0.606 0.20 0.167 0.881 0.844 0.631 when-70862t-2
 0 <- 0.09 0.193 0.286 0.794 0.14 0.158 0.714 0.606 0.20 0.167 0.881 0.844 0.631 when-70862t-2
 0 <- 0.09 0.193 0.286 0.794 0.14 0.158 0.714 0.606 0.20 0.167 0.881 0.844 0.631 when-70862t-2
 0 <- 0.09 0.193 0.286 0.794 0.14 0.158 0.714 0.606 0.20 0.167 0.881 0.844 0.631 when-70862t-2
 0 <- 0.08 0.198 0.571 0.981 0.20 0.170 0.881 0.794 0.11 0.235 0.976 0.931 0.000 when-70863t-2
 0 <- 0.08 0.198 0.571 0.981 0.20 0.170 0.881 0.794 0.11 0.235 0.976 0.931 0.000 when-70863t-2
 0 <- 0.08 0.198 0.571 0.981 0.20 0.170 0.881 0.794 0.11 0.235 0.976 0.931 0.000 when-70863t-2
 0 <- 0.08 0.198 0.571 0.981 0.20 0.170 0.881 0.794 0.11 0.235 0.976 0.931 0.000 when-70863t-2
 0 <- 0.05 0.214 0.071 0.000 0.43 0.165 0.929 0.894 0.78 0.149 0.952 0.919 0.956 when-70864t-4
 0 <- 0.05 0.214 0.071 0.000 0.43 0.165 0.929 0.894 0.78 0.149 0.952 0.919 0.956 when-70864t-4
 0 <- 0.05 0.214 0.071 0.000 0.43 0.165 0.929 0.894 0.78 0.149 0.952 0.919 0.956 when-70864t-4
 0 <- 0.05 0.214 0.071 0.000 0.43 0.165 0.929 0.894 0.78 0.149 0.952 0.919 0.956 when-70864t-4
 0 <- 0.05 0.179 0.024 0.000 0.29 0.186 0.548 0.431 0.34 0.203 0.976 0.744 0.850 when-70866t-2
 0 <- 0.05 0.179 0.024 0.000 0.29 0.186 0.548 0.431 0.34 0.203 0.976 0.744 0.850 when-70866t-2
 1 <- 0.05 0.179 0.024 0.000 0.29 0.186 0.548 0.431 0.34 0.203 0.976 0.744 0.850 when-70866t-2
 0 <- 0.05 0.179 0.024 0.000 0.29 0.186 0.548 0.431 0.34 0.203 0.976 0.744 0.850 when-70866t-2
 0 <- 0.09 0.252 0.952 0.000 0.42 0.159 0.881 0.863 0.25 0.153 0.595 0.594 0.456 when-70867t-2
 0 <- 0.09 0.252 0.952 0.000 0.42 0.159 0.881 0.863 0.25 0.153 0.595 0.594 0.456 when-70867t-2
 0 <- 0.09 0.252 0.952 0.000 0.42 0.159 0.881 0.863 0.25 0.153 0.595 0.594 0.456 when-70867t-2
 0 <- 0.09 0.252 0.952 0.000 0.42 0.159 0.881 0.863 0.25 0.153 0.595 0.594 0.456 when-70867t-2
 1 <- 0.15 0.256 0.976 0.000 0.40 0.167 0.952 0.000 0.22 0.204 0.976 0.769 0.000 when-70869t-6
 1 <- 0.15 0.256 0.976 0.000 0.40 0.167 0.952 0.000 0.22 0.204 0.976 0.769 0.000 when-70869t-6
 1 <- 0.15 0.256 0.976 0.000 0.40 0.167 0.952 0.000 0.22 0.204 0.976 0.769 0.000 when-70869t-6
 1 <- 0.15 0.256 0.976 0.000 0.40 0.167 0.952 0.000 0.22 0.204 0.976 0.769 0.000 when-70869t-6
 1 <- 0.15 0.256 0.976 0.000 0.40 0.167 0.952 0.000 0.22 0.204 0.976 0.769 0.000 when-70869t-6
 0 <- 0.11 0.203 0.119 0.688 0.26 0.221 0.929 0.319 0.15 0.210 0.762 0.925 0.000 when-70871t-6
 0 <- 0.11 0.203 0.119 0.688 0.26 0.221 0.929 0.319 0.15 0.210 0.762 0.925 0.000 when-70871t-6
 0 <- 0.11 0.203 0.119 0.688 0.26 0.221 0.929 0.319 0.15 0.210 0.762 0.925 0.000 when-70871t-6
 0 <- 0.11 0.203 0.119 0.688 0.26 0.221 0.929 0.319 0.15 0.210 0.762 0.925 0.000 when-70871t-6
 1 <- 0.05 0.180 0.857 0.000 0.12 0.210 0.952 0.944 0.52 0.162 0.952 0.938 0.981 when-70875t-5
 0 <- 0.05 0.180 0.857 0.000 0.12 0.210 0.952 0.944 0.52 0.162 0.952 0.938 0.981 when-70875t-5
 0 <- 0.05 0.180 0.857 0.000 0.12 0.210 0.952 0.944 0.52 0.162 0.952 0.938 0.981 when-70875t-5
 1 <- 0.05 0.180 0.857 0.000 0.12 0.210 0.952 0.944 0.52 0.162 0.952 0.938 0.981 when-70875t-5
 0 <- 0.05 0.173 0.048 0.000 0.09 0.203 0.310 0.519 0.09 0.235 0.810 0.919 0.881 when-70877t-2
 0 <- 0.05 0.173 0.048 0.000 0.09 0.203 0.310 0.519 0.09 0.235 0.810 0.919 0.881 when-70877t-2
 0 <- 0.05 0.173 0.048 0.000 0.09 0.203 0.310 0.519 0.09 0.235 0.810 0.919 0.881 when-70877t-2
 0 <- 0.05 0.173 0.048 0.000 0.09 0.203 0.310 0.519 0.09 0.235 0.810 0.919 0.881 when-70877t-2
 0 <- 0.17 0.241 0.976 0.881 0.11 0.195 0.857 1.000 0.20 0.193 0.952 0.769 0.994 when-70880t-2
 0 <- 0.17 0.241 0.976 0.881 0.11 0.195 0.857 1.000 0.20 0.193 0.952 0.769 0.994 when-70880t-2
 0 <- 0.17 0.241 0.976 0.881 0.11 0.195 0.857 1.000 0.20 0.193 0.952 0.769 0.994 when-70880t-2
 0 <- 0.17 0.241 0.976 0.881 0.11 0.195 0.857 1.000 0.20 0.193 0.952 0.769 0.994 when-70880t-2
 0 <- 0.15 0.217 1.000 0.000 0.20 0.190 1.000 0.000 0.06 0.185 0.619 0.000 0.938 when-70882t-2
 0 <- 0.15 0.217 1.000 0.000 0.20 0.190 1.000 0.000 0.06 0.185 0.619 0.000 0.938 when-70882t-2
 0 <- 0.15 0.217 1.000 0.000 0.20 0.190 1.000 0.000 0.06 0.185 0.619 0.000 0.938 when-70882t-2
 0 <- 0.15 0.217 1.000 0.000 0.20 0.190 1.000 0.000 0.06 0.185 0.619 0.000 0.938 when-70882t-2
 0 <- 0.37 0.153 0.976 0.925 0.23 0.180 0.976 1.000 0.29 0.199 0.976 0.956 0.781 when-70883t-6
 0 <- 0.37 0.153 0.976 0.925 0.23 0.180 0.976 1.000 0.29 0.199 0.976 0.956 0.781 when-70883t-6
 0 <- 0.37 0.153 0.976 0.925 0.23 0.180 0.976 1.000 0.29 0.199 0.976 0.956 0.781 when-70883t-6
 0 <- 0.37 0.153 0.976 0.925 0.23 0.180 0.976 1.000 0.29 0.199 0.976 0.956 0.781 when-70883t-6
 0 <- 0.28 0.175 0.952 0.881 0.12 0.217 0.976 0.988 0.34 0.200 0.976 0.975 0.938 when-70885t-5
 1 <- 0.28 0.175 0.952 0.881 0.12 0.217 0.976 0.988 0.34 0.200 0.976 0.975 0.938 when-70885t-5
 0 <- 0.28 0.175 0.952 0.881 0.12 0.217 0.976 0.988 0.34 0.200 0.976 0.975 0.938 when-70885t-5
 0 <- 0.28 0.175 0.952 0.881 0.12 0.217 0.976 0.988 0.34 0.200 0.976 0.975 0.938 when-70885t-5
 1 <- 0.18 0.182 0.976 0.850 0.43 0.161 0.929 0.000 0.22 0.188 0.929 0.869 0.406 when-70886t-5
 1 <- 0.18 0.182 0.976 0.850 0.43 0.161 0.929 0.000 0.22 0.188 0.929 0.869 0.406 when-70886t-5
 0 <- 0.18 0.182 0.976 0.850 0.43 0.161 0.929 0.000 0.22 0.188 0.929 0.869 0.406 when-70886t-5
 1 <- 0.18 0.182 0.976 0.850 0.43 0.161 0.929 0.000 0.22 0.188 0.929 0.869 0.406 when-70886t-5
 1 <- 0.20 0.201 0.976 0.863 0.29 0.192 0.976 1.000 0.20 0.215 0.976 0.894 0.575 when-70888t-5
 1 <- 0.20 0.201 0.976 0.863 0.29 0.192 0.976 1.000 0.20 0.215 0.976 0.894 0.575 when-70888t-5
 0 <- 0.20 0.201 0.976 0.863 0.29 0.192 0.976 1.000 0.20 0.215 0.976 0.894 0.575 when-70888t-5
 0 <- 0.20 0.201 0.976 0.863 0.29 0.192 0.976 1.000 0.20 0.215 0.976 0.894 0.575 when-70888t-5
 0 <- 0.20 0.237 0.976 0.875 0.34 0.175 0.857 0.519 0.28 0.200 0.976 0.875 0.725 when-70891t-5
 0 <- 0.20 0.237 0.976 0.875 0.34 0.175 0.857 0.519 0.28 0.200 0.976 0.875 0.725 when-70891t-5
 0 <- 0.20 0.237 0.976 0.875 0.34 0.175 0.857 0.519 0.28 0.200 0.976 0.875 0.725 when-70891t-5
 1 <- 0.20 0.237 0.976 0.875 0.34 0.175 0.857 0.519 0.28 0.200 0.976 0.875 0.725 when-70891t-5
 0 <- 0.20 0.237 0.976 0.875 0.34 0.175 0.857 0.519 0.28 0.200 0.976 0.875 0.725 when-70891t-5
word 75: where phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.25 0.181 0.976 0.781 0.48 0.140 0.810 0.069 0.28 0.203 0.976 0.819 0.863 where-70899t-4
 0 <- 0.25 0.181 0.976 0.781 0.48 0.140 0.810 0.069 0.28 0.203 0.976 0.819 0.863 where-70899t-4
 0 <- 0.25 0.181 0.976 0.781 0.48 0.140 0.810 0.069 0.28 0.203 0.976 0.819 0.863 where-70899t-4
 0 <- 0.25 0.181 0.976 0.781 0.48 0.140 0.810 0.069 0.28 0.203 0.976 0.819 0.863 where-70899t-4
 1 <- 0.17 0.257 0.119 0.856 0.37 0.143 0.786 0.181 0.32 0.166 0.857 0.000 0.475 where-70902t-4
 1 <- 0.17 0.257 0.119 0.856 0.37 0.143 0.786 0.181 0.32 0.166 0.857 0.000 0.475 where-70902t-4
 0 <- 0.17 0.257 0.119 0.856 0.37 0.143 0.786 0.181 0.32 0.166 0.857 0.000 0.475 where-70902t-4
 0 <- 0.17 0.257 0.119 0.856 0.37 0.143 0.786 0.181 0.32 0.166 0.857 0.000 0.475 where-70902t-4
 0 <- 0.11 0.188 0.119 0.719 0.12 0.185 0.738 0.950 0.22 0.190 0.976 0.988 0.000 where-70904t-2
 0 <- 0.11 0.188 0.119 0.719 0.12 0.185 0.738 0.950 0.22 0.190 0.976 0.988 0.000 where-70904t-2
 0 <- 0.11 0.188 0.119 0.719 0.12 0.185 0.738 0.950 0.22 0.190 0.976 0.988 0.000 where-70904t-2
 1 <- 0.11 0.188 0.119 0.719 0.12 0.185 0.738 0.950 0.22 0.190 0.976 0.988 0.000 where-70904t-2
 1 <- 0.22 0.196 0.667 0.956 0.52 0.138 0.762 0.219 0.17 0.168 0.810 0.812 0.562 where-70908t-5
 0 <- 0.22 0.196 0.667 0.956 0.52 0.138 0.762 0.219 0.17 0.168 0.810 0.812 0.562 where-70908t-5
 1 <- 0.22 0.196 0.667 0.956 0.52 0.138 0.762 0.219 0.17 0.168 0.810 0.812 0.562 where-70908t-5
 0 <- 0.22 0.196 0.667 0.956 0.52 0.138 0.762 0.219 0.17 0.168 0.810 0.812 0.562 where-70908t-5
 1 <- 0.09 0.187 0.881 0.000 0.32 0.167 0.952 0.450 0.09 0.219 0.929 0.787 0.000 where-70913t-5
 0 <- 0.09 0.187 0.881 0.000 0.32 0.167 0.952 0.450 0.09 0.219 0.929 0.787 0.000 where-70913t-5
 0 <- 0.09 0.187 0.881 0.000 0.32 0.167 0.952 0.450 0.09 0.219 0.929 0.787 0.000 where-70913t-5
 0 <- 0.09 0.187 0.881 0.000 0.32 0.167 0.952 0.450 0.09 0.219 0.929 0.787 0.000 where-70913t-5
 1 <- 0.15 0.214 0.952 0.569 0.37 0.165 0.833 0.406 0.18 0.183 0.786 0.581 0.450 where-70914t-5
 1 <- 0.15 0.214 0.952 0.569 0.37 0.165 0.833 0.406 0.18 0.183 0.786 0.581 0.450 where-70914t-5
 1 <- 0.15 0.214 0.952 0.569 0.37 0.165 0.833 0.406 0.18 0.183 0.786 0.581 0.450 where-70914t-5
 1 <- 0.15 0.214 0.952 0.569 0.37 0.165 0.833 0.406 0.18 0.183 0.786 0.581 0.450 where-70914t-5
 1 <- 0.09 0.260 0.976 0.000 0.38 0.153 0.929 1.000 0.17 0.199 0.524 0.950 0.662 where-70918t-6
 1 <- 0.09 0.260 0.976 0.000 0.38 0.153 0.929 1.000 0.17 0.199 0.524 0.950 0.662 where-70918t-6
 1 <- 0.09 0.260 0.976 0.000 0.38 0.153 0.929 1.000 0.17 0.199 0.524 0.950 0.662 where-70918t-6
 1 <- 0.09 0.260 0.976 0.000 0.38 0.153 0.929 1.000 0.17 0.199 0.524 0.950 0.662 where-70918t-6
 0 <- 0.05 0.214 0.667 0.000 0.38 0.156 0.738 0.694 0.14 0.170 0.452 0.988 0.719 where-70924t-2
 0 <- 0.05 0.214 0.667 0.000 0.38 0.156 0.738 0.694 0.14 0.170 0.452 0.988 0.719 where-70924t-2
 0 <- 0.05 0.214 0.667 0.000 0.38 0.156 0.738 0.694 0.14 0.170 0.452 0.988 0.719 where-70924t-2
 0 <- 0.05 0.214 0.667 0.000 0.38 0.156 0.738 0.694 0.14 0.170 0.452 0.988 0.719 where-70924t-2
 1 <- 0.48 0.156 0.976 0.856 0.35 0.148 0.476 0.569 0.32 0.159 0.952 0.463 0.938 where-70928t-5
 1 <- 0.48 0.156 0.976 0.856 0.35 0.148 0.476 0.569 0.32 0.159 0.952 0.463 0.938 where-70928t-5
 0 <- 0.48 0.156 0.976 0.856 0.35 0.148 0.476 0.569 0.32 0.159 0.952 0.463 0.938 where-70928t-5
 0 <- 0.48 0.156 0.976 0.856 0.35 0.148 0.476 0.569 0.32 0.159 0.952 0.463 0.938 where-70928t-5
 0 <- 0.11 0.263 0.976 0.000 0.26 0.173 0.857 0.925 0.05 0.212 0.595 0.956 0.594 where-70932t-5
 1 <- 0.11 0.263 0.976 0.000 0.26 0.173 0.857 0.925 0.05 0.212 0.595 0.956 0.594 where-70932t-5
 1 <- 0.11 0.263 0.976 0.000 0.26 0.173 0.857 0.925 0.05 0.212 0.595 0.956 0.594 where-70932t-5
 1 <- 0.11 0.263 0.976 0.000 0.26 0.173 0.857 0.925 0.05 0.212 0.595 0.956 0.594 where-70932t-5
 1 <- 0.11 0.263 0.976 0.000 0.42 0.161 0.929 1.000 0.12 0.207 0.881 0.681 0.744 where-70941t-6
 1 <- 0.11 0.263 0.976 0.000 0.42 0.161 0.929 1.000 0.12 0.207 0.881 0.681 0.744 where-70941t-6
 1 <- 0.11 0.263 0.976 0.000 0.42 0.161 0.929 1.000 0.12 0.207 0.881 0.681 0.744 where-70941t-6
 1 <- 0.11 0.263 0.976 0.000 0.42 0.161 0.929 1.000 0.12 0.207 0.881 0.681 0.744 where-70941t-6
 1 <- 0.05 0.183 0.024 0.000 0.42 0.146 0.738 0.425 0.23 0.174 0.810 0.650 0.769 where-70943t-5
 0 <- 0.05 0.183 0.024 0.000 0.42 0.146 0.738 0.425 0.23 0.174 0.810 0.650 0.769 where-70943t-5
 0 <- 0.05 0.183 0.024 0.000 0.42 0.146 0.738 0.425 0.23 0.174 0.810 0.650 0.769 where-70943t-5
 0 <- 0.05 0.183 0.024 0.000 0.42 0.146 0.738 0.425 0.23 0.174 0.810 0.650 0.769 where-70943t-5
 1 <- 0.06 0.206 0.214 0.606 0.48 0.149 0.786 0.412 0.09 0.258 0.786 0.550 0.000 where-70945t-6
 0 <- 0.06 0.206 0.214 0.606 0.48 0.149 0.786 0.412 0.09 0.258 0.786 0.550 0.000 where-70945t-6
 1 <- 0.06 0.206 0.214 0.606 0.48 0.149 0.786 0.412 0.09 0.258 0.786 0.550 0.000 where-70945t-6
 0 <- 0.06 0.206 0.214 0.606 0.48 0.149 0.786 0.412 0.09 0.258 0.786 0.550 0.000 where-70945t-6
 0 <- 0.05 0.181 0.024 0.000 0.34 0.163 0.405 0.481 0.09 0.200 0.690 0.894 0.463 where-70951t-5
 0 <- 0.05 0.181 0.024 0.000 0.34 0.163 0.405 0.481 0.09 0.200 0.690 0.894 0.463 where-70951t-5
 0 <- 0.05 0.181 0.024 0.000 0.34 0.163 0.405 0.481 0.09 0.200 0.690 0.894 0.463 where-70951t-5
 0 <- 0.05 0.181 0.024 0.000 0.34 0.163 0.405 0.481 0.09 0.200 0.690 0.894 0.463 where-70951t-5
 0 <- 0.14 0.220 0.952 0.000 0.55 0.148 0.643 0.481 0.28 0.203 0.952 0.537 0.537 where-70958t-5
 1 <- 0.14 0.220 0.952 0.000 0.55 0.148 0.643 0.481 0.28 0.203 0.952 0.537 0.537 where-70958t-5
 1 <- 0.14 0.220 0.952 0.000 0.55 0.148 0.643 0.481 0.28 0.203 0.952 0.537 0.537 where-70958t-5
 1 <- 0.14 0.220 0.952 0.000 0.55 0.148 0.643 0.481 0.28 0.203 0.952 0.537 0.537 where-70958t-5
 1 <- 0.08 0.190 0.048 0.644 0.43 0.147 0.452 0.450 0.12 0.188 0.690 0.656 0.487 where-70963t-5
 1 <- 0.08 0.190 0.048 0.644 0.43 0.147 0.452 0.450 0.12 0.188 0.690 0.656 0.487 where-70963t-5
 1 <- 0.08 0.190 0.048 0.644 0.43 0.147 0.452 0.450 0.12 0.188 0.690 0.656 0.487 where-70963t-5
 0 <- 0.08 0.190 0.048 0.644 0.43 0.147 0.452 0.450 0.12 0.188 0.690 0.656 0.487 where-70963t-5
 1 <- 0.05 0.217 0.643 0.000 0.42 0.164 0.238 0.481 0.23 0.215 0.976 0.631 0.000 where-70971t-5
 1 <- 0.05 0.217 0.643 0.000 0.42 0.164 0.238 0.481 0.23 0.215 0.976 0.631 0.000 where-70971t-5
 1 <- 0.05 0.217 0.643 0.000 0.42 0.164 0.238 0.481 0.23 0.215 0.976 0.631 0.000 where-70971t-5
 0 <- 0.05 0.217 0.643 0.000 0.42 0.164 0.238 0.481 0.23 0.215 0.976 0.631 0.000 where-70971t-5
 1 <- 0.11 0.254 1.000 0.000 0.29 0.166 0.929 0.350 0.14 0.191 0.405 0.875 0.469 where-70977t-5
 1 <- 0.11 0.254 1.000 0.000 0.29 0.166 0.929 0.350 0.14 0.191 0.405 0.875 0.469 where-70977t-5
 1 <- 0.11 0.254 1.000 0.000 0.29 0.166 0.929 0.350 0.14 0.191 0.405 0.875 0.469 where-70977t-5
 1 <- 0.11 0.254 1.000 0.000 0.29 0.166 0.929 0.350 0.14 0.191 0.405 0.875 0.469 where-70977t-5
 1 <- 0.15 0.241 0.976 0.831 0.38 0.193 0.952 1.000 0.05 0.206 0.476 0.925 0.469 where-70979t-6
 0 <- 0.15 0.241 0.976 0.831 0.38 0.193 0.952 1.000 0.05 0.206 0.476 0.925 0.469 where-70979t-6
 0 <- 0.15 0.241 0.976 0.831 0.38 0.193 0.952 1.000 0.05 0.206 0.476 0.925 0.469 where-70979t-6
 0 <- 0.15 0.241 0.976 0.831 0.38 0.193 0.952 1.000 0.05 0.206 0.476 0.925 0.469 where-70979t-6
 1 <- 0.23 0.213 0.976 0.844 0.42 0.142 0.524 0.013 0.22 0.178 0.667 0.569 0.681 where-70981t-4
 1 <- 0.23 0.213 0.976 0.844 0.42 0.142 0.524 0.013 0.22 0.178 0.667 0.569 0.681 where-70981t-4
 0 <- 0.23 0.213 0.976 0.844 0.42 0.142 0.524 0.013 0.22 0.178 0.667 0.569 0.681 where-70981t-4
 0 <- 0.23 0.213 0.976 0.844 0.42 0.142 0.524 0.013 0.22 0.178 0.667 0.569 0.681 where-70981t-4
 0 <- 0.14 0.256 0.976 0.000 0.58 0.145 0.857 0.356 0.11 0.230 0.833 0.637 0.000 where-70984t-4
 1 <- 0.14 0.256 0.976 0.000 0.58 0.145 0.857 0.356 0.11 0.230 0.833 0.637 0.000 where-70984t-4
 1 <- 0.14 0.256 0.976 0.000 0.58 0.145 0.857 0.356 0.11 0.230 0.833 0.637 0.000 where-70984t-4
 1 <- 0.14 0.256 0.976 0.000 0.58 0.145 0.857 0.356 0.11 0.230 0.833 0.637 0.000 where-70984t-4
 1 <- 0.23 0.194 0.976 0.900 0.37 0.168 0.857 0.388 0.20 0.209 0.881 0.988 0.000 where-70988t-5
 1 <- 0.23 0.194 0.976 0.900 0.37 0.168 0.857 0.388 0.20 0.209 0.881 0.988 0.000 where-70988t-5
 0 <- 0.23 0.194 0.976 0.900 0.37 0.168 0.857 0.388 0.20 0.209 0.881 0.988 0.000 where-70988t-5
 0 <- 0.23 0.194 0.976 0.900 0.37 0.168 0.857 0.388 0.20 0.209 0.881 0.988 0.000 where-70988t-5
 0 <- 0.05 0.176 0.024 0.912 0.05 0.203 0.238 0.744 0.05 0.174 0.262 0.000 0.762 where-70994t-0
 0 <- 0.05 0.176 0.024 0.912 0.05 0.203 0.238 0.744 0.05 0.174 0.262 0.000 0.762 where-70994t-0
 0 <- 0.05 0.176 0.024 0.912 0.05 0.203 0.238 0.744 0.05 0.174 0.262 0.000 0.762 where-70994t-0
 0 <- 0.05 0.176 0.024 0.912 0.05 0.203 0.238 0.744 0.05 0.174 0.262 0.000 0.762 where-70994t-0
 0 <- 0.18 0.201 0.976 0.975 0.18 0.184 0.476 0.725 0.52 0.136 0.619 0.556 0.625 where-70995t-2
 0 <- 0.18 0.201 0.976 0.975 0.18 0.184 0.476 0.725 0.52 0.136 0.619 0.556 0.625 where-70995t-2
 0 <- 0.18 0.201 0.976 0.975 0.18 0.184 0.476 0.725 0.52 0.136 0.619 0.556 0.625 where-70995t-2
 0 <- 0.18 0.201 0.976 0.975 0.18 0.184 0.476 0.725 0.52 0.136 0.619 0.556 0.625 where-70995t-2
 1 <- 0.09 0.219 1.000 0.000 0.46 0.156 0.024 0.794 0.08 0.260 0.595 0.000 0.175 where-70999t-5
 0 <- 0.09 0.219 1.000 0.000 0.46 0.156 0.024 0.794 0.08 0.260 0.595 0.000 0.175 where-70999t-5
 1 <- 0.09 0.219 1.000 0.000 0.46 0.156 0.024 0.794 0.08 0.260 0.595 0.000 0.175 where-70999t-5
 0 <- 0.09 0.219 1.000 0.000 0.46 0.156 0.024 0.794 0.08 0.260 0.595 0.000 0.175 where-70999t-5
 1 <- 0.17 0.225 0.976 0.662 0.37 0.149 0.548 0.000 0.23 0.161 0.786 0.650 0.519 where-71001t-5
 0 <- 0.17 0.225 0.976 0.662 0.37 0.149 0.548 0.000 0.23 0.161 0.786 0.650 0.519 where-71001t-5
 0 <- 0.17 0.225 0.976 0.662 0.37 0.149 0.548 0.000 0.23 0.161 0.786 0.650 0.519 where-71001t-5
 0 <- 0.17 0.225 0.976 0.662 0.37 0.149 0.548 0.000 0.23 0.161 0.786 0.650 0.519 where-71001t-5
 0 <- 0.46 0.139 0.405 0.806 0.05 0.176 0.024 0.594 0.17 0.173 0.381 0.662 0.537 where-71002t-5
 0 <- 0.46 0.139 0.405 0.806 0.05 0.176 0.024 0.594 0.17 0.173 0.381 0.662 0.537 where-71002t-5
 0 <- 0.46 0.139 0.405 0.806 0.05 0.176 0.024 0.594 0.17 0.173 0.381 0.662 0.537 where-71002t-5
 0 <- 0.46 0.139 0.405 0.806 0.05 0.176 0.024 0.594 0.17 0.173 0.381 0.662 0.537 where-71002t-5
 1 <- 0.11 0.253 0.976 0.000 0.32 0.189 0.976 0.975 0.23 0.197 0.976 0.900 0.444 where-71008t-6
 1 <- 0.11 0.253 0.976 0.000 0.32 0.189 0.976 0.975 0.23 0.197 0.976 0.900 0.444 where-71008t-6
 0 <- 0.11 0.253 0.976 0.000 0.32 0.189 0.976 0.975 0.23 0.197 0.976 0.900 0.444 where-71008t-6
 1 <- 0.11 0.253 0.976 0.000 0.32 0.189 0.976 0.975 0.23 0.197 0.976 0.900 0.444 where-71008t-6
 1 <- 0.11 0.238 0.024 0.000 0.38 0.159 0.738 0.406 0.20 0.207 0.881 0.600 0.000 where-71010t-6
 1 <- 0.11 0.238 0.024 0.000 0.38 0.159 0.738 0.406 0.20 0.207 0.881 0.600 0.000 where-71010t-6
 1 <- 0.11 0.238 0.024 0.000 0.38 0.159 0.738 0.406 0.20 0.207 0.881 0.600 0.000 where-71010t-6
 1 <- 0.11 0.238 0.024 0.000 0.38 0.159 0.738 0.406 0.20 0.207 0.881 0.600 0.000 where-71010t-6
 0 <- 0.22 0.210 0.976 0.881 0.26 0.169 0.833 0.000 0.28 0.178 0.952 0.963 0.625 where-71014t-5
 0 <- 0.22 0.210 0.976 0.881 0.26 0.169 0.833 0.000 0.28 0.178 0.952 0.963 0.625 where-71014t-5
 1 <- 0.22 0.210 0.976 0.881 0.26 0.169 0.833 0.000 0.28 0.178 0.952 0.963 0.625 where-71014t-5
 0 <- 0.22 0.210 0.976 0.881 0.26 0.169 0.833 0.000 0.28 0.178 0.952 0.963 0.625 where-71014t-5
word 76: which phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.08 0.198 0.714 0.669 0.05 0.185 0.452 0.000 0.51 0.145 0.952 0.594 0.863 which-71027t-4
 0 <- 0.08 0.198 0.714 0.669 0.05 0.185 0.452 0.000 0.51 0.145 0.952 0.594 0.863 which-71027t-4
 0 <- 0.08 0.198 0.714 0.669 0.05 0.185 0.452 0.000 0.51 0.145 0.952 0.594 0.863 which-71027t-4
 0 <- 0.08 0.198 0.714 0.669 0.05 0.185 0.452 0.000 0.51 0.145 0.952 0.594 0.863 which-71027t-4
 0 <- 0.05 0.214 0.333 0.906 0.31 0.149 0.881 0.431 0.55 0.172 0.952 0.500 0.000 which-71032t-5
 0 <- 0.05 0.214 0.333 0.906 0.31 0.149 0.881 0.431 0.55 0.172 0.952 0.500 0.000 which-71032t-5
 1 <- 0.05 0.214 0.333 0.906 0.31 0.149 0.881 0.431 0.55 0.172 0.952 0.500 0.000 which-71032t-5
 1 <- 0.05 0.214 0.333 0.906 0.31 0.149 0.881 0.431 0.55 0.172 0.952 0.500 0.000 which-71032t-5
 0 <- 0.15 0.197 0.833 0.762 0.28 0.150 0.881 0.869 0.57 0.147 0.905 0.713 0.631 which-71033t-5
 0 <- 0.15 0.197 0.833 0.762 0.28 0.150 0.881 0.869 0.57 0.147 0.905 0.713 0.631 which-71033t-5
 0 <- 0.15 0.197 0.833 0.762 0.28 0.150 0.881 0.869 0.57 0.147 0.905 0.713 0.631 which-71033t-5
 0 <- 0.15 0.197 0.833 0.762 0.28 0.150 0.881 0.869 0.57 0.147 0.905 0.713 0.631 which-71033t-5
 0 <- 0.11 0.257 0.976 0.744 0.23 0.153 0.786 0.981 0.22 0.180 0.357 0.756 0.000 which-71040t-5
 0 <- 0.11 0.257 0.976 0.744 0.23 0.153 0.786 0.981 0.22 0.180 0.357 0.756 0.000 which-71040t-5
 0 <- 0.11 0.257 0.976 0.744 0.23 0.153 0.786 0.981 0.22 0.180 0.357 0.756 0.000 which-71040t-5
 0 <- 0.11 0.257 0.976 0.744 0.23 0.153 0.786 0.981 0.22 0.180 0.357 0.756 0.000 which-71040t-5
 0 <- 0.12 0.180 0.024 0.944 0.05 0.268 0.952 0.769 0.08 0.178 0.333 0.000 0.725 which-71044t-0
 0 <- 0.12 0.180 0.024 0.944 0.05 0.268 0.952 0.769 0.08 0.178 0.333 0.000 0.725 which-71044t-0
 0 <- 0.12 0.180 0.024 0.944 0.05 0.268 0.952 0.769 0.08 0.178 0.333 0.000 0.725 which-71044t-0
 0 <- 0.12 0.180 0.024 0.944 0.05 0.268 0.952 0.769 0.08 0.178 0.333 0.000 0.725 which-71044t-0
 0 <- 0.05 0.186 0.310 0.956 0.05 0.205 1.000 0.000 0.05 0.181 0.190 0.000 0.537 which-71046t-0
 0 <- 0.05 0.186 0.310 0.956 0.05 0.205 1.000 0.000 0.05 0.181 0.190 0.000 0.537 which-71046t-0
 0 <- 0.05 0.186 0.310 0.956 0.05 0.205 1.000 0.000 0.05 0.181 0.190 0.000 0.537 which-71046t-0
 0 <- 0.05 0.186 0.310 0.956 0.05 0.205 1.000 0.000 0.05 0.181 0.190 0.000 0.537 which-71046t-0
 0 <- 0.08 0.200 0.024 0.000 0.35 0.149 0.905 0.594 0.34 0.152 0.786 0.819 0.762 which-71049t-5
 1 <- 0.08 0.200 0.024 0.000 0.35 0.149 0.905 0.594 0.34 0.152 0.786 0.819 0.762 which-71049t-5
 0 <- 0.08 0.200 0.024 0.000 0.35 0.149 0.905 0.594 0.34 0.152 0.786 0.819 0.762 which-71049t-5
 0 <- 0.08 0.200 0.024 0.000 0.35 0.149 0.905 0.594 0.34 0.152 0.786 0.819 0.762 which-71049t-5
 1 <- 0.05 0.168 0.357 0.625 0.05 0.203 1.000 0.000 0.34 0.186 0.976 0.931 1.000 which-71050t-5
 0 <- 0.05 0.168 0.357 0.625 0.05 0.203 1.000 0.000 0.34 0.186 0.976 0.931 1.000 which-71050t-5
 0 <- 0.05 0.168 0.357 0.625 0.05 0.203 1.000 0.000 0.34 0.186 0.976 0.931 1.000 which-71050t-5
 1 <- 0.05 0.168 0.357 0.625 0.05 0.203 1.000 0.000 0.34 0.186 0.976 0.931 1.000 which-71050t-5
 0 <- 0.06 0.175 0.071 0.662 0.14 0.191 0.976 0.706 0.06 0.186 0.310 0.975 0.594 which-71054t-2
 0 <- 0.06 0.175 0.071 0.662 0.14 0.191 0.976 0.706 0.06 0.186 0.310 0.975 0.594 which-71054t-2
 0 <- 0.06 0.175 0.071 0.662 0.14 0.191 0.976 0.706 0.06 0.186 0.310 0.975 0.594 which-71054t-2
 0 <- 0.06 0.175 0.071 0.662 0.14 0.191 0.976 0.706 0.06 0.186 0.310 0.975 0.594 which-71054t-2
 1 <- 0.25 0.191 0.976 0.662 0.26 0.151 0.857 0.800 0.34 0.161 0.643 0.688 0.662 which-71055t-6
 1 <- 0.25 0.191 0.976 0.662 0.26 0.151 0.857 0.800 0.34 0.161 0.643 0.688 0.662 which-71055t-6
 1 <- 0.25 0.191 0.976 0.662 0.26 0.151 0.857 0.800 0.34 0.161 0.643 0.688 0.662 which-71055t-6
 0 <- 0.25 0.191 0.976 0.662 0.26 0.151 0.857 0.800 0.34 0.161 0.643 0.688 0.662 which-71055t-6
 0 <- 0.17 0.200 0.857 0.000 0.26 0.144 0.833 0.594 0.38 0.168 0.952 0.881 0.738 which-71056t-5
 0 <- 0.17 0.200 0.857 0.000 0.26 0.144 0.833 0.594 0.38 0.168 0.952 0.881 0.738 which-71056t-5
 0 <- 0.17 0.200 0.857 0.000 0.26 0.144 0.833 0.594 0.38 0.168 0.952 0.881 0.738 which-71056t-5
 0 <- 0.17 0.200 0.857 0.000 0.26 0.144 0.833 0.594 0.38 0.168 0.952 0.881 0.738 which-71056t-5
 0 <- 0.05 0.201 0.310 0.000 0.15 0.163 0.452 0.844 0.45 0.148 0.976 0.512 0.756 which-71058t-5
 0 <- 0.05 0.201 0.310 0.000 0.15 0.163 0.452 0.844 0.45 0.148 0.976 0.512 0.756 which-71058t-5
 0 <- 0.05 0.201 0.310 0.000 0.15 0.163 0.452 0.844 0.45 0.148 0.976 0.512 0.756 which-71058t-5
 0 <- 0.05 0.201 0.310 0.000 0.15 0.163 0.452 0.844 0.45 0.148 0.976 0.512 0.756 which-71058t-5
 0 <- 0.15 0.223 0.976 0.731 0.37 0.150 0.952 0.963 0.18 0.184 0.857 0.963 0.619 which-71060t-5
 0 <- 0.15 0.223 0.976 0.731 0.37 0.150 0.952 0.963 0.18 0.184 0.857 0.963 0.619 which-71060t-5
 1 <- 0.15 0.223 0.976 0.731 0.37 0.150 0.952 0.963 0.18 0.184 0.857 0.963 0.619 which-71060t-5
 0 <- 0.15 0.223 0.976 0.731 0.37 0.150 0.952 0.963 0.18 0.184 0.857 0.963 0.619 which-71060t-5
 1 <- 0.17 0.196 0.976 0.963 0.18 0.159 0.881 0.956 0.38 0.151 0.762 0.556 1.000 which-71064t-6
 1 <- 0.17 0.196 0.976 0.963 0.18 0.159 0.881 0.956 0.38 0.151 0.762 0.556 1.000 which-71064t-6
 1 <- 0.17 0.196 0.976 0.963 0.18 0.159 0.881 0.956 0.38 0.151 0.762 0.556 1.000 which-71064t-6
 1 <- 0.17 0.196 0.976 0.963 0.18 0.159 0.881 0.956 0.38 0.151 0.762 0.556 1.000 which-71064t-6
 0 <- 0.17 0.194 0.976 0.762 0.29 0.149 0.833 0.000 0.17 0.182 0.452 0.669 0.975 which-71065t-5
 0 <- 0.17 0.194 0.976 0.762 0.29 0.149 0.833 0.000 0.17 0.182 0.452 0.669 0.975 which-71065t-5
 0 <- 0.17 0.194 0.976 0.762 0.29 0.149 0.833 0.000 0.17 0.182 0.452 0.669 0.975 which-71065t-5
 0 <- 0.17 0.194 0.976 0.762 0.29 0.149 0.833 0.000 0.17 0.182 0.452 0.669 0.975 which-71065t-5
 0 <- 0.08 0.218 0.071 0.706 0.05 0.193 0.548 0.000 0.37 0.172 0.952 0.738 0.819 which-71067t-5
 1 <- 0.08 0.218 0.071 0.706 0.05 0.193 0.548 0.000 0.37 0.172 0.952 0.738 0.819 which-71067t-5
 0 <- 0.08 0.218 0.071 0.706 0.05 0.193 0.548 0.000 0.37 0.172 0.952 0.738 0.819 which-71067t-5
 0 <- 0.08 0.218 0.071 0.706 0.05 0.193 0.548 0.000 0.37 0.172 0.952 0.738 0.819 which-71067t-5
 1 <- 0.05 0.189 0.071 0.931 0.09 0.179 0.905 0.637 0.34 0.171 0.952 0.963 0.812 which-71068t-5
 0 <- 0.05 0.189 0.071 0.931 0.09 0.179 0.905 0.637 0.34 0.171 0.952 0.963 0.812 which-71068t-5
 1 <- 0.05 0.189 0.071 0.931 0.09 0.179 0.905 0.637 0.34 0.171 0.952 0.963 0.812 which-71068t-5
 1 <- 0.05 0.189 0.071 0.931 0.09 0.179 0.905 0.637 0.34 0.171 0.952 0.963 0.812 which-71068t-5
 1 <- 0.12 0.235 0.976 0.000 0.23 0.155 0.929 0.431 0.35 0.162 0.952 0.731 0.781 which-71073t-6
 0 <- 0.12 0.235 0.976 0.000 0.23 0.155 0.929 0.431 0.35 0.162 0.952 0.731 0.781 which-71073t-6
 0 <- 0.12 0.235 0.976 0.000 0.23 0.155 0.929 0.431 0.35 0.162 0.952 0.731 0.781 which-71073t-6
 1 <- 0.12 0.235 0.976 0.000 0.23 0.155 0.929 0.431 0.35 0.162 0.952 0.731 0.781 which-71073t-6
 0 <- 0.12 0.256 0.976 0.000 0.25 0.157 0.929 1.000 0.43 0.171 0.952 0.850 0.781 which-71077t-6
 1 <- 0.12 0.256 0.976 0.000 0.25 0.157 0.929 1.000 0.43 0.171 0.952 0.850 0.781 which-71077t-6
 1 <- 0.12 0.256 0.976 0.000 0.25 0.157 0.929 1.000 0.43 0.171 0.952 0.850 0.781 which-71077t-6
 1 <- 0.12 0.256 0.976 0.000 0.25 0.157 0.929 1.000 0.43 0.171 0.952 0.850 0.781 which-71077t-6
 0 <- 0.15 0.207 0.976 0.000 0.23 0.158 0.857 0.394 0.25 0.168 0.667 0.456 0.794 which-71092t-6
 0 <- 0.15 0.207 0.976 0.000 0.23 0.158 0.857 0.394 0.25 0.168 0.667 0.456 0.794 which-71092t-6
 0 <- 0.15 0.207 0.976 0.000 0.23 0.158 0.857 0.394 0.25 0.168 0.667 0.456 0.794 which-71092t-6
 1 <- 0.15 0.207 0.976 0.000 0.23 0.158 0.857 0.394 0.25 0.168 0.667 0.456 0.794 which-71092t-6
 0 <- 0.05 0.186 0.119 0.688 0.05 0.201 0.595 0.000 0.38 0.164 0.500 0.769 0.825 which-71093t-5
 0 <- 0.05 0.186 0.119 0.688 0.05 0.201 0.595 0.000 0.38 0.164 0.500 0.769 0.825 which-71093t-5
 0 <- 0.05 0.186 0.119 0.688 0.05 0.201 0.595 0.000 0.38 0.164 0.500 0.769 0.825 which-71093t-5
 1 <- 0.05 0.186 0.119 0.688 0.05 0.201 0.595 0.000 0.38 0.164 0.500 0.769 0.825 which-71093t-5
 0 <- 0.06 0.230 1.000 0.000 0.22 0.186 0.881 0.000 0.54 0.138 0.738 0.944 0.494 which-71094t-5
 0 <- 0.06 0.230 1.000 0.000 0.22 0.186 0.881 0.000 0.54 0.138 0.738 0.944 0.494 which-71094t-5
 0 <- 0.06 0.230 1.000 0.000 0.22 0.186 0.881 0.000 0.54 0.138 0.738 0.944 0.494 which-71094t-5
 0 <- 0.06 0.230 1.000 0.000 0.22 0.186 0.881 0.000 0.54 0.138 0.738 0.944 0.494 which-71094t-5
 0 <- 0.15 0.243 0.976 0.000 0.06 0.240 0.667 1.000 0.43 0.139 0.286 0.562 0.588 which-71095t-5
 0 <- 0.15 0.243 0.976 0.000 0.06 0.240 0.667 1.000 0.43 0.139 0.286 0.562 0.588 which-71095t-5
 0 <- 0.15 0.243 0.976 0.000 0.06 0.240 0.667 1.000 0.43 0.139 0.286 0.562 0.588 which-71095t-5
 0 <- 0.15 0.243 0.976 0.000 0.06 0.240 0.667 1.000 0.43 0.139 0.286 0.562 0.588 which-71095t-5
 0 <- 0.14 0.234 0.976 0.000 0.23 0.155 0.857 0.856 0.37 0.159 0.881 0.506 0.887 which-71096t-6
 0 <- 0.14 0.234 0.976 0.000 0.23 0.155 0.857 0.856 0.37 0.159 0.881 0.506 0.887 which-71096t-6
 1 <- 0.14 0.234 0.976 0.000 0.23 0.155 0.857 0.856 0.37 0.159 0.881 0.506 0.887 which-71096t-6
 0 <- 0.14 0.234 0.976 0.000 0.23 0.155 0.857 0.856 0.37 0.159 0.881 0.506 0.887 which-71096t-6
 0 <- 0.14 0.247 0.976 0.000 0.20 0.167 0.881 0.725 0.38 0.147 0.714 0.887 0.700 which-71101t-5
 1 <- 0.14 0.247 0.976 0.000 0.20 0.167 0.881 0.725 0.38 0.147 0.714 0.887 0.700 which-71101t-5
 0 <- 0.14 0.247 0.976 0.000 0.20 0.167 0.881 0.725 0.38 0.147 0.714 0.887 0.700 which-71101t-5
 1 <- 0.14 0.247 0.976 0.000 0.20 0.167 0.881 0.725 0.38 0.147 0.714 0.887 0.700 which-71101t-5
 1 <- 0.25 0.187 0.976 0.931 0.14 0.213 0.881 0.856 0.34 0.188 0.952 0.963 0.988 which-71103t-5
 0 <- 0.25 0.187 0.976 0.931 0.14 0.213 0.881 0.856 0.34 0.188 0.952 0.963 0.988 which-71103t-5
 1 <- 0.25 0.187 0.976 0.931 0.14 0.213 0.881 0.856 0.34 0.188 0.952 0.963 0.988 which-71103t-5
 1 <- 0.25 0.187 0.976 0.931 0.14 0.213 0.881 0.856 0.34 0.188 0.952 0.963 0.988 which-71103t-5
 1 <- 0.06 0.206 0.714 0.000 0.17 0.207 0.976 0.869 0.34 0.156 0.976 1.000 0.800 which-71104t-5
 1 <- 0.06 0.206 0.714 0.000 0.17 0.207 0.976 0.869 0.34 0.156 0.976 1.000 0.800 which-71104t-5
 1 <- 0.06 0.206 0.714 0.000 0.17 0.207 0.976 0.869 0.34 0.156 0.976 1.000 0.800 which-71104t-5
 0 <- 0.06 0.206 0.714 0.000 0.17 0.207 0.976 0.869 0.34 0.156 0.976 1.000 0.800 which-71104t-5
 1 <- 0.15 0.250 0.976 0.000 0.12 0.192 0.905 1.000 0.46 0.143 0.810 0.700 0.881 which-71109t-5
 1 <- 0.15 0.250 0.976 0.000 0.12 0.192 0.905 1.000 0.46 0.143 0.810 0.700 0.881 which-71109t-5
 1 <- 0.15 0.250 0.976 0.000 0.12 0.192 0.905 1.000 0.46 0.143 0.810 0.700 0.881 which-71109t-5
 1 <- 0.15 0.250 0.976 0.000 0.12 0.192 0.905 1.000 0.46 0.143 0.810 0.700 0.881 which-71109t-5
 1 <- 0.14 0.248 0.976 0.000 0.15 0.194 0.905 1.000 0.31 0.167 0.952 0.856 0.000 which-71110t-5
 1 <- 0.14 0.248 0.976 0.000 0.15 0.194 0.905 1.000 0.31 0.167 0.952 0.856 0.000 which-71110t-5
 0 <- 0.14 0.248 0.976 0.000 0.15 0.194 0.905 1.000 0.31 0.167 0.952 0.856 0.000 which-71110t-5
 1 <- 0.14 0.248 0.976 0.000 0.15 0.194 0.905 1.000 0.31 0.167 0.952 0.856 0.000 which-71110t-5
 1 <- 0.08 0.210 0.286 0.000 0.23 0.159 0.810 0.581 0.32 0.164 0.881 0.863 0.925 which-71115t-6
 1 <- 0.08 0.210 0.286 0.000 0.23 0.159 0.810 0.581 0.32 0.164 0.881 0.863 0.925 which-71115t-6
 0 <- 0.08 0.210 0.286 0.000 0.23 0.159 0.810 0.581 0.32 0.164 0.881 0.863 0.925 which-71115t-6
 1 <- 0.08 0.210 0.286 0.000 0.23 0.159 0.810 0.581 0.32 0.164 0.881 0.863 0.925 which-71115t-6
word 77: who phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.08 0.245 0.857 0.919 0.23 0.202 0.643 0.969 0.775 who-71124t-6
 0 <- 0.08 0.245 0.857 0.919 0.23 0.202 0.643 0.969 0.775 who-71124t-6
 1 <- 0.08 0.245 0.857 0.919 0.23 0.202 0.643 0.969 0.775 who-71124t-6
 1 <- 0.08 0.245 0.857 0.919 0.23 0.202 0.643 0.969 0.775 who-71124t-6
 1 <- 0.08 0.245 0.857 0.919 0.23 0.202 0.643 0.969 0.775 who-71124t-6
 1 <- 0.06 0.250 0.667 0.000 0.49 0.155 0.976 0.963 1.000 who-71145t-5
 1 <- 0.06 0.250 0.667 0.000 0.49 0.155 0.976 0.963 1.000 who-71145t-5
 0 <- 0.06 0.250 0.667 0.000 0.49 0.155 0.976 0.963 1.000 who-71145t-5
 1 <- 0.06 0.250 0.667 0.000 0.49 0.155 0.976 0.963 1.000 who-71145t-5
 1 <- 0.14 0.179 0.810 0.000 0.55 0.145 0.976 0.938 0.988 who-71154t-5
 1 <- 0.14 0.179 0.810 0.000 0.55 0.145 0.976 0.938 0.988 who-71154t-5
 0 <- 0.14 0.179 0.810 0.000 0.55 0.145 0.976 0.938 0.988 who-71154t-5
 1 <- 0.14 0.179 0.810 0.000 0.55 0.145 0.976 0.938 0.988 who-71154t-5
 1 <- 0.17 0.168 0.810 0.938 0.51 0.167 0.976 0.938 0.275 who-71155t-5
 1 <- 0.17 0.168 0.810 0.938 0.51 0.167 0.976 0.938 0.275 who-71155t-5
 1 <- 0.17 0.168 0.810 0.938 0.51 0.167 0.976 0.938 0.275 who-71155t-5
 1 <- 0.17 0.168 0.810 0.938 0.51 0.167 0.976 0.938 0.275 who-71155t-5
 1 <- 0.09 0.214 0.833 0.000 0.46 0.177 0.976 0.887 0.812 who-71159t-5
 0 <- 0.09 0.214 0.833 0.000 0.46 0.177 0.976 0.887 0.812 who-71159t-5
 1 <- 0.09 0.214 0.833 0.000 0.46 0.177 0.976 0.887 0.812 who-71159t-5
 0 <- 0.09 0.214 0.833 0.000 0.46 0.177 0.976 0.887 0.812 who-71159t-5
 0 <- 0.12 0.248 0.976 0.000 0.58 0.169 0.976 0.975 0.800 who-71168t-5
 1 <- 0.12 0.248 0.976 0.000 0.58 0.169 0.976 0.975 0.800 who-71168t-5
 0 <- 0.12 0.248 0.976 0.000 0.58 0.169 0.976 0.975 0.800 who-71168t-5
 0 <- 0.12 0.248 0.976 0.000 0.58 0.169 0.976 0.975 0.800 who-71168t-5
 0 <- 0.12 0.248 0.976 0.000 0.58 0.169 0.976 0.975 0.800 who-71168t-5
 0 <- 0.08 0.230 0.833 0.000 0.45 0.169 0.952 0.938 0.981 who-71173t-6
 0 <- 0.08 0.230 0.833 0.000 0.45 0.169 0.952 0.938 0.981 who-71173t-6
 1 <- 0.08 0.230 0.833 0.000 0.45 0.169 0.952 0.938 0.981 who-71173t-6
 0 <- 0.08 0.230 0.833 0.000 0.45 0.169 0.952 0.938 0.981 who-71173t-6
 1 <- 0.12 0.217 0.738 0.000 0.54 0.145 0.929 0.925 0.919 who-71179t-5
 0 <- 0.12 0.217 0.738 0.000 0.54 0.145 0.929 0.925 0.919 who-71179t-5
 1 <- 0.12 0.217 0.738 0.000 0.54 0.145 0.929 0.925 0.919 who-71179t-5
 1 <- 0.12 0.217 0.738 0.000 0.54 0.145 0.929 0.925 0.919 who-71179t-5
 1 <- 0.23 0.176 0.929 0.000 0.52 0.163 0.952 0.988 0.969 who-71180t-5
 1 <- 0.23 0.176 0.929 0.000 0.52 0.163 0.952 0.988 0.969 who-71180t-5
 0 <- 0.23 0.176 0.929 0.000 0.52 0.163 0.952 0.988 0.969 who-71180t-5
 1 <- 0.23 0.176 0.929 0.000 0.52 0.163 0.952 0.988 0.969 who-71180t-5
 1 <- 0.23 0.189 0.976 0.681 0.60 0.143 0.952 0.919 0.900 who-71186t-6
 1 <- 0.23 0.189 0.976 0.681 0.60 0.143 0.952 0.919 0.900 who-71186t-6
 1 <- 0.23 0.189 0.976 0.681 0.60 0.143 0.952 0.919 0.900 who-71186t-6
 1 <- 0.23 0.189 0.976 0.681 0.60 0.143 0.952 0.919 0.900 who-71186t-6
 1 <- 0.05 0.202 1.000 0.000 0.05 0.197 1.000 0.000 0.000 who-71202t-3
 1 <- 0.05 0.202 1.000 0.000 0.05 0.197 1.000 0.000 0.000 who-71202t-3
 1 <- 0.05 0.202 1.000 0.000 0.05 0.197 1.000 0.000 0.000 who-71202t-3
 1 <- 0.05 0.202 1.000 0.000 0.05 0.197 1.000 0.000 0.000 who-71202t-3
 0 <- 0.32 0.163 0.952 0.906 0.37 0.143 0.405 0.919 0.588 who-71204t-5
 0 <- 0.32 0.163 0.952 0.906 0.37 0.143 0.405 0.919 0.588 who-71204t-5
 1 <- 0.32 0.163 0.952 0.906 0.37 0.143 0.405 0.919 0.588 who-71204t-5
 1 <- 0.32 0.163 0.952 0.906 0.37 0.143 0.405 0.919 0.588 who-71204t-5
 0 <-  who-71206t-5
 1 <-  who-71206t-5
 0 <-  who-71206t-5
 1 <-  who-71206t-5
 1 <- 0.55 0.146 0.976 0.569 0.14 0.192 0.952 1.000 0.988 who-71207t-4
 1 <- 0.55 0.146 0.976 0.569 0.14 0.192 0.952 1.000 0.988 who-71207t-4
 1 <- 0.55 0.146 0.976 0.569 0.14 0.192 0.952 1.000 0.988 who-71207t-4
 1 <- 0.55 0.146 0.976 0.569 0.14 0.192 0.952 1.000 0.988 who-71207t-4
 1 <- 0.11 0.179 0.452 0.887 0.06 0.229 0.762 0.825 0.944 who-71213t-4
 1 <- 0.11 0.179 0.452 0.887 0.06 0.229 0.762 0.825 0.944 who-71213t-4
 1 <- 0.11 0.179 0.452 0.887 0.06 0.229 0.762 0.825 0.944 who-71213t-4
 0 <- 0.11 0.179 0.452 0.887 0.06 0.229 0.762 0.825 0.944 who-71213t-4
 0 <- 0.05 0.179 0.714 0.000 0.32 0.183 0.952 0.856 0.981 who-71216t-2
 0 <- 0.05 0.179 0.714 0.000 0.32 0.183 0.952 0.856 0.981 who-71216t-2
 0 <- 0.05 0.179 0.714 0.000 0.32 0.183 0.952 0.856 0.981 who-71216t-2
 0 <- 0.05 0.179 0.714 0.000 0.32 0.183 0.952 0.856 0.981 who-71216t-2
 0 <- 0.08 0.169 0.762 0.713 0.40 0.160 0.976 0.831 0.969 who-71217t-2
 0 <- 0.08 0.169 0.762 0.713 0.40 0.160 0.976 0.831 0.969 who-71217t-2
 0 <- 0.08 0.169 0.762 0.713 0.40 0.160 0.976 0.831 0.969 who-71217t-2
 1 <- 0.08 0.169 0.762 0.713 0.40 0.160 0.976 0.831 0.969 who-71217t-2
 0 <- 0.08 0.228 0.690 0.000 1.12 0.138 0.976 0.838 0.975 who-71219t-2
 0 <- 0.08 0.228 0.690 0.000 1.12 0.138 0.976 0.838 0.975 who-71219t-2
 0 <- 0.08 0.228 0.690 0.000 1.12 0.138 0.976 0.838 0.975 who-71219t-2
 0 <- 0.08 0.228 0.690 0.000 1.12 0.138 0.976 0.838 0.975 who-71219t-2
 0 <- 0.08 0.228 0.690 0.000 1.12 0.138 0.976 0.838 0.975 who-71219t-2
 0 <- 0.08 0.206 0.881 0.000 0.48 0.158 0.976 0.956 0.950 who-71220t-2
 0 <- 0.08 0.206 0.881 0.000 0.48 0.158 0.976 0.956 0.950 who-71220t-2
 0 <- 0.08 0.206 0.881 0.000 0.48 0.158 0.976 0.956 0.950 who-71220t-2
 0 <- 0.08 0.206 0.881 0.000 0.48 0.158 0.976 0.956 0.950 who-71220t-2
 0 <- 0.17 0.180 0.905 0.975 0.55 0.150 0.952 0.875 0.944 who-71221t-5
 1 <- 0.17 0.180 0.905 0.975 0.55 0.150 0.952 0.875 0.944 who-71221t-5
 0 <- 0.17 0.180 0.905 0.975 0.55 0.150 0.952 0.875 0.944 who-71221t-5
 0 <- 0.17 0.180 0.905 0.975 0.55 0.150 0.952 0.875 0.944 who-71221t-5
 1 <- 0.05 0.256 0.929 0.000 0.91 0.142 0.952 0.950 0.950 who-71223t-5
 0 <- 0.05 0.256 0.929 0.000 0.91 0.142 0.952 0.950 0.950 who-71223t-5
 1 <- 0.05 0.256 0.929 0.000 0.91 0.142 0.952 0.950 0.950 who-71223t-5
 0 <- 0.05 0.256 0.929 0.000 0.91 0.142 0.952 0.950 0.950 who-71223t-5
 1 <- 0.18 0.189 0.905 0.762 0.66 0.146 0.976 0.975 0.975 who-71228t-5
 0 <- 0.18 0.189 0.905 0.762 0.66 0.146 0.976 0.975 0.975 who-71228t-5
 1 <- 0.18 0.189 0.905 0.762 0.66 0.146 0.976 0.975 0.975 who-71228t-5
 0 <- 0.18 0.189 0.905 0.762 0.66 0.146 0.976 0.975 0.975 who-71228t-5
 1 <- 0.18 0.189 0.905 0.762 0.66 0.146 0.976 0.975 0.975 who-71228t-5
 0 <- 0.08 0.240 0.881 0.000 0.55 0.144 0.929 0.856 0.919 who-71235t-5
 0 <- 0.08 0.240 0.881 0.000 0.55 0.144 0.929 0.856 0.919 who-71235t-5
 1 <- 0.08 0.240 0.881 0.000 0.55 0.144 0.929 0.856 0.919 who-71235t-5
 0 <- 0.08 0.240 0.881 0.000 0.55 0.144 0.929 0.856 0.919 who-71235t-5
 0 <- 0.05 0.209 0.881 0.931 0.46 0.158 0.976 0.844 0.975 who-71241t-2
 0 <- 0.05 0.209 0.881 0.931 0.46 0.158 0.976 0.844 0.975 who-71241t-2
 0 <- 0.05 0.209 0.881 0.931 0.46 0.158 0.976 0.844 0.975 who-71241t-2
 0 <- 0.05 0.209 0.881 0.931 0.46 0.158 0.976 0.844 0.975 who-71241t-2
 0 <- 0.09 0.190 0.429 0.919 0.63 0.139 0.881 0.688 0.825 who-71250t-1
 0 <- 0.09 0.190 0.429 0.919 0.63 0.139 0.881 0.688 0.825 who-71250t-1
 0 <- 0.09 0.190 0.429 0.919 0.63 0.139 0.881 0.688 0.825 who-71250t-1
 0 <- 0.09 0.190 0.429 0.919 0.63 0.139 0.881 0.688 0.825 who-71250t-1
 0 <- 0.25 0.170 0.833 0.800 0.37 0.184 0.952 0.938 0.975 who-71253t-2
 0 <- 0.25 0.170 0.833 0.800 0.37 0.184 0.952 0.938 0.975 who-71253t-2
 0 <- 0.25 0.170 0.833 0.800 0.37 0.184 0.952 0.938 0.975 who-71253t-2
 0 <- 0.25 0.170 0.833 0.800 0.37 0.184 0.952 0.938 0.975 who-71253t-2
 1 <- 0.23 0.184 0.690 0.000 0.51 0.163 0.976 0.831 0.812 who-71255t-5
 0 <- 0.23 0.184 0.690 0.000 0.51 0.163 0.976 0.831 0.812 who-71255t-5
 1 <- 0.23 0.184 0.690 0.000 0.51 0.163 0.976 0.831 0.812 who-71255t-5
 1 <- 0.23 0.184 0.690 0.000 0.51 0.163 0.976 0.831 0.812 who-71255t-5
 0 <- 0.20 0.154 0.857 0.694 0.29 0.189 0.976 0.887 0.975 who-71256t-2
 1 <- 0.20 0.154 0.857 0.694 0.29 0.189 0.976 0.887 0.975 who-71256t-2
 0 <- 0.20 0.154 0.857 0.694 0.29 0.189 0.976 0.887 0.975 who-71256t-2
 0 <- 0.20 0.154 0.857 0.694 0.29 0.189 0.976 0.887 0.975 who-71256t-2
 0 <- 0.08 0.199 0.976 0.606 0.42 0.150 0.881 0.675 0.869 who-71257t-5
 0 <- 0.08 0.199 0.976 0.606 0.42 0.150 0.881 0.675 0.869 who-71257t-5
 0 <- 0.08 0.199 0.976 0.606 0.42 0.150 0.881 0.675 0.869 who-71257t-5
 0 <- 0.08 0.199 0.976 0.606 0.42 0.150 0.881 0.675 0.869 who-71257t-5
word 78: will phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.05 0.174 0.024 0.469 0.05 0.244 0.500 0.000 0.05 0.213 1.000 0.000 0.000 will-71273t-2
 0 <- 0.05 0.174 0.024 0.469 0.05 0.244 0.500 0.000 0.05 0.213 1.000 0.000 0.000 will-71273t-2
 0 <- 0.05 0.174 0.024 0.469 0.05 0.244 0.500 0.000 0.05 0.213 1.000 0.000 0.000 will-71273t-2
 0 <- 0.05 0.174 0.024 0.469 0.05 0.244 0.500 0.000 0.05 0.213 1.000 0.000 0.000 will-71273t-2
 0 <- 0.06 0.199 0.714 0.000 0.09 0.193 0.714 0.844 0.32 0.169 0.952 0.856 0.963 will-71279t-5
 0 <- 0.06 0.199 0.714 0.000 0.09 0.193 0.714 0.844 0.32 0.169 0.952 0.856 0.963 will-71279t-5
 0 <- 0.06 0.199 0.714 0.000 0.09 0.193 0.714 0.844 0.32 0.169 0.952 0.856 0.963 will-71279t-5
 0 <- 0.06 0.199 0.714 0.000 0.09 0.193 0.714 0.844 0.32 0.169 0.952 0.856 0.963 will-71279t-5
 1 <- 0.05 0.250 0.524 0.000 0.31 0.182 0.976 0.669 0.54 0.166 0.929 0.000 0.887 will-71290t-6
 0 <- 0.05 0.250 0.524 0.000 0.31 0.182 0.976 0.669 0.54 0.166 0.929 0.000 0.887 will-71290t-6
 0 <- 0.05 0.250 0.524 0.000 0.31 0.182 0.976 0.669 0.54 0.166 0.929 0.000 0.887 will-71290t-6
 0 <- 0.05 0.250 0.524 0.000 0.31 0.182 0.976 0.669 0.54 0.166 0.929 0.000 0.887 will-71290t-6
 1 <- 0.31 0.180 0.500 0.000 0.28 0.160 0.929 0.781 0.26 0.205 0.976 0.988 0.675 will-71291t-5
 1 <- 0.31 0.180 0.500 0.000 0.28 0.160 0.929 0.781 0.26 0.205 0.976 0.988 0.675 will-71291t-5
 0 <- 0.31 0.180 0.500 0.000 0.28 0.160 0.929 0.781 0.26 0.205 0.976 0.988 0.675 will-71291t-5
 0 <- 0.31 0.180 0.500 0.000 0.28 0.160 0.929 0.781 0.26 0.205 0.976 0.988 0.675 will-71291t-5
 1 <- 0.17 0.244 1.000 0.000 0.14 0.252 0.976 0.000 0.29 0.179 0.976 0.950 0.969 will-71293t-5
 1 <- 0.17 0.244 1.000 0.000 0.14 0.252 0.976 0.000 0.29 0.179 0.976 0.950 0.969 will-71293t-5
 0 <- 0.17 0.244 1.000 0.000 0.14 0.252 0.976 0.000 0.29 0.179 0.976 0.950 0.969 will-71293t-5
 1 <- 0.17 0.244 1.000 0.000 0.14 0.252 0.976 0.000 0.29 0.179 0.976 0.950 0.969 will-71293t-5
 1 <- 0.17 0.235 0.976 0.994 0.22 0.192 0.905 0.000 0.18 0.209 0.976 0.963 0.931 will-71295t-6
 0 <- 0.17 0.235 0.976 0.994 0.22 0.192 0.905 0.000 0.18 0.209 0.976 0.963 0.931 will-71295t-6
 1 <- 0.17 0.235 0.976 0.994 0.22 0.192 0.905 0.000 0.18 0.209 0.976 0.963 0.931 will-71295t-6
 0 <- 0.17 0.235 0.976 0.994 0.22 0.192 0.905 0.000 0.18 0.209 0.976 0.963 0.931 will-71295t-6
 0 <- 0.18 0.236 0.976 0.000 0.28 0.172 0.905 0.419 0.28 0.226 0.976 0.912 0.988 will-71296t-5
 0 <- 0.18 0.236 0.976 0.000 0.28 0.172 0.905 0.419 0.28 0.226 0.976 0.912 0.988 will-71296t-5
 0 <- 0.18 0.236 0.976 0.000 0.28 0.172 0.905 0.419 0.28 0.226 0.976 0.912 0.988 will-71296t-5
 0 <- 0.18 0.236 0.976 0.000 0.28 0.172 0.905 0.419 0.28 0.226 0.976 0.912 0.988 will-71296t-5
 0 <- 0.05 0.183 0.381 0.838 0.26 0.173 0.929 0.662 0.12 0.198 0.310 0.963 0.738 will-71310t-5
 0 <- 0.05 0.183 0.381 0.838 0.26 0.173 0.929 0.662 0.12 0.198 0.310 0.963 0.738 will-71310t-5
 0 <- 0.05 0.183 0.381 0.838 0.26 0.173 0.929 0.662 0.12 0.198 0.310 0.963 0.738 will-71310t-5
 0 <- 0.12 0.221 0.929 0.981 0.26 0.204 0.976 0.925 0.28 0.177 0.929 1.000 0.950 will-71323t-5
 1 <- 0.12 0.221 0.929 0.981 0.26 0.204 0.976 0.925 0.28 0.177 0.929 1.000 0.950 will-71323t-5
 1 <- 0.12 0.221 0.929 0.981 0.26 0.204 0.976 0.925 0.28 0.177 0.929 1.000 0.950 will-71323t-5
 1 <- 0.12 0.221 0.929 0.981 0.26 0.204 0.976 0.925 0.28 0.177 0.929 1.000 0.950 will-71323t-5
 0 <- 0.12 0.221 0.929 0.981 0.26 0.204 0.976 0.925 0.28 0.177 0.929 1.000 0.950 will-71323t-5
 0 <- 0.09 0.231 0.786 0.000 0.51 0.146 0.833 0.806 0.48 0.173 0.786 0.800 0.850 will-71328t-5
 0 <- 0.09 0.231 0.786 0.000 0.51 0.146 0.833 0.806 0.48 0.173 0.786 0.800 0.850 will-71328t-5
 0 <- 0.09 0.231 0.786 0.000 0.51 0.146 0.833 0.806 0.48 0.173 0.786 0.800 0.850 will-71328t-5
 0 <- 0.09 0.231 0.786 0.000 0.51 0.146 0.833 0.806 0.48 0.173 0.786 0.800 0.850 will-71328t-5
 0 <- 0.06 0.232 0.095 0.000 0.29 0.172 0.929 0.000 0.12 0.226 0.071 0.931 0.000 will-71362t-6
 1 <- 0.06 0.232 0.095 0.000 0.29 0.172 0.929 0.000 0.12 0.226 0.071 0.931 0.000 will-71362t-6
 0 <- 0.06 0.232 0.095 0.000 0.29 0.172 0.929 0.000 0.12 0.226 0.071 0.931 0.000 will-71362t-6
 0 <- 0.06 0.232 0.095 0.000 0.29 0.172 0.929 0.000 0.12 0.226 0.071 0.931 0.000 will-71362t-6
 0 <- 0.06 0.228 0.238 0.000 0.35 0.187 0.905 0.388 0.37 0.157 0.976 0.950 0.919 will-71363t-5
 0 <- 0.06 0.228 0.238 0.000 0.35 0.187 0.905 0.388 0.37 0.157 0.976 0.950 0.919 will-71363t-5
 0 <- 0.06 0.228 0.238 0.000 0.35 0.187 0.905 0.388 0.37 0.157 0.976 0.950 0.919 will-71363t-5
 0 <- 0.06 0.228 0.238 0.000 0.35 0.187 0.905 0.388 0.37 0.157 0.976 0.950 0.919 will-71363t-5
 1 <- 0.09 0.261 0.952 0.762 0.15 0.226 0.976 0.963 0.49 0.151 0.976 1.000 0.000 will-71367t-5
 0 <- 0.09 0.261 0.952 0.762 0.15 0.226 0.976 0.963 0.49 0.151 0.976 1.000 0.000 will-71367t-5
 1 <- 0.09 0.261 0.952 0.762 0.15 0.226 0.976 0.963 0.49 0.151 0.976 1.000 0.000 will-71367t-5
 1 <- 0.09 0.261 0.952 0.762 0.15 0.226 0.976 0.963 0.49 0.151 0.976 1.000 0.000 will-71367t-5
 0 <- 0.05 0.189 0.024 0.000 0.29 0.177 0.952 0.425 0.17 0.198 0.524 0.794 0.000 will-71381t-2
 0 <- 0.05 0.189 0.024 0.000 0.29 0.177 0.952 0.425 0.17 0.198 0.524 0.794 0.000 will-71381t-2
 0 <- 0.05 0.189 0.024 0.000 0.29 0.177 0.952 0.425 0.17 0.198 0.524 0.794 0.000 will-71381t-2
 0 <- 0.05 0.189 0.024 0.000 0.29 0.177 0.952 0.425 0.17 0.198 0.524 0.794 0.000 will-71381t-2
 0 <- 0.09 0.243 0.452 0.806 0.32 0.161 0.833 0.556 0.09 0.218 0.714 1.000 0.206 will-71392t-5
 0 <- 0.09 0.243 0.452 0.806 0.32 0.161 0.833 0.556 0.09 0.218 0.714 1.000 0.206 will-71392t-5
 0 <- 0.09 0.243 0.452 0.806 0.32 0.161 0.833 0.556 0.09 0.218 0.714 1.000 0.206 will-71392t-5
 0 <- 0.09 0.243 0.452 0.806 0.32 0.161 0.833 0.556 0.09 0.218 0.714 1.000 0.206 will-71392t-5
 0 <- 0.09 0.200 0.667 0.000 0.25 0.163 0.833 0.650 0.05 0.185 0.738 0.956 0.819 will-71393t-4
 0 <- 0.09 0.200 0.667 0.000 0.25 0.163 0.833 0.650 0.05 0.185 0.738 0.956 0.819 will-71393t-4
 0 <- 0.09 0.200 0.667 0.000 0.25 0.163 0.833 0.650 0.05 0.185 0.738 0.956 0.819 will-71393t-4
 0 <- 0.09 0.200 0.667 0.000 0.25 0.163 0.833 0.650 0.05 0.185 0.738 0.956 0.819 will-71393t-4
 0 <- 0.05 0.294 0.429 0.000 0.42 0.164 0.905 0.731 0.12 0.203 0.333 0.906 0.675 will-71399t-5
 0 <- 0.05 0.294 0.429 0.000 0.42 0.164 0.905 0.731 0.12 0.203 0.333 0.906 0.675 will-71399t-5
 0 <- 0.05 0.294 0.429 0.000 0.42 0.164 0.905 0.731 0.12 0.203 0.333 0.906 0.675 will-71399t-5
 1 <- 0.05 0.294 0.429 0.000 0.42 0.164 0.905 0.731 0.12 0.203 0.333 0.906 0.675 will-71399t-5
 0 <- 0.05 0.198 0.452 0.000 0.08 0.187 0.762 0.719 0.29 0.166 0.714 0.856 0.919 will-71401t-2
 0 <- 0.05 0.198 0.452 0.000 0.08 0.187 0.762 0.719 0.29 0.166 0.714 0.856 0.919 will-71401t-2
 0 <- 0.05 0.198 0.452 0.000 0.08 0.187 0.762 0.719 0.29 0.166 0.714 0.856 0.919 will-71401t-2
 0 <- 0.05 0.198 0.452 0.000 0.08 0.187 0.762 0.719 0.29 0.166 0.714 0.856 0.919 will-71401t-2
 0 <- 0.05 0.198 0.452 0.000 0.08 0.187 0.762 0.719 0.29 0.166 0.714 0.856 0.919 will-71401t-2
 0 <- 0.15 0.220 0.976 0.806 0.25 0.169 0.905 0.000 0.28 0.169 0.881 0.613 0.869 will-71441t-5
 1 <- 0.15 0.220 0.976 0.806 0.25 0.169 0.905 0.000 0.28 0.169 0.881 0.613 0.869 will-71441t-5
 0 <- 0.15 0.220 0.976 0.806 0.25 0.169 0.905 0.000 0.28 0.169 0.881 0.613 0.869 will-71441t-5
 0 <- 0.15 0.220 0.976 0.806 0.25 0.169 0.905 0.000 0.28 0.169 0.881 0.613 0.869 will-71441t-5
 0 <- 0.12 0.260 0.976 0.000 0.25 0.180 0.905 1.000 0.49 0.153 0.929 0.950 0.950 will-71442t-5
 0 <- 0.12 0.260 0.976 0.000 0.25 0.180 0.905 1.000 0.49 0.153 0.929 0.950 0.950 will-71442t-5
 0 <- 0.12 0.260 0.976 0.000 0.25 0.180 0.905 1.000 0.49 0.153 0.929 0.950 0.950 will-71442t-5
 0 <- 0.12 0.260 0.976 0.000 0.25 0.180 0.905 1.000 0.49 0.153 0.929 0.950 0.950 will-71442t-5
 0 <- 0.11 0.257 0.286 0.000 0.29 0.188 0.929 0.656 0.17 0.211 0.905 0.919 0.000 will-71458t-5
 0 <- 0.11 0.257 0.286 0.000 0.29 0.188 0.929 0.656 0.17 0.211 0.905 0.919 0.000 will-71458t-5
 1 <- 0.11 0.257 0.286 0.000 0.29 0.188 0.929 0.656 0.17 0.211 0.905 0.919 0.000 will-71458t-5
 0 <- 0.11 0.257 0.286 0.000 0.29 0.188 0.929 0.656 0.17 0.211 0.905 0.919 0.000 will-71458t-5
 0 <- 0.12 0.260 0.976 0.944 0.25 0.183 0.929 0.588 0.14 0.191 0.905 0.975 0.000 will-71460t-5
 0 <- 0.12 0.260 0.976 0.944 0.25 0.183 0.929 0.588 0.14 0.191 0.905 0.975 0.000 will-71460t-5
 0 <- 0.12 0.260 0.976 0.944 0.25 0.183 0.929 0.588 0.14 0.191 0.905 0.975 0.000 will-71460t-5
 0 <- 0.08 0.219 1.000 0.000 0.06 0.275 0.405 0.681 0.05 0.192 0.548 0.000 0.425 will-71462t-3
 0 <- 0.08 0.219 1.000 0.000 0.06 0.275 0.405 0.681 0.05 0.192 0.548 0.000 0.425 will-71462t-3
 0 <- 0.08 0.219 1.000 0.000 0.06 0.275 0.405 0.681 0.05 0.192 0.548 0.000 0.425 will-71462t-3
 0 <- 0.08 0.219 1.000 0.000 0.06 0.275 0.405 0.681 0.05 0.192 0.548 0.000 0.425 will-71462t-3
 0 <- 0.08 0.219 1.000 0.000 0.06 0.275 0.405 0.681 0.05 0.192 0.548 0.000 0.425 will-71462t-3
 1 <- 0.11 0.241 0.976 0.994 0.23 0.169 0.667 0.650 0.25 0.178 0.905 0.700 0.912 will-71471t-5
 1 <- 0.11 0.241 0.976 0.994 0.23 0.169 0.667 0.650 0.25 0.178 0.905 0.700 0.912 will-71471t-5
 1 <- 0.11 0.241 0.976 0.994 0.23 0.169 0.667 0.650 0.25 0.178 0.905 0.700 0.912 will-71471t-5
 1 <- 0.11 0.241 0.976 0.994 0.23 0.169 0.667 0.650 0.25 0.178 0.905 0.700 0.912 will-71471t-5
 0 <- 0.11 0.241 0.976 0.994 0.23 0.169 0.667 0.650 0.25 0.178 0.905 0.700 0.912 will-71471t-5
 1 <- 0.14 0.197 0.976 0.912 0.22 0.185 0.524 0.981 0.51 0.156 0.881 0.594 0.744 will-71478t-5
 1 <- 0.14 0.197 0.976 0.912 0.22 0.185 0.524 0.981 0.51 0.156 0.881 0.594 0.744 will-71478t-5
 0 <- 0.14 0.197 0.976 0.912 0.22 0.185 0.524 0.981 0.51 0.156 0.881 0.594 0.744 will-71478t-5
 1 <- 0.14 0.197 0.976 0.912 0.22 0.185 0.524 0.981 0.51 0.156 0.881 0.594 0.744 will-71478t-5
 1 <- 0.05 0.194 0.024 0.000 0.45 0.158 0.881 0.463 0.05 0.177 0.167 0.931 0.000 will-71485t-3
 0 <- 0.05 0.194 0.024 0.000 0.45 0.158 0.881 0.463 0.05 0.177 0.167 0.931 0.000 will-71485t-3
 0 <- 0.05 0.194 0.024 0.000 0.45 0.158 0.881 0.463 0.05 0.177 0.167 0.931 0.000 will-71485t-3
 0 <- 0.05 0.194 0.024 0.000 0.45 0.158 0.881 0.463 0.05 0.177 0.167 0.931 0.000 will-71485t-3
 0 <- 0.18 0.172 0.500 0.856 0.25 0.171 0.762 0.569 0.38 0.157 0.929 0.331 0.800 will-71498t-4
 0 <- 0.18 0.172 0.500 0.856 0.25 0.171 0.762 0.569 0.38 0.157 0.929 0.331 0.800 will-71498t-4
 0 <- 0.18 0.172 0.500 0.856 0.25 0.171 0.762 0.569 0.38 0.157 0.929 0.331 0.800 will-71498t-4
 0 <- 0.18 0.172 0.500 0.856 0.25 0.171 0.762 0.569 0.38 0.157 0.929 0.331 0.800 will-71498t-4
 0 <- 0.09 0.222 0.976 0.000 0.26 0.163 0.810 0.956 0.71 0.142 0.690 0.069 0.000 will-71504t-3
 0 <- 0.09 0.222 0.976 0.000 0.26 0.163 0.810 0.956 0.71 0.142 0.690 0.069 0.000 will-71504t-3
 0 <- 0.09 0.222 0.976 0.000 0.26 0.163 0.810 0.956 0.71 0.142 0.690 0.069 0.000 will-71504t-3
 0 <- 0.09 0.222 0.976 0.000 0.26 0.163 0.810 0.956 0.71 0.142 0.690 0.069 0.000 will-71504t-3
 0 <- 0.26 0.184 0.952 0.000 0.29 0.173 0.881 0.000 0.18 0.229 0.976 0.988 0.000 will-71506t-5
 0 <- 0.26 0.184 0.952 0.000 0.29 0.173 0.881 0.000 0.18 0.229 0.976 0.988 0.000 will-71506t-5
 0 <- 0.26 0.184 0.952 0.000 0.29 0.173 0.881 0.000 0.18 0.229 0.976 0.988 0.000 will-71506t-5
 0 <- 0.26 0.184 0.952 0.000 0.29 0.173 0.881 0.000 0.18 0.229 0.976 0.988 0.000 will-71506t-5
word 79: with phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.15 0.194 0.976 0.887 0.09 0.224 0.976 1.000 0.05 0.204 0.643 0.744 0.669 with-71524t-2
 0 <- 0.15 0.194 0.976 0.887 0.09 0.224 0.976 1.000 0.05 0.204 0.643 0.744 0.669 with-71524t-2
 0 <- 0.15 0.194 0.976 0.887 0.09 0.224 0.976 1.000 0.05 0.204 0.643 0.744 0.669 with-71524t-2
 0 <- 0.15 0.194 0.976 0.887 0.09 0.224 0.976 1.000 0.05 0.204 0.643 0.744 0.669 with-71524t-2
 0 <- 0.05 0.176 0.024 0.575 0.14 0.183 0.929 0.456 0.20 0.173 1.000 0.000 0.613 with-71526t-5
 0 <- 0.05 0.176 0.024 0.575 0.14 0.183 0.929 0.456 0.20 0.173 1.000 0.000 0.613 with-71526t-5
 0 <- 0.05 0.176 0.024 0.575 0.14 0.183 0.929 0.456 0.20 0.173 1.000 0.000 0.613 with-71526t-5
 0 <- 0.05 0.176 0.024 0.575 0.14 0.183 0.929 0.456 0.20 0.173 1.000 0.000 0.613 with-71526t-5
 0 <- 0.05 0.211 0.619 0.000 0.29 0.153 0.833 0.781 0.32 0.155 0.738 0.700 0.000 with-71535t-4
 0 <- 0.05 0.211 0.619 0.000 0.29 0.153 0.833 0.781 0.32 0.155 0.738 0.700 0.000 with-71535t-4
 0 <- 0.05 0.211 0.619 0.000 0.29 0.153 0.833 0.781 0.32 0.155 0.738 0.700 0.000 with-71535t-4
 0 <- 0.05 0.211 0.619 0.000 0.29 0.153 0.833 0.781 0.32 0.155 0.738 0.700 0.000 with-71535t-4
 0 <- 0.11 0.263 0.976 0.000 0.11 0.196 0.857 0.988 0.34 0.148 1.000 0.000 0.675 with-71536t-2
 0 <- 0.11 0.263 0.976 0.000 0.11 0.196 0.857 0.988 0.34 0.148 1.000 0.000 0.675 with-71536t-2
 0 <- 0.11 0.263 0.976 0.000 0.11 0.196 0.857 0.988 0.34 0.148 1.000 0.000 0.675 with-71536t-2
 0 <- 0.11 0.263 0.976 0.000 0.11 0.196 0.857 0.988 0.34 0.148 1.000 0.000 0.675 with-71536t-2
 0 <- 0.11 0.227 0.976 0.662 0.37 0.144 0.881 0.350 0.15 0.185 0.714 0.838 0.569 with-71537t-5
 0 <- 0.11 0.227 0.976 0.662 0.37 0.144 0.881 0.350 0.15 0.185 0.714 0.838 0.569 with-71537t-5
 1 <- 0.11 0.227 0.976 0.662 0.37 0.144 0.881 0.350 0.15 0.185 0.714 0.838 0.569 with-71537t-5
 0 <- 0.11 0.227 0.976 0.662 0.37 0.144 0.881 0.350 0.15 0.185 0.714 0.838 0.569 with-71537t-5
 1 <- 0.05 0.187 0.024 0.000 0.32 0.149 0.905 0.569 0.18 0.173 0.714 0.850 0.700 with-71544t-5
 0 <- 0.05 0.187 0.024 0.000 0.32 0.149 0.905 0.569 0.18 0.173 0.714 0.850 0.700 with-71544t-5
 0 <- 0.05 0.187 0.024 0.000 0.32 0.149 0.905 0.569 0.18 0.173 0.714 0.850 0.700 with-71544t-5
 0 <- 0.05 0.187 0.024 0.000 0.32 0.149 0.905 0.569 0.18 0.173 0.714 0.850 0.700 with-71544t-5
 0 <- 0.11 0.263 0.024 0.800 0.28 0.159 0.833 0.375 0.51 0.139 0.690 0.694 0.644 with-71548t-2
 0 <- 0.11 0.263 0.024 0.800 0.28 0.159 0.833 0.375 0.51 0.139 0.690 0.694 0.644 with-71548t-2
 0 <- 0.11 0.263 0.024 0.800 0.28 0.159 0.833 0.375 0.51 0.139 0.690 0.694 0.644 with-71548t-2
 0 <- 0.11 0.263 0.024 0.800 0.28 0.159 0.833 0.375 0.51 0.139 0.690 0.694 0.644 with-71548t-2
 0 <- 0.22 0.236 0.976 0.919 0.11 0.180 0.786 0.981 0.52 0.137 0.476 0.850 0.631 with-71553t-2
 0 <- 0.22 0.236 0.976 0.919 0.11 0.180 0.786 0.981 0.52 0.137 0.476 0.850 0.631 with-71553t-2
 0 <- 0.22 0.236 0.976 0.919 0.11 0.180 0.786 0.981 0.52 0.137 0.476 0.850 0.631 with-71553t-2
 0 <- 0.22 0.236 0.976 0.919 0.11 0.180 0.786 0.981 0.52 0.137 0.476 0.850 0.631 with-71553t-2
 0 <- 0.12 0.207 0.976 0.800 0.11 0.212 0.929 0.887 0.57 0.139 0.690 0.656 0.494 with-71558t-5
 1 <- 0.12 0.207 0.976 0.800 0.11 0.212 0.929 0.887 0.57 0.139 0.690 0.656 0.494 with-71558t-5
 0 <- 0.12 0.207 0.976 0.800 0.11 0.212 0.929 0.887 0.57 0.139 0.690 0.656 0.494 with-71558t-5
 0 <- 0.12 0.207 0.976 0.800 0.11 0.212 0.929 0.887 0.57 0.139 0.690 0.656 0.494 with-71558t-5
 0 <- 0.20 0.173 0.571 0.994 0.38 0.150 0.952 0.787 0.22 0.161 0.714 0.931 0.525 with-71563t-5
 0 <- 0.20 0.173 0.571 0.994 0.38 0.150 0.952 0.787 0.22 0.161 0.714 0.931 0.525 with-71563t-5
 0 <- 0.20 0.173 0.571 0.994 0.38 0.150 0.952 0.787 0.22 0.161 0.714 0.931 0.525 with-71563t-5
 0 <- 0.20 0.173 0.571 0.994 0.38 0.150 0.952 0.787 0.22 0.161 0.714 0.931 0.525 with-71563t-5
 0 <- 0.06 0.209 0.119 0.769 0.11 0.188 0.762 0.669 0.05 0.224 1.000 0.000 0.000 with-71566t-1
 0 <- 0.06 0.209 0.119 0.769 0.11 0.188 0.762 0.669 0.05 0.224 1.000 0.000 0.000 with-71566t-1
 0 <- 0.06 0.209 0.119 0.769 0.11 0.188 0.762 0.669 0.05 0.224 1.000 0.000 0.000 with-71566t-1
 0 <- 0.06 0.209 0.119 0.769 0.11 0.188 0.762 0.669 0.05 0.224 1.000 0.000 0.000 with-71566t-1
 0 <- 0.23 0.203 0.976 0.956 0.28 0.164 0.857 0.000 0.40 0.154 0.857 0.481 0.606 with-71569t-5
 0 <- 0.23 0.203 0.976 0.956 0.28 0.164 0.857 0.000 0.40 0.154 0.857 0.481 0.606 with-71569t-5
 0 <- 0.23 0.203 0.976 0.956 0.28 0.164 0.857 0.000 0.40 0.154 0.857 0.481 0.606 with-71569t-5
 0 <- 0.23 0.203 0.976 0.956 0.28 0.164 0.857 0.000 0.40 0.154 0.857 0.481 0.606 with-71569t-5
 0 <- 0.18 0.209 0.024 0.981 0.38 0.152 0.833 0.000 0.35 0.148 0.429 0.769 0.637 with-71573t-5
 0 <- 0.18 0.209 0.024 0.981 0.38 0.152 0.833 0.000 0.35 0.148 0.429 0.769 0.637 with-71573t-5
 0 <- 0.18 0.209 0.024 0.981 0.38 0.152 0.833 0.000 0.35 0.148 0.429 0.769 0.637 with-71573t-5
 0 <- 0.18 0.209 0.024 0.981 0.38 0.152 0.833 0.000 0.35 0.148 0.429 0.769 0.637 with-71573t-5
 1 <- 0.15 0.243 0.976 0.000 0.17 0.181 0.905 0.688 0.43 0.150 0.881 0.531 0.787 with-71576t-5
 0 <- 0.15 0.243 0.976 0.000 0.17 0.181 0.905 0.688 0.43 0.150 0.881 0.531 0.787 with-71576t-5
 0 <- 0.15 0.243 0.976 0.000 0.17 0.181 0.905 0.688 0.43 0.150 0.881 0.531 0.787 with-71576t-5
 0 <- 0.15 0.243 0.976 0.000 0.17 0.181 0.905 0.688 0.43 0.150 0.881 0.531 0.787 with-71576t-5
 0 <- 0.15 0.243 0.976 0.000 0.17 0.181 0.905 0.688 0.43 0.150 0.881 0.531 0.787 with-71576t-5
 0 <- 0.05 0.179 0.071 0.769 0.05 0.216 1.000 0.000 0.35 0.156 1.000 0.637 0.556 with-71581t-5
 0 <- 0.05 0.179 0.071 0.769 0.05 0.216 1.000 0.000 0.35 0.156 1.000 0.637 0.556 with-71581t-5
 0 <- 0.05 0.179 0.071 0.769 0.05 0.216 1.000 0.000 0.35 0.156 1.000 0.637 0.556 with-71581t-5
 0 <- 0.05 0.179 0.071 0.769 0.05 0.216 1.000 0.000 0.35 0.156 1.000 0.637 0.556 with-71581t-5
 0 <- 0.17 0.180 0.214 0.000 0.43 0.144 0.929 0.694 0.29 0.151 0.810 0.881 0.731 with-71582t-3
 0 <- 0.17 0.180 0.214 0.000 0.43 0.144 0.929 0.694 0.29 0.151 0.810 0.881 0.731 with-71582t-3
 0 <- 0.17 0.180 0.214 0.000 0.43 0.144 0.929 0.694 0.29 0.151 0.810 0.881 0.731 with-71582t-3
 0 <- 0.17 0.180 0.214 0.000 0.43 0.144 0.929 0.694 0.29 0.151 0.810 0.881 0.731 with-71582t-3
 0 <- 0.23 0.215 0.119 0.000 0.46 0.145 0.881 0.000 0.62 0.140 0.857 0.925 0.738 with-71586t-2
 0 <- 0.23 0.215 0.119 0.000 0.46 0.145 0.881 0.000 0.62 0.140 0.857 0.925 0.738 with-71586t-2
 0 <- 0.23 0.215 0.119 0.000 0.46 0.145 0.881 0.000 0.62 0.140 0.857 0.925 0.738 with-71586t-2
 0 <- 0.23 0.215 0.119 0.000 0.46 0.145 0.881 0.000 0.62 0.140 0.857 0.925 0.738 with-71586t-2
 0 <- 0.08 0.184 0.548 0.000 0.14 0.192 0.976 0.719 0.05 0.193 0.429 1.000 0.731 with-71587t-2
 0 <- 0.08 0.184 0.548 0.000 0.14 0.192 0.976 0.719 0.05 0.193 0.429 1.000 0.731 with-71587t-2
 0 <- 0.08 0.184 0.548 0.000 0.14 0.192 0.976 0.719 0.05 0.193 0.429 1.000 0.731 with-71587t-2
 0 <- 0.08 0.184 0.548 0.000 0.14 0.192 0.976 0.719 0.05 0.193 0.429 1.000 0.731 with-71587t-2
 0 <- 0.05 0.190 0.976 0.613 0.05 0.190 1.000 0.000 0.45 0.166 1.000 0.000 0.000 with-71589t-2
 0 <- 0.05 0.190 0.976 0.613 0.05 0.190 1.000 0.000 0.45 0.166 1.000 0.000 0.000 with-71589t-2
 0 <- 0.05 0.190 0.976 0.613 0.05 0.190 1.000 0.000 0.45 0.166 1.000 0.000 0.000 with-71589t-2
 0 <- 0.05 0.190 0.976 0.613 0.05 0.190 1.000 0.000 0.45 0.166 1.000 0.000 0.000 with-71589t-2
 0 <- 0.05 0.184 0.952 0.856 0.08 0.203 1.000 0.000 0.26 0.175 1.000 0.000 0.369 with-71592t-2
 0 <- 0.05 0.184 0.952 0.856 0.08 0.203 1.000 0.000 0.26 0.175 1.000 0.000 0.369 with-71592t-2
 0 <- 0.05 0.184 0.952 0.856 0.08 0.203 1.000 0.000 0.26 0.175 1.000 0.000 0.369 with-71592t-2
 0 <- 0.05 0.184 0.952 0.856 0.08 0.203 1.000 0.000 0.26 0.175 1.000 0.000 0.369 with-71592t-2
 0 <- 0.05 0.182 0.048 0.738 0.05 0.248 0.571 0.000 0.31 0.162 0.786 0.756 0.656 with-71612t-2
 0 <- 0.05 0.182 0.048 0.738 0.05 0.248 0.571 0.000 0.31 0.162 0.786 0.756 0.656 with-71612t-2
 0 <- 0.05 0.182 0.048 0.738 0.05 0.248 0.571 0.000 0.31 0.162 0.786 0.756 0.656 with-71612t-2
 0 <- 0.05 0.182 0.048 0.738 0.05 0.248 0.571 0.000 0.31 0.162 0.786 0.756 0.656 with-71612t-2
 0 <- 0.14 0.244 0.976 0.000 0.26 0.166 0.905 0.344 0.72 0.133 0.976 0.944 0.812 with-71618t-2
 0 <- 0.14 0.244 0.976 0.000 0.26 0.166 0.905 0.344 0.72 0.133 0.976 0.944 0.812 with-71618t-2
 0 <- 0.14 0.244 0.976 0.000 0.26 0.166 0.905 0.344 0.72 0.133 0.976 0.944 0.812 with-71618t-2
 0 <- 0.14 0.244 0.976 0.000 0.26 0.166 0.905 0.344 0.72 0.133 0.976 0.944 0.812 with-71618t-2
 0 <- 0.08 0.261 1.000 0.000 0.08 0.220 0.714 0.000 0.05 0.191 0.619 0.656 0.556 with-71623t-3
 0 <- 0.08 0.261 1.000 0.000 0.08 0.220 0.714 0.000 0.05 0.191 0.619 0.656 0.556 with-71623t-3
 0 <- 0.08 0.261 1.000 0.000 0.08 0.220 0.714 0.000 0.05 0.191 0.619 0.656 0.556 with-71623t-3
 0 <- 0.08 0.261 1.000 0.000 0.08 0.220 0.714 0.000 0.05 0.191 0.619 0.656 0.556 with-71623t-3
 0 <- 0.05 0.177 0.024 1.000 0.05 0.204 1.000 0.000 0.23 0.158 1.000 0.000 0.844 with-71625t-2
 0 <- 0.05 0.177 0.024 1.000 0.05 0.204 1.000 0.000 0.23 0.158 1.000 0.000 0.844 with-71625t-2
 0 <- 0.05 0.177 0.024 1.000 0.05 0.204 1.000 0.000 0.23 0.158 1.000 0.000 0.844 with-71625t-2
 0 <- 0.05 0.177 0.024 1.000 0.05 0.204 1.000 0.000 0.23 0.158 1.000 0.000 0.844 with-71625t-2
 0 <- 0.05 0.182 0.905 0.906 0.05 0.191 1.000 0.000 0.05 0.196 0.833 0.000 0.981 with-71627t-3
 0 <- 0.05 0.182 0.905 0.906 0.05 0.191 1.000 0.000 0.05 0.196 0.833 0.000 0.981 with-71627t-3
 0 <- 0.05 0.182 0.905 0.906 0.05 0.191 1.000 0.000 0.05 0.196 0.833 0.000 0.981 with-71627t-3
 0 <- 0.05 0.182 0.905 0.906 0.05 0.191 1.000 0.000 0.05 0.196 0.833 0.000 0.981 with-71627t-3
 0 <- 0.14 0.212 0.690 0.000 0.26 0.153 0.833 0.637 0.37 0.152 0.714 0.706 0.887 with-71635t-5
 0 <- 0.14 0.212 0.690 0.000 0.26 0.153 0.833 0.637 0.37 0.152 0.714 0.706 0.887 with-71635t-5
 0 <- 0.14 0.212 0.690 0.000 0.26 0.153 0.833 0.637 0.37 0.152 0.714 0.706 0.887 with-71635t-5
 0 <- 0.14 0.212 0.690 0.000 0.26 0.153 0.833 0.637 0.37 0.152 0.714 0.706 0.887 with-71635t-5
 0 <- 0.11 0.228 0.024 0.969 0.22 0.166 0.833 0.812 0.51 0.147 0.738 0.506 0.562 with-71644t-2
 0 <- 0.11 0.228 0.024 0.969 0.22 0.166 0.833 0.812 0.51 0.147 0.738 0.506 0.562 with-71644t-2
 0 <- 0.11 0.228 0.024 0.969 0.22 0.166 0.833 0.812 0.51 0.147 0.738 0.506 0.562 with-71644t-2
 0 <- 0.11 0.228 0.024 0.969 0.22 0.166 0.833 0.812 0.51 0.147 0.738 0.506 0.562 with-71644t-2
 0 <- 0.08 0.180 0.214 0.656 0.15 0.182 0.905 0.537 0.94 0.133 0.690 0.275 0.756 with-71651t-6
 0 <- 0.08 0.180 0.214 0.656 0.15 0.182 0.905 0.537 0.94 0.133 0.690 0.275 0.756 with-71651t-6
 0 <- 0.08 0.180 0.214 0.656 0.15 0.182 0.905 0.537 0.94 0.133 0.690 0.275 0.756 with-71651t-6
 0 <- 0.08 0.180 0.214 0.656 0.15 0.182 0.905 0.537 0.94 0.133 0.690 0.275 0.756 with-71651t-6
 1 <- 0.15 0.171 0.952 0.969 0.31 0.167 0.881 0.988 0.75 0.139 0.595 0.769 0.787 with-71659t-5
 0 <- 0.15 0.171 0.952 0.969 0.31 0.167 0.881 0.988 0.75 0.139 0.595 0.769 0.787 with-71659t-5
 0 <- 0.15 0.171 0.952 0.969 0.31 0.167 0.881 0.988 0.75 0.139 0.595 0.769 0.787 with-71659t-5
 0 <- 0.15 0.171 0.952 0.969 0.31 0.167 0.881 0.988 0.75 0.139 0.595 0.769 0.787 with-71659t-5
 0 <- 0.12 0.258 1.000 0.000 0.25 0.174 0.571 0.525 0.12 0.180 0.762 0.000 0.656 with-71665t-5
 0 <- 0.12 0.258 1.000 0.000 0.25 0.174 0.571 0.525 0.12 0.180 0.762 0.000 0.656 with-71665t-5
 0 <- 0.12 0.258 1.000 0.000 0.25 0.174 0.571 0.525 0.12 0.180 0.762 0.000 0.656 with-71665t-5
 0 <- 0.12 0.258 1.000 0.000 0.25 0.174 0.571 0.525 0.12 0.180 0.762 0.000 0.656 with-71665t-5
word 80: yes phonemes: 3 featuresPer: 4 plus: 1
 1 <- 0.14 0.244 0.952 0.944 0.34 0.165 0.381 0.613 0.35 0.165 0.500 0.450 0.844 yes-71668t-6
 1 <- 0.14 0.244 0.952 0.944 0.34 0.165 0.381 0.613 0.35 0.165 0.500 0.450 0.844 yes-71668t-6
 1 <- 0.14 0.244 0.952 0.944 0.34 0.165 0.381 0.613 0.35 0.165 0.500 0.450 0.844 yes-71668t-6
 1 <- 0.14 0.244 0.952 0.944 0.34 0.165 0.381 0.613 0.35 0.165 0.500 0.450 0.844 yes-71668t-6
 0 <- 0.06 0.201 0.405 0.000 0.11 0.194 0.286 0.569 0.51 0.159 0.810 0.425 0.844 yes-71669t-1
 0 <- 0.06 0.201 0.405 0.000 0.11 0.194 0.286 0.569 0.51 0.159 0.810 0.425 0.844 yes-71669t-1
 1 <- 0.06 0.201 0.405 0.000 0.11 0.194 0.286 0.569 0.51 0.159 0.810 0.425 0.844 yes-71669t-1
 0 <- 0.06 0.201 0.405 0.000 0.11 0.194 0.286 0.569 0.51 0.159 0.810 0.425 0.844 yes-71669t-1
 1 <- 0.15 0.242 0.881 0.750 0.17 0.203 0.190 0.863 0.38 0.157 0.833 0.581 0.794 yes-71670t-6
 1 <- 0.15 0.242 0.881 0.750 0.17 0.203 0.190 0.863 0.38 0.157 0.833 0.581 0.794 yes-71670t-6
 1 <- 0.15 0.242 0.881 0.750 0.17 0.203 0.190 0.863 0.38 0.157 0.833 0.581 0.794 yes-71670t-6
 1 <- 0.15 0.242 0.881 0.750 0.17 0.203 0.190 0.863 0.38 0.157 0.833 0.581 0.794 yes-71670t-6
 1 <- 0.26 0.168 0.452 0.631 0.35 0.166 0.929 0.000 0.32 0.226 0.976 0.887 0.963 yes-71671t-6
 1 <- 0.26 0.168 0.452 0.631 0.35 0.166 0.929 0.000 0.32 0.226 0.976 0.887 0.963 yes-71671t-6
 1 <- 0.26 0.168 0.452 0.631 0.35 0.166 0.929 0.000 0.32 0.226 0.976 0.887 0.963 yes-71671t-6
 1 <- 0.26 0.168 0.452 0.631 0.35 0.166 0.929 0.000 0.32 0.226 0.976 0.887 0.963 yes-71671t-6
 1 <- 0.09 0.215 0.119 0.000 0.37 0.175 0.762 0.331 0.38 0.168 0.738 0.394 0.856 yes-71672t-6
 1 <- 0.09 0.215 0.119 0.000 0.37 0.175 0.762 0.331 0.38 0.168 0.738 0.394 0.856 yes-71672t-6
 1 <- 0.09 0.215 0.119 0.000 0.37 0.175 0.762 0.331 0.38 0.168 0.738 0.394 0.856 yes-71672t-6
 1 <- 0.09 0.215 0.119 0.000 0.37 0.175 0.762 0.331 0.38 0.168 0.738 0.394 0.856 yes-71672t-6
 1 <- 0.11 0.232 0.048 0.000 0.15 0.169 0.714 1.000 0.20 0.177 1.000 0.000 0.662 yes-71673t-5
 1 <- 0.11 0.232 0.048 0.000 0.15 0.169 0.714 1.000 0.20 0.177 1.000 0.000 0.662 yes-71673t-5
 1 <- 0.11 0.232 0.048 0.000 0.15 0.169 0.714 1.000 0.20 0.177 1.000 0.000 0.662 yes-71673t-5
 1 <- 0.11 0.232 0.048 0.000 0.15 0.169 0.714 1.000 0.20 0.177 1.000 0.000 0.662 yes-71673t-5
 1 <- 0.11 0.261 0.571 0.769 0.22 0.177 0.881 0.506 0.22 0.175 0.881 0.475 0.944 yes-71674t-5
 1 <- 0.11 0.261 0.571 0.769 0.22 0.177 0.881 0.506 0.22 0.175 0.881 0.475 0.944 yes-71674t-5
 1 <- 0.11 0.261 0.571 0.769 0.22 0.177 0.881 0.506 0.22 0.175 0.881 0.475 0.944 yes-71674t-5
 1 <- 0.11 0.261 0.571 0.769 0.22 0.177 0.881 0.506 0.22 0.175 0.881 0.475 0.944 yes-71674t-5
 1 <- 0.09 0.231 0.333 0.000 0.22 0.176 0.952 0.619 0.25 0.190 0.762 0.919 0.938 yes-71675t-5
 1 <- 0.09 0.231 0.333 0.000 0.22 0.176 0.952 0.619 0.25 0.190 0.762 0.919 0.938 yes-71675t-5
 1 <- 0.09 0.231 0.333 0.000 0.22 0.176 0.952 0.619 0.25 0.190 0.762 0.919 0.938 yes-71675t-5
 1 <- 0.09 0.231 0.333 0.000 0.22 0.176 0.952 0.619 0.25 0.190 0.762 0.919 0.938 yes-71675t-5
 1 <- 0.11 0.233 0.500 0.000 0.17 0.246 0.929 0.769 0.40 0.153 0.786 0.931 0.819 yes-71676t-6
 1 <- 0.11 0.233 0.500 0.000 0.17 0.246 0.929 0.769 0.40 0.153 0.786 0.931 0.819 yes-71676t-6
 1 <- 0.11 0.233 0.500 0.000 0.17 0.246 0.929 0.769 0.40 0.153 0.786 0.931 0.819 yes-71676t-6
 1 <- 0.11 0.233 0.500 0.000 0.17 0.246 0.929 0.769 0.40 0.153 0.786 0.931 0.819 yes-71676t-6
 1 <- 0.17 0.234 0.976 0.900 0.26 0.170 0.976 1.000 0.49 0.155 0.810 0.550 0.669 yes-71677t-6
 1 <- 0.17 0.234 0.976 0.900 0.26 0.170 0.976 1.000 0.49 0.155 0.810 0.550 0.669 yes-71677t-6
 1 <- 0.17 0.234 0.976 0.900 0.26 0.170 0.976 1.000 0.49 0.155 0.810 0.550 0.669 yes-71677t-6
 1 <- 0.17 0.234 0.976 0.900 0.26 0.170 0.976 1.000 0.49 0.155 0.810 0.550 0.669 yes-71677t-6
 1 <- 0.23 0.197 0.976 0.675 0.23 0.175 0.595 1.000 0.23 0.208 0.810 0.419 0.600 yes-71678t-6
 1 <- 0.23 0.197 0.976 0.675 0.23 0.175 0.595 1.000 0.23 0.208 0.810 0.419 0.600 yes-71678t-6
 0 <- 0.23 0.197 0.976 0.675 0.23 0.175 0.595 1.000 0.23 0.208 0.810 0.419 0.600 yes-71678t-6
 1 <- 0.23 0.197 0.976 0.675 0.23 0.175 0.595 1.000 0.23 0.208 0.810 0.419 0.600 yes-71678t-6
 1 <- 0.20 0.189 0.714 0.000 0.26 0.190 0.929 1.000 0.08 0.220 0.405 0.600 0.894 yes-71679t-6
 1 <- 0.20 0.189 0.714 0.000 0.26 0.190 0.929 1.000 0.08 0.220 0.405 0.600 0.894 yes-71679t-6
 1 <- 0.20 0.189 0.714 0.000 0.26 0.190 0.929 1.000 0.08 0.220 0.405 0.600 0.894 yes-71679t-6
 0 <- 0.20 0.189 0.714 0.000 0.26 0.190 0.929 1.000 0.08 0.220 0.405 0.600 0.894 yes-71679t-6
word 81: you phonemes: 2 featuresPer: 4 plus: 1
 1 <- 0.34 0.176 0.643 0.606 0.68 0.145 0.881 0.850 0.912 you-71681t-6
 1 <- 0.34 0.176 0.643 0.606 0.68 0.145 0.881 0.850 0.912 you-71681t-6
 1 <- 0.34 0.176 0.643 0.606 0.68 0.145 0.881 0.850 0.912 you-71681t-6
 1 <- 0.34 0.176 0.643 0.606 0.68 0.145 0.881 0.850 0.912 you-71681t-6
 1 <- 0.26 0.217 0.976 0.000 0.49 0.165 0.905 0.762 0.706 you-71682t-5
 0 <- 0.26 0.217 0.976 0.000 0.49 0.165 0.905 0.762 0.706 you-71682t-5
 0 <- 0.26 0.217 0.976 0.000 0.49 0.165 0.905 0.762 0.706 you-71682t-5
 1 <- 0.26 0.217 0.976 0.000 0.49 0.165 0.905 0.762 0.706 you-71682t-5
 0 <- 0.29 0.191 0.976 0.956 0.23 0.223 0.976 1.000 0.944 you-71683t-5
 0 <- 0.29 0.191 0.976 0.956 0.23 0.223 0.976 1.000 0.944 you-71683t-5
 1 <- 0.29 0.191 0.976 0.956 0.23 0.223 0.976 1.000 0.944 you-71683t-5
 0 <- 0.29 0.191 0.976 0.956 0.23 0.223 0.976 1.000 0.944 you-71683t-5
 1 <- 0.22 0.230 0.976 0.600 0.26 0.177 0.857 0.662 0.894 you-71684t-5
 0 <- 0.22 0.230 0.976 0.600 0.26 0.177 0.857 0.662 0.894 you-71684t-5
 0 <- 0.22 0.230 0.976 0.600 0.26 0.177 0.857 0.662 0.894 you-71684t-5
 0 <- 0.22 0.230 0.976 0.600 0.26 0.177 0.857 0.662 0.894 you-71684t-5
 1 <- 0.22 0.226 0.976 0.000 0.34 0.220 0.976 1.000 0.975 you-71685t-6
 1 <- 0.22 0.226 0.976 0.000 0.34 0.220 0.976 1.000 0.975 you-71685t-6
 1 <- 0.22 0.226 0.976 0.000 0.34 0.220 0.976 1.000 0.975 you-71685t-6
 0 <- 0.22 0.226 0.976 0.000 0.34 0.220 0.976 1.000 0.975 you-71685t-6
 1 <- 0.32 0.176 0.976 0.644 0.52 0.144 0.905 0.081 0.975 you-71686t-5
 1 <- 0.32 0.176 0.976 0.644 0.52 0.144 0.905 0.081 0.975 you-71686t-5
 1 <- 0.32 0.176 0.976 0.644 0.52 0.144 0.905 0.081 0.975 you-71686t-5
 1 <- 0.32 0.176 0.976 0.644 0.52 0.144 0.905 0.081 0.975 you-71686t-5
 0 <- 0.23 0.212 0.976 0.650 0.55 0.189 0.976 1.000 0.981 you-71687t-6
 1 <- 0.23 0.212 0.976 0.650 0.55 0.189 0.976 1.000 0.981 you-71687t-6
 1 <- 0.23 0.212 0.976 0.650 0.55 0.189 0.976 1.000 0.981 you-71687t-6
 1 <- 0.23 0.212 0.976 0.650 0.55 0.189 0.976 1.000 0.981 you-71687t-6
 1 <- 0.23 0.212 0.976 0.650 0.55 0.189 0.976 1.000 0.981 you-71687t-6
 1 <- 0.18 0.241 0.976 0.994 0.58 0.147 0.881 1.000 0.894 you-71688t-6
 1 <- 0.18 0.241 0.976 0.994 0.58 0.147 0.881 1.000 0.894 you-71688t-6
 1 <- 0.18 0.241 0.976 0.994 0.58 0.147 0.881 1.000 0.894 you-71688t-6
 1 <- 0.18 0.241 0.976 0.994 0.58 0.147 0.881 1.000 0.894 you-71688t-6
 1 <- 0.20 0.180 0.976 0.631 0.35 0.169 0.952 1.000 0.188 you-71689t-5
 1 <- 0.20 0.180 0.976 0.631 0.35 0.169 0.952 1.000 0.188 you-71689t-5
 0 <- 0.20 0.180 0.976 0.631 0.35 0.169 0.952 1.000 0.188 you-71689t-5
 1 <- 0.20 0.180 0.976 0.631 0.35 0.169 0.952 1.000 0.188 you-71689t-5
 0 <- 0.17 0.243 0.976 0.000 0.31 0.163 0.810 0.787 0.875 you-71690t-5
 1 <- 0.17 0.243 0.976 0.000 0.31 0.163 0.810 0.787 0.875 you-71690t-5
 1 <- 0.17 0.243 0.976 0.000 0.31 0.163 0.810 0.787 0.875 you-71690t-5
 1 <- 0.17 0.243 0.976 0.000 0.31 0.163 0.810 0.787 0.875 you-71690t-5
 1 <- 0.11 0.220 0.976 0.844 0.15 0.165 0.833 0.775 0.912 you-71691t-5
 1 <- 0.11 0.220 0.976 0.844 0.15 0.165 0.833 0.775 0.912 you-71691t-5
 1 <- 0.11 0.220 0.976 0.844 0.15 0.165 0.833 0.775 0.912 you-71691t-5
 0 <- 0.11 0.220 0.976 0.844 0.15 0.165 0.833 0.775 0.912 you-71691t-5
 1 <- 0.25 0.219 0.976 0.931 0.75 0.142 0.976 1.000 0.919 you-71692t-6
 1 <- 0.25 0.219 0.976 0.931 0.75 0.142 0.976 1.000 0.919 you-71692t-6
 1 <- 0.25 0.219 0.976 0.931 0.75 0.142 0.976 1.000 0.919 you-71692t-6
 1 <- 0.25 0.219 0.976 0.931 0.75 0.142 0.976 1.000 0.919 you-71692t-6
 1 <- 0.15 0.239 0.976 0.925 0.42 0.148 0.833 0.000 0.831 you-71693t-6
 1 <- 0.15 0.239 0.976 0.925 0.42 0.148 0.833 0.000 0.831 you-71693t-6
 1 <- 0.15 0.239 0.976 0.925 0.42 0.148 0.833 0.000 0.831 you-71693t-6
 1 <- 0.15 0.239 0.976 0.925 0.42 0.148 0.833 0.000 0.831 you-71693t-6
 1 <- 0.22 0.198 0.976 0.700 0.22 0.214 0.976 1.000 0.975 you-71694t-5
 0 <- 0.22 0.198 0.976 0.700 0.22 0.214 0.976 1.000 0.975 you-71694t-5
 1 <- 0.22 0.198 0.976 0.700 0.22 0.214 0.976 1.000 0.975 you-71694t-5
 1 <- 0.22 0.198 0.976 0.700 0.22 0.214 0.976 1.000 0.975 you-71694t-5
word 82: your phonemes: 3 featuresPer: 4 plus: 1
 0 <- 0.37 0.161 0.952 0.831 0.05 0.202 0.238 0.969 0.31 0.169 0.548 0.675 0.688 your-71701t-3
 1 <- 0.37 0.161 0.952 0.831 0.05 0.202 0.238 0.969 0.31 0.169 0.548 0.675 0.688 your-71701t-3
 0 <- 0.37 0.161 0.952 0.831 0.05 0.202 0.238 0.969 0.31 0.169 0.548 0.675 0.688 your-71701t-3
 0 <- 0.37 0.161 0.952 0.831 0.05 0.202 0.238 0.969 0.31 0.169 0.548 0.675 0.688 your-71701t-3
 1 <- 0.45 0.207 0.976 0.856 0.09 0.279 0.857 1.000 0.40 0.147 0.452 0.662 0.650 your-71702t-3
 1 <- 0.45 0.207 0.976 0.856 0.09 0.279 0.857 1.000 0.40 0.147 0.452 0.662 0.650 your-71702t-3
 0 <- 0.45 0.207 0.976 0.856 0.09 0.279 0.857 1.000 0.40 0.147 0.452 0.662 0.650 your-71702t-3
 0 <- 0.45 0.207 0.976 0.856 0.09 0.279 0.857 1.000 0.40 0.147 0.452 0.662 0.650 your-71702t-3
 1 <- 0.18 0.191 0.976 0.800 0.08 0.291 0.357 1.000 0.51 0.140 0.810 0.900 0.312 your-71703t-5
 1 <- 0.18 0.191 0.976 0.800 0.08 0.291 0.357 1.000 0.51 0.140 0.810 0.900 0.312 your-71703t-5
 1 <- 0.18 0.191 0.976 0.800 0.08 0.291 0.357 1.000 0.51 0.140 0.810 0.900 0.312 your-71703t-5
 0 <- 0.18 0.191 0.976 0.800 0.08 0.291 0.357 1.000 0.51 0.140 0.810 0.900 0.312 your-71703t-5
 1 <- 0.23 0.214 0.976 0.762 0.15 0.221 0.905 1.000 0.31 0.150 0.762 0.844 0.619 your-71704t-5
 1 <- 0.23 0.214 0.976 0.762 0.15 0.221 0.905 1.000 0.31 0.150 0.762 0.844 0.619 your-71704t-5
 1 <- 0.23 0.214 0.976 0.762 0.15 0.221 0.905 1.000 0.31 0.150 0.762 0.844 0.619 your-71704t-5
 1 <- 0.23 0.214 0.976 0.762 0.15 0.221 0.905 1.000 0.31 0.150 0.762 0.844 0.619 your-71704t-5
 1 <- 0.18 0.232 0.976 0.569 0.06 0.228 0.833 1.000 0.78 0.142 0.833 0.781 0.206 your-71707t-5
 1 <- 0.18 0.232 0.976 0.569 0.06 0.228 0.833 1.000 0.78 0.142 0.833 0.781 0.206 your-71707t-5
 1 <- 0.18 0.232 0.976 0.569 0.06 0.228 0.833 1.000 0.78 0.142 0.833 0.781 0.206 your-71707t-5
 1 <- 0.18 0.232 0.976 0.569 0.06 0.228 0.833 1.000 0.78 0.142 0.833 0.781 0.206 your-71707t-5
 1 <- 0.17 0.234 0.976 0.887 0.20 0.156 0.857 0.762 0.34 0.156 0.571 0.719 0.200 your-71708t-6
 0 <- 0.17 0.234 0.976 0.887 0.20 0.156 0.857 0.762 0.34 0.156 0.571 0.719 0.200 your-71708t-6
 1 <- 0.17 0.234 0.976 0.887 0.20 0.156 0.857 0.762 0.34 0.156 0.571 0.719 0.200 your-71708t-6
 1 <- 0.17 0.234 0.976 0.887 0.20 0.156 0.857 0.762 0.34 0.156 0.571 0.719 0.200 your-71708t-6
 1 <- 0.20 0.242 0.976 0.981 0.12 0.224 0.786 1.000 0.52 0.139 0.381 0.794 0.431 your-71719t-5
 1 <- 0.20 0.242 0.976 0.981 0.12 0.224 0.786 1.000 0.52 0.139 0.381 0.794 0.431 your-71719t-5
 1 <- 0.20 0.242 0.976 0.981 0.12 0.224 0.786 1.000 0.52 0.139 0.381 0.794 0.431 your-71719t-5
 1 <- 0.20 0.242 0.976 0.981 0.12 0.224 0.786 1.000 0.52 0.139 0.381 0.794 0.431 your-71719t-5
 0 <- 0.08 0.258 0.643 0.000 0.14 0.166 0.714 0.906 0.52 0.137 0.833 0.781 0.675 your-71721t-4
 0 <- 0.08 0.258 0.643 0.000 0.14 0.166 0.714 0.906 0.52 0.137 0.833 0.781 0.675 your-71721t-4
 0 <- 0.08 0.258 0.643 0.000 0.14 0.166 0.714 0.906 0.52 0.137 0.833 0.781 0.675 your-71721t-4
 1 <- 0.08 0.258 0.643 0.000 0.14 0.166 0.714 0.906 0.52 0.137 0.833 0.781 0.675 your-71721t-4
 0 <- 0.14 0.253 0.976 0.000 0.25 0.187 0.881 1.000 0.32 0.163 0.667 0.831 0.562 your-71723t-3
 0 <- 0.14 0.253 0.976 0.000 0.25 0.187 0.881 1.000 0.32 0.163 0.667 0.831 0.562 your-71723t-3
 0 <- 0.14 0.253 0.976 0.000 0.25 0.187 0.881 1.000 0.32 0.163 0.667 0.831 0.562 your-71723t-3
 0 <- 0.14 0.253 0.976 0.000 0.25 0.187 0.881 1.000 0.32 0.163 0.667 0.831 0.562 your-71723t-3
 1 <- 0.29 0.176 0.929 0.625 0.08 0.246 0.786 0.931 0.55 0.137 0.667 0.769 0.275 your-71726t-5
 0 <- 0.29 0.176 0.929 0.625 0.08 0.246 0.786 0.931 0.55 0.137 0.667 0.769 0.275 your-71726t-5
 1 <- 0.29 0.176 0.929 0.625 0.08 0.246 0.786 0.931 0.55 0.137 0.667 0.769 0.275 your-71726t-5
 1 <- 0.29 0.176 0.929 0.625 0.08 0.246 0.786 0.931 0.55 0.137 0.667 0.769 0.275 your-71726t-5
 0 <- 0.54 0.149 0.095 0.738 0.12 0.213 0.857 0.444 0.68 0.145 0.881 0.938 0.856 your-71729t-5
 0 <- 0.54 0.149 0.095 0.738 0.12 0.213 0.857 0.444 0.68 0.145 0.881 0.938 0.856 your-71729t-5
 0 <- 0.54 0.149 0.095 0.738 0.12 0.213 0.857 0.444 0.68 0.145 0.881 0.938 0.856 your-71729t-5
 1 <- 0.54 0.149 0.095 0.738 0.12 0.213 0.857 0.444 0.68 0.145 0.881 0.938 0.856 your-71729t-5
 0 <- 0.09 0.232 1.000 0.000 0.05 0.191 0.405 0.988 0.08 0.164 0.738 0.000 0.519 your-71733t-2
 0 <- 0.09 0.232 1.000 0.000 0.05 0.191 0.405 0.988 0.08 0.164 0.738 0.000 0.519 your-71733t-2
 0 <- 0.09 0.232 1.000 0.000 0.05 0.191 0.405 0.988 0.08 0.164 0.738 0.000 0.519 your-71733t-2
 0 <- 0.09 0.232 1.000 0.000 0.05 0.191 0.405 0.988 0.08 0.164 0.738 0.000 0.519 your-71733t-2
 1 <- 0.28 0.197 0.976 0.975 0.08 0.246 0.690 1.000 0.60 0.148 0.643 1.000 0.562 your-71734t-5
 1 <- 0.28 0.197 0.976 0.975 0.08 0.246 0.690 1.000 0.60 0.148 0.643 1.000 0.562 your-71734t-5
 0 <- 0.28 0.197 0.976 0.975 0.08 0.246 0.690 1.000 0.60 0.148 0.643 1.000 0.562 your-71734t-5
 1 <- 0.28 0.197 0.976 0.975 0.08 0.246 0.690 1.000 0.60 0.148 0.643 1.000 0.562 your-71734t-5
 1 <- 0.29 0.226 0.976 0.662 0.09 0.234 0.714 1.000 0.05 0.172 0.762 1.000 0.400 your-71736t-6
 0 <- 0.29 0.226 0.976 0.662 0.09 0.234 0.714 1.000 0.05 0.172 0.762 1.000 0.400 your-71736t-6
 0 <- 0.29 0.226 0.976 0.662 0.09 0.234 0.714 1.000 0.05 0.172 0.762 1.000 0.400 your-71736t-6
 1 <- 0.29 0.226 0.976 0.662 0.09 0.234 0.714 1.000 0.05 0.172 0.762 1.000 0.400 your-71736t-6
 1 <- 0.14 0.239 0.976 0.969 0.23 0.155 0.810 0.581 0.25 0.162 0.714 0.588 0.719 your-71740t-5
 1 <- 0.14 0.239 0.976 0.969 0.23 0.155 0.810 0.581 0.25 0.162 0.714 0.588 0.719 your-71740t-5
 1 <- 0.14 0.239 0.976 0.969 0.23 0.155 0.810 0.581 0.25 0.162 0.714 0.588 0.719 your-71740t-5
 1 <- 0.14 0.239 0.976 0.969 0.23 0.155 0.810 0.581 0.25 0.162 0.714 0.588 0.719 your-71740t-5
 1 <- 0.17 0.177 0.976 0.606 0.08 0.263 0.548 1.000 0.66 0.141 0.667 0.762 0.631 your-71743t-5
 1 <- 0.17 0.177 0.976 0.606 0.08 0.263 0.548 1.000 0.66 0.141 0.667 0.762 0.631 your-71743t-5
 1 <- 0.17 0.177 0.976 0.606 0.08 0.263 0.548 1.000 0.66 0.141 0.667 0.762 0.631 your-71743t-5
 0 <- 0.17 0.177 0.976 0.606 0.08 0.263 0.548 1.000 0.66 0.141 0.667 0.762 0.631 your-71743t-5
 0 <- 0.22 0.198 0.976 0.738 0.09 0.225 0.762 1.000 0.55 0.141 0.643 0.619 0.750 your-71753t-5
 0 <- 0.22 0.198 0.976 0.738 0.09 0.225 0.762 1.000 0.55 0.141 0.643 0.619 0.750 your-71753t-5
 1 <- 0.22 0.198 0.976 0.738 0.09 0.225 0.762 1.000 0.55 0.141 0.643 0.619 0.750 your-71753t-5
 1 <- 0.22 0.198 0.976 0.738 0.09 0.225 0.762 1.000 0.55 0.141 0.643 0.619 0.750 your-71753t-5
 0 <- 0.11 0.214 0.976 0.969 0.34 0.154 0.690 0.000 0.48 0.142 0.857 0.787 0.087 your-71764t-3
 0 <- 0.11 0.214 0.976 0.969 0.34 0.154 0.690 0.000 0.48 0.142 0.857 0.787 0.087 your-71764t-3
 0 <- 0.11 0.214 0.976 0.969 0.34 0.154 0.690 0.000 0.48 0.142 0.857 0.787 0.087 your-71764t-3
 0 <- 0.11 0.214 0.976 0.969 0.34 0.154 0.690 0.000 0.48 0.142 0.857 0.787 0.087 your-71764t-3
 0 <- 0.05 0.254 0.976 0.000 0.18 0.176 0.857 0.994 0.29 0.166 0.548 0.600 0.650 your-71766t-4
 0 <- 0.05 0.254 0.976 0.000 0.18 0.176 0.857 0.994 0.29 0.166 0.548 0.600 0.650 your-71766t-4
 0 <- 0.05 0.254 0.976 0.000 0.18 0.176 0.857 0.994 0.29 0.166 0.548 0.600 0.650 your-71766t-4
 0 <- 0.05 0.254 0.976 0.000 0.18 0.176 0.857 0.994 0.29 0.166 0.548 0.600 0.650 your-71766t-4
 0 <- 0.22 0.160 0.476 0.887 0.05 0.209 0.690 0.988 0.48 0.152 0.714 0.950 0.044 your-71768t-3
 0 <- 0.22 0.160 0.476 0.887 0.05 0.209 0.690 0.988 0.48 0.152 0.714 0.950 0.044 your-71768t-3
 0 <- 0.22 0.160 0.476 0.887 0.05 0.209 0.690 0.988 0.48 0.152 0.714 0.950 0.044 your-71768t-3
 0 <- 0.22 0.160 0.476 0.887 0.05 0.209 0.690 0.988 0.48 0.152 0.714 0.950 0.044 your-71768t-3
 0 <- 0.05 0.186 0.833 0.000 0.34 0.156 0.619 0.931 0.29 0.169 0.810 0.669 0.556 your-71770t-3
 0 <- 0.05 0.186 0.833 0.000 0.34 0.156 0.619 0.931 0.29 0.169 0.810 0.669 0.556 your-71770t-3
 0 <- 0.05 0.186 0.833 0.000 0.34 0.156 0.619 0.931 0.29 0.169 0.810 0.669 0.556 your-71770t-3
 0 <- 0.05 0.186 0.833 0.000 0.34 0.156 0.619 0.931 0.29 0.169 0.810 0.669 0.556 your-71770t-3
 0 <- 0.46 0.150 0.500 0.506 0.66 0.139 0.500 0.631 0.28 0.187 0.833 0.400 0.425 your-71774t-3
 0 <- 0.46 0.150 0.500 0.506 0.66 0.139 0.500 0.631 0.28 0.187 0.833 0.400 0.425 your-71774t-3
 0 <- 0.46 0.150 0.500 0.506 0.66 0.139 0.500 0.631 0.28 0.187 0.833 0.400 0.425 your-71774t-3
 0 <- 0.46 0.150 0.500 0.506 0.66 0.139 0.500 0.631 0.28 0.187 0.833 0.400 0.425 your-71774t-3
 0 <- 0.14 0.227 0.976 0.994 0.23 0.178 0.762 0.725 0.35 0.164 0.595 0.731 0.350 your-71779t-2
 0 <- 0.14 0.227 0.976 0.994 0.23 0.178 0.762 0.725 0.35 0.164 0.595 0.731 0.350 your-71779t-2
 0 <- 0.14 0.227 0.976 0.994 0.23 0.178 0.762 0.725 0.35 0.164 0.595 0.731 0.350 your-71779t-2
 0 <- 0.14 0.227 0.976 0.994 0.23 0.178 0.762 0.725 0.35 0.164 0.595 0.731 0.350 your-71779t-2
 0 <- 0.28 0.155 0.762 0.606 0.37 0.162 0.500 0.956 0.12 0.165 0.524 0.525 0.613 your-71780t-2
 0 <- 0.28 0.155 0.762 0.606 0.37 0.162 0.500 0.956 0.12 0.165 0.524 0.525 0.613 your-71780t-2
 0 <- 0.28 0.155 0.762 0.606 0.37 0.162 0.500 0.956 0.12 0.165 0.524 0.525 0.613 your-71780t-2
 0 <- 0.28 0.155 0.762 0.606 0.37 0.162 0.500 0.956 0.12 0.165 0.524 0.525 0.613 your-71780t-2
 0 <- 0.05 0.172 0.071 0.000 0.05 0.188 0.738 0.000 0.40 0.164 0.619 0.731 0.331 your-71785t-2
 0 <- 0.05 0.172 0.071 0.000 0.05 0.188 0.738 0.000 0.40 0.164 0.619 0.731 0.331 your-71785t-2
 0 <- 0.05 0.172 0.071 0.000 0.05 0.188 0.738 0.000 0.40 0.164 0.619 0.731 0.331 your-71785t-2
 0 <- 0.05 0.172 0.071 0.000 0.05 0.188 0.738 0.000 0.40 0.164 0.619 0.731 0.331 your-71785t-2
 0 <- 0.05 0.186 0.286 0.800 0.05 0.189 0.952 0.000 0.15 0.193 0.524 0.881 0.675 your-71787t-2
 0 <- 0.05 0.186 0.286 0.800 0.05 0.189 0.952 0.000 0.15 0.193 0.524 0.881 0.675 your-71787t-2
 0 <- 0.05 0.186 0.286 0.800 0.05 0.189 0.952 0.000 0.15 0.193 0.524 0.881 0.675 your-71787t-2
 0 <- 0.05 0.186 0.286 0.800 0.05 0.189 0.952 0.000 0.15 0.193 0.524 0.881 0.675 your-71787t-2
 0 <- 0.05 0.191 0.095 0.675 0.05 0.191 0.190 0.000 0.06 0.258 0.690 0.000 0.850 your-71790t-4
 0 <- 0.05 0.191 0.095 0.675 0.05 0.191 0.190 0.000 0.06 0.258 0.690 0.000 0.850 your-71790t-4
 0 <- 0.05 0.191 0.095 0.675 0.05 0.191 0.190 0.000 0.06 0.258 0.690 0.000 0.850 your-71790t-4
 0 <- 0.05 0.191 0.095 0.675 0.05 0.191 0.190 0.000 0.06 0.258 0.690 0.000 0.850 your-71790t-4
 0 <- 0.14 0.242 0.976 0.787 0.09 0.252 0.381 1.000 0.51 0.151 0.929 0.588 0.806 your-71792t-5
 0 <- 0.14 0.242 0.976 0.787 0.09 0.252 0.381 1.000 0.51 0.151 0.929 0.588 0.806 your-71792t-5
 1 <- 0.14 0.242 0.976 0.787 0.09 0.252 0.381 1.000 0.51 0.151 0.929 0.588 0.806 your-71792t-5
 1 <- 0.14 0.242 0.976 0.787 0.09 0.252 0.381 1.000 0.51 0.151 0.929 0.588 0.806 your-71792t-5
 0 <- 0.05 0.201 0.095 0.562 0.11 0.175 0.690 0.750 0.37 0.163 0.833 0.938 0.700 your-71800t-2
 0 <- 0.05 0.201 0.095 0.562 0.11 0.175 0.690 0.750 0.37 0.163 0.833 0.938 0.700 your-71800t-2
 0 <- 0.05 0.201 0.095 0.562 0.11 0.175 0.690 0.750 0.37 0.163 0.833 0.938 0.700 your-71800t-2
 0 <- 0.05 0.201 0.095 0.562 0.11 0.175 0.690 0.750 0.37 0.163 0.833 0.938 0.700 your-71800t-2


==> anc/featex.c <==

// compile with: gcc -I/usr/local/include/pocketsphinx -I/usr/local/include/sphinxbase -I ~/src/ps/pocketsphinx/src/libpocketsphinx -o featex featex.c -lpocketsphinx -lsphinxbase -lm

// run with e.g.: for f in *.wav ; do w=`echo $f | sed 's/-.*-.*$//'` ; u=`echo $f | sed 's/.wav$//'` ; sox $f -r16k -ts16 -c1 featex.raw ; echo -n ' '$u '-> ' | tee /dev/tty ; ./featex $w 2>>featex.log | tee /dev/tty ; done | awk -F'[ -]' '$2 != w {w = $2; print "word", ++n ":", w, "phonemes:", (NF-7)/4, "featuresPer: 4 plus: 1"}{print}' > featex.txt

#define INFILENAME "featex.raw"
#define FRATE 65
#define MODELDIR "/usr/local/share/pocketsphinx/model/en-us/en-us"
#define DICTNAME "combo.dict"

#include <pocketsphinx.h>
#include "ps_alignment.h"
#include "state_align_search.h"
#include "pocketsphinx_internal.h"
#include "ps_search.h"

#include <ctype.h>
#include <math.h>

int
main(int argc, char *argv[])
{
    ps_decoder_t *ps;
    dict_t *dict;
    dict2pid_t *d2p;
    acmod_t *acmod;
    bin_mdef_t *mdef;
    ps_alignment_t *al;
    ps_alignment_iter_t *itor, *itor2;
    ps_search_t *search;
    cmd_ln_t *config;
    FILE *rawfh;
    int16 buf[2048];
    char *fbuf, *fbip, *obuf;
    size_t nread;
    int16 const *bptr;
    int sz, nfr, wend, n, maxdur, i, j, k, play, found;
    ps_alignment_entry_t *ae;
    char grammar[1000], target[10], frates[10];
    char *p, *q, *r; // string manipulation pointers for constructing grammar
    ps_nbest_t *nb;
    int32 score;
    hash_table_t *hyptbl;
    double frated;

    struct {
        int start, dur, cipid, score;
    } *algn;

    if (argc < 2 || (*argv[1] == '-' && (*(argv[1]+1) != 'p' || argc < 3))) {
        fprintf(stderr, "usage: %s [-p[u][w][p][t][d]] word....\n"
            "-p: play [u]tterance, [w]ord(s), [p]honemes (default), "
            "[t]riphones, and/or [d]iphones.\n", argv[0]);
        return 1;
    }

    play = 0; // by default play nothing
    if (*argv[1] == '-' && *(argv[1]+1) == 'p') {
        play = 4; // just '-p' means to only play phonemes
        if (*(argv[1]+2)) {
            play = 0;
            p = argv[1]+1;
            while (*++p) {
                if (*p == 'u') play |= 1; // utterance
                else if (*p == 'w') play |= 2; // word(s)
                else if (*p == 'p') play |= 4; // phonemes
                else if (*p == 't') play |= 8; // triphones
                else if (*p == 'd') play |= 16; // diphones
                else {
                    fprintf(stderr, "%s: unrecogized -p option selection;\n"
                        "-p: play [u]tterance, [w]ord(s), [p]honemes (default),"
                        " [t]riphones, and/or [d]iphones.\n", argv[0]);
                    return 1;
                }
            }
        }
        i = 2;
    } else {
        i = 1;
    }

#define FPS (16000 / FRATE * 2)

    sprintf(frates, "%d", FRATE);
    frated = (double) FRATE;
    config = cmd_ln_init(NULL, ps_args(), FALSE,
                "-hmm", MODELDIR,
                "-dict", DICTNAME,
                "-samprate", "16000",
                "-topn", "64", // TODO parameterize for proper optimization
                "-beam", "1e-57",
                "-wbeam", "1e-56",
                "-maxhmmpf", "-1",
                "-frate", frates,
                "-fsgusefiller", "no",
                NULL);
    if (!(ps = ps_init(config))) {
        fprintf(stderr, "%s: ps_init() failed.\n", argv[0]);
        return 2;
    }
    dict = ps->dict;
    d2p = ps->d2p;
    acmod = ps->acmod;
    mdef = acmod->mdef;

    al = ps_alignment_init(d2p);
    ps_alignment_add_word(al, dict_wordid(dict, "<s>"), 0);
    while (i < argc) {
        n = dict_wordid(dict, argv[i]);
        if (n < 0) {
            fprintf(stderr, "%s: unrecogized word: %s\n", argv[0], argv[i]);
            return 3;
        }
        ps_alignment_add_word(al, n, 0);
        i++;
    }
    ps_alignment_add_word(al, dict_wordid(dict, "</s>"), 0);
    ps_alignment_populate(al);

    search = state_align_search_init("state_align", config, acmod, al);

    rawfh = fopen(INFILENAME, "rb");
    if (!rawfh) {
        fprintf(stderr, "%s: can't open audio input file: %s\n",
                argv[0], INFILENAME);
        return 4;
    }
    fseek(rawfh, 0L, SEEK_END);
    sz = ftell(rawfh);
    fbuf = fbip = malloc(sz);
    rewind(rawfh);
    while (!feof(rawfh)) {
      nread = fread(buf, sizeof(*buf), 2048, rawfh);
      memcpy(fbip, buf, nread * sizeof(*buf));
      fbip += nread * sizeof(*buf);
    }

    acmod_start_utt(acmod);
    ps_search_start(search);

    bptr = (const int16 *) fbuf;
    nread = (fbip - fbuf) / sizeof(*buf);
    while ((nfr = acmod_process_raw(acmod, &bptr, &nread, TRUE)) > 0) {
      while (acmod->n_feat_frame > 0) {
        ps_search_step(search, acmod->output_frame);
        acmod_advance(acmod);
      }
      fprintf(stderr, "%s: processed %d frames\n", argv[0], nfr);
    }

    acmod_end_utt(acmod);
    ps_search_finish(search);

    fprintf(stderr, "%s: aligned %d words, %d phones, and %d states\n",
        argv[0], ps_alignment_n_words(al), ps_alignment_n_phones(al),
        ps_alignment_n_states(al));

    if (play & 1) { // play utterance
        rawfh = fopen("/tmp/outphone.raw", "wb");
        fwrite(fbuf, sz, 1, rawfh);
        fclose(rawfh);
        system("play -q -r16k -ts16 -c1 /tmp/outphone.raw");
        remove("/tmp/outphone.raw");
    }

    algn = malloc(sizeof(*algn) * ps_alignment_n_phones(al));
    obuf = malloc(8000);
    memset(obuf, 0, 8000);
    n = 0;

    maxdur = 0;

    itor = ps_alignment_words(al);
    while (itor) {
        ae = ps_alignment_iter_get(itor);
        fprintf(stderr, "%s: word '%s': %.2fs for %.2fs, score %d\n", argv[0],
            dict->word[ae->id.wid].word, ae->start / frated,
            ae->duration / frated, ae->score);
        if (play & 2) { // play words
            rawfh = fopen("/tmp/outphone.raw", "wb");
            fwrite(obuf, 8000, 1, rawfh);
            fwrite(fbuf + ae->start * FPS, ae->duration * FPS, 1, rawfh);
            fwrite(obuf, 8000, 1, rawfh);
            fclose(rawfh);
            system("play -q -r16k -ts16 -c1 /tmp/outphone.raw");
            remove("/tmp/outphone.raw");
        }
        itor2 = ps_alignment_iter_down(itor);
        wend = ae->duration + ae->start;
        while (itor2) {
            ae = ps_alignment_iter_get(itor2);
            if (ae->start >= wend) break;
            fprintf(stderr, "%s: sub-phone '%s': %.2fs for %.2fs, score %d\n",
                argv[0], mdef->ciname[ae->id.pid.cipid], ae->start / frated,
                ae->duration / frated, ae->score);
            algn[n].start = ae->start;
            algn[n].dur = ae->duration;
            algn[n].score = ae->score;
            algn[n++].cipid = ae->id.pid.cipid;
            if (ae->duration > maxdur)
                maxdur = ae->duration;
            itor2 = ps_alignment_iter_next(itor2);
        }
        itor = ps_alignment_iter_next(itor);
    }

    ps_search_free(search);
    ps_alignment_free(al);
    free(obuf);

    obuf = malloc(16000 + FPS * maxdur * 3);
    memset(obuf, 0, 8000);
    for (i = 0; i < n; i++) {
        memcpy(obuf + 8000, fbuf + algn[i].start * FPS, algn[i].dur * FPS);
        memset(obuf + 8000 + algn[i].dur * FPS, 0, 8000);

        fprintf(stderr, "%s: phoneme %d: %s %.2fs for %.2fs, score %d\n",
            argv[0], i + 1, mdef->ciname[algn[i].cipid],
            algn[i].start / frated, algn[i].dur / frated, algn[i].score);
        if (play & 4) { // play phonemes (default if '-p' specified)
            rawfh = fopen("/tmp/outphone.raw", "wb");
            fwrite(obuf, 16000 + algn[i].dur * FPS, 1, rawfh);
            fclose(rawfh);
            system("play -q -r16k -ts16 -c1 /tmp/outphone.raw");
            remove("/tmp/outphone.raw");
        }
    }

    hyptbl = hash_table_new(175, HASH_CASE_YES); // for hypothesis deduplication

    for (i = 1; i < n; i++) {

        if (i == n-1) goto lastdiphone;

        if (i > 1) printf(" ");

        printf("%.2f %.3f", algn[i].dur / frated, 1 / log(2 - algn[i].score));

        memcpy(obuf + 8000, fbuf + algn[i-1].start * FPS,
               (algn[i-1].dur + algn[i].dur + algn[i+1].dur) * FPS);
        memset(obuf + 8000
               + (algn[i-1].dur + algn[i].dur + algn[i+1].dur) * FPS,
               0, 8000);

        fprintf(stderr, "%s: triphone %d: %s-%s-%s\n", argv[0], i,
            mdef->ciname[algn[i-1].cipid],
            mdef->ciname[algn[i].cipid],
            mdef->ciname[algn[i+1].cipid]);
        if (play & 8) { // play triphones
            rawfh = fopen("/tmp/outphone.raw", "wb");
            fwrite(obuf, 16000 + (algn[i-1].dur + algn[i].dur +
                                  algn[i+1].dur) * FPS, 1, rawfh);
            fclose(rawfh);
            system("play -q -r16k -ts16 -c1 /tmp/outphone.raw");
            remove("/tmp/outphone.raw");
        }

        grammar[0] = '\0';
        strcat(grammar, "#JSGF V1.0;\ngrammar subalts;\npublic <alts> = sil1 ");
        if (algn[i-1].cipid != mdef->sil) {
             p = mdef->ciname[algn[i-1].cipid];
             q = grammar;
             while (*++q);
             while (*p) *q++ = tolower(*p++);
             *q++ = '2';
             *q = '\0';
        }
        strcat(grammar, " [ aa3 | ae3 | ah3 | ao3 | aw3 | ay3 | b3 | ch3 | d3"
               " | dh3 | eh3 | er3 | ey3 | f3 | g3 | hh3 | ih3 | iy3 | jh3"
               " | k3 | l3 | m3 | n3 | ng3 | ow3 | oy3 | p3 | r3 | s3 | sh3"
               " | sil3 | t3 | th3 | uh3 | uw3 | v3 | w3 | y3 | z3 | zh3 ] ");
        if (algn[i+1].cipid != mdef->sil) {
             p = mdef->ciname[algn[i+1].cipid];
             q = grammar;
             while (*++q);
             while (*p) *q++ = tolower(*p++);
             *q++ = '4';
             *q = '\0';
        }
        strcat(grammar, " sil5 ;\n");

        fprintf(stderr, "%s: %s", argv[0], grammar);

        ps_set_jsgf_string(ps, "subalts", grammar);
        ps_set_search(ps, "subalts");
        ps_start_utt(ps);
        ps_process_raw(ps, (const int16 *) obuf, 8000 + // samples not bytes
                       (algn[i-1].dur + algn[i].dur + algn[i+1].dur) * 160,
                       FALSE, TRUE);
        ps_end_utt(ps);

        nb = ps_nbest(ps);
        j = found = 0;
        target[0] = ' '; target[1] = '\0';
        strcat(target, mdef->ciname[algn[i].cipid]);
        strcat(target, "3");
        p = target;
        while (*++p) { *p = tolower(*p); }
        while (nb) {
            p = (char *) ps_nbest_hyp(nb, &score);
            if (p) { // some hypotheses are literally NULL
                q = p;
                while (*++q);
                if (*(q-1) == '5') { // ignore hypotheses w/o whole match

                    // ignore repeated hypotheses
                    if (hash_table_lookup(hyptbl, p, NULL) == -1) {
                        j++;
                        fprintf(stderr, "%s: triphone hypothesis %d: %s, %d\n",
                            argv[0], j, p, score);
                        hash_table_enter_int32(hyptbl, p, score);

                        if (strstr(p, target)) {
                            found++;
                            ps_nbest_free(nb);
                            break;
                        }
                    }
                }
            }
            nb = ps_nbest_next(nb);
        }
        if (!found) k = 42; // zero for bad recognition results or no match
        fprintf(stderr, "%s: SUBSTITUTION: %.3f\n", argv[0], (42.0 - j) / 42.0);
        printf(" %.3f", (42.0 - j) / 42.0);

        hash_table_empty(hyptbl);

        lastdiphone: // goto target for the final set of two phonemes

        memcpy(obuf + 8000, fbuf + algn[i-1].start * FPS,
               (algn[i-1].dur + algn[i].dur) * FPS);
        memset(obuf + 8000 + (algn[i-1].dur + algn[i].dur) * FPS, 0, 8000);

        fprintf(stderr, "%s: diphone %d: %s-%s\n", argv[0], i,
                mdef->ciname[algn[i-1].cipid],
                mdef->ciname[algn[i].cipid]);
        if (play & 16) { // play diphones
            rawfh = fopen("/tmp/outphone.raw", "wb");
            fwrite(obuf, 16000 + (algn[i-1].dur + algn[i].dur) * FPS, 1, rawfh);
            fclose(rawfh);
            system("play -q -r16k -ts16 -c1 /tmp/outphone.raw");
            remove("/tmp/outphone.raw");
        }

        grammar[0] = '\0';
        strcat(grammar,
            "#JSGF V1.0;\ngrammar insdels;\npublic <alts> = sil1 [ ");
        p = mdef->ciname[algn[i-1].cipid];
        q = grammar;
        while (*++q);
        while (*p) *q++ = tolower(*p++);
        *q++ = '2';
        *q = '\0';
        r = q;
        strcat(grammar, " ] [  aa3| ae3 | ah3 | ao3 | aw3 | ay3 | b3  | ch3"
               " | d3  | dh3 | eh3 | er3 | ey3 | f3  | g3  | hh3 | ih3 | iy3"
               " | jh3 | k3  | l3  | m3  | n3  | ng3 | ow3 | oy3 | p3  | r3 "
               " | s3  | sh3 | sil3 | t3  | th3 | uh3 | uw3 | v3  | w3  | y3 "
               " | z3  | zh3 ] ");
        p = mdef->ciname[algn[i-1].cipid]; // first in diphone
        while (*++q) { // blank out expected phoneme from possible insertions
            if (isalpha(*q)) {
                if ((*q == tolower(*p))
                        && (((*(q+1) == '3') && *(p+1) == '\0')
                           || *(q+1) == tolower(*(p+1)))) {
                    *(q-2) = ' '; // blank out preceding '|'
                    *q = ' '; *(q+1) = ' '; *(q+2) = ' '; *(q+3) = ' ';
                } else {
                    q += 3; // advance past the rest of the phoneme
                }
            }
        }
        p = mdef->ciname[algn[i].cipid]; // second in diphone
        q = r;
        while (*++q) { // blank out expected phoneme from possible insertions
            if (isalpha(*q)) {
                if ((*q == tolower(*p))
                        && (((*(q+1) == '3') && *(p+1) == '\0')
                           || *(q+1) == tolower(*(p+1)))) {
                    *(q-2) = ' '; // blank out preceding '|'
                    *q = ' '; *(q+1) = ' '; *(q+2) = ' '; *(q+3) = ' ';
                } else {
                    q += 3; // advance past the rest of the phoneme
                }
            }
        }
        if (algn[i].cipid != mdef->sil) {
             p = mdef->ciname[algn[i].cipid];
             q = grammar;
             while (*++q);
             while (*p) *q++ = tolower(*p++);
             *q++ = '4';
             *q = '\0';
        }
        strcat(grammar, " sil5 ;\n");

        fprintf(stderr, "%s: %s", argv[0], grammar);

        ps_set_jsgf_string(ps, "insdels", grammar);
        ps_set_search(ps, "insdels");
        ps_start_utt(ps);
        ps_process_raw(ps, (const int16 *) obuf, 8000 + // samples not bytes
                       (algn[i-1].dur + algn[i].dur) * 160, FALSE, TRUE);
        ps_end_utt(ps);

        nb = ps_nbest(ps);
        j = k = found = 0;
        while (nb) {
            p = (char *) ps_nbest_hyp(nb, &score);
            if (p) { // some hypotheses are literally NULL
                q = p;
                while (*++q);
                if (*(q-1) == '5') { // ignore hypotheses w/o whole match

                    // ignore repeated hypotheses
                    if (hash_table_lookup(hyptbl, p, NULL) == -1) {
                        j++;
                        fprintf(stderr, "%s: diphone hypothesis %d: %s, %d\n",
                            argv[0], j, p, score);
                        hash_table_enter_int32(hyptbl, p, score);

                        if (!strstr(p, "2 ")) k++;
                        if (strstr(p, "3 ")) k++;

                        if (strstr(p, "2 ") && !strstr(p, "3 ")) {
                            found++;
                            ps_nbest_free(nb);
                            break;
                        }
                    }
                }
            }
            nb = ps_nbest_next(nb);
        }
        if (j == 0)
            k = 160; // zero for bad recognition results
        else if (!found) {
            k += 80; // add half the range if the preferred hypothesis missed
            if (k > 160) k = 160; // clamp
        }
        fprintf(stderr, "%s: INS/DEL: %.3f\n", argv[0], (160.0 - k) / 160);
        printf(" %.3f", (160.0 - k) / 160);

        hash_table_empty(hyptbl);
    }

    printf("\n");

    free(obuf);
    free(algn);
    free(fbuf);
    ps_free(ps);
    cmd_ln_free_r(config);

    return 0;
}


==> anc/readme.txt <==
featex.c

PocketSphinx phonetic feature extraction for intelligibility prediction and remediation

To compile and run, you need to install CMU PocketSphinx, e.g.:

cd 
mkdir src
cd src
mkdir ps
cd ps
svn checkout svn://svn.code.sf.net/p/cmusphinx/code/trunk/sphinxbase
cd sphinxbase
./autogen.sh
make
sudo make install
cd ..
svn checkout svn://svn.code.sf.net/p/cmusphinx/code/trunk/pocketsphinx
cd pocketsphinx
./autogen.sh
make
sudo make install

cd test/regression
./test-lm.sh

cd ~/src/ps
git clone https://github.com/jsalsman/featex
cd featex

gcc -I /usr/local/include/pocketsphinx -I /usr/local/include/sphinxbase \
    -I ~/src/ps/pocketsphinx/src/libpocketsphinx \
    -o featex featex.c -lpocketsphinx -lsphinxbase -lm

./featex we drank tea in the afternoon and watched tv

Make sure those -I include paths and the #define MODELDIR directive near the top of featex.c correctly identify where the include files, libraries, and en-us model files were actually installed. The numeric feature stream goes to standard output, and verbose debugging output goes to stderr, so in production you might likely run it with 2>/dev/null.


